Comparison Patrols on Drifting Orders: Certified Rank Maintenance, Evolving Planar Maxima, and Selection under Drifting Fitness

Rank-based selection in dynamic environments acts on order information that becomes stale while it is being used. Tournaments, elitism, truncation, and Pareto selection may therefore consume rankings that no longer match the current fitness order, while full re-evaluation competes with search for the same budget. This paper formulates the missing information layer as a data-structure problem. A hidden total order on $n$ items drifts by adjacent transpositions, while a maintainer receives one truthful pairwise comparison per step and must answer rank queries continuously. We introduce the comparison patrol, a constant-time maintained-order structure using $3n+O(1)$ words, one comparison per update, deterministic verification-age bounds, and per-item displacement certificates. We prove lower bounds showing that oblivious and location-oblivious maintainers incur expected Kendall error $\Omega(\min(\alpha,1)n)$, and show that the patrol operates at the same order. A bump invariant yields exact self-stabilization after drift-free corruption: if the maximum rank overstatement is $L$, recovery takes at most $L$ aligned cycles and cannot finish before $L-1$. This gives a deterministic shock-recovery calculus and a crossover with full rebuild near $L\approx \log_2 n$. The maintained order is then transferred to evolving planar maxima and to evolutionary selection rules, giving deterministic bounds for truncation, tournament, elitist, and two-objective Pareto decisions under drifting fitness. Experiments up to $n=65{,}536$ audit the certificates, recovery laws, equilibrium behavior, and equal-budget dynamic evolutionary loops, identifying when certified local rank maintenance outperforms global re-evaluation and when it should hand over.

==> anc/README.md <==
# Ancillary code

This directory contains every implementation, experiment, result table, and
test used by the manuscript.  It is self-contained after extraction from the
arXiv source package; no code path depends on the directory being named
`anc`.

## Reproduce

Use Bash, create an environment with Python 3.11 or later, install
`requirements.txt`, and run:

```sh
./run_all.sh --profile=paper --jobs=8
```

The paper profile uses seeds `0:30`, writes raw per-seed CSV files and summary
tables under `results/`, and regenerates the article plotting tables in
`../figdata/`.  Running `make_fig_data.py` directly does not depend on this
directory being named `anc`; it writes to local `generated_figdata/` unless
`FIGDATA_DIR` is set.
The full profile is intentionally substantial.  For a smoke test:

```sh
./run_all.sh --profile=quick --seeds=0:4 --jobs=4
```

Individual experiment groups can be selected with `--only=E9,E11`; seed
ranges use `--seeds=10:20`.  `results/manifest.json` records the command,
profile, seeds, platform, package versions, wall time, and source hashes.

## Experiment groups

- `E1`--`E8`: rank maintenance, certificates, maxima, and selection transfer.
- `E9`: compound, hot-spot, variable-rate, and explicit-shock stress tests.
- `E10`: Pareto-front density from independent through antidiagonal orders.
- `E11`: full steady-state EAs on Dynamic BitMatching and Moving Peaks.
- `E12`: empirical rank-process diagnostics for the dynamic landscapes,
  including per-change displacement quantiles.
- `E13`: `n=65,536` patrol/insertion scaling check.
- `E14`: data-structure microbenchmarks (step time, space, access span,
  certificate tightness, reversed-start self-stabilization).
- `E15`: exact inversion birth/death ledger and the Little's law audit of
  the patrol equilibrium; `E15b`: split-seed residual calibration of the
  two-part certificate contract.
- `E16`: shock recovery for the patrol, the binary-insertion rebuild, and
  the swap-triggered hybrid, against the closed-form bounds.
- `E17`: frontier-local refined charging bound across front geometries.
- `E18`: stronger dynamic-EA baselines (random immigrants, triggered
  hypermutation, memory with reinjection, partial restart) and the
  patrol+refresh hybrid, at equal evaluation budgets.
- `E19`: ablations over change frequency, maintenance budget share, and
  tournament selection pressure on the representative abrupt condition.

Mathematical ranks in the paper run from 1 (least fit) to `n` (most fit).
Arrays in the code use 0 (least fit) through `n-1` (most fit); all top-k helpers
follow this orientation.


==> anc/drift_order.py <==
"""Core engine: a hidden total order drifting by adjacent transpositions on a
Poisson clock, probed one comparison per step, plus the estimate maintainers
(patrols, repeated insertion sort, random adjacent probing) and metrics.

Conventions
-----------
* Items are integers 0..n-1.
* ``rank[x]`` is the current hidden rank of item x (0 = least).
* ``elem[r]`` is the item currently holding hidden rank r.
* One *probe step* = (Poisson(alpha) drift events) then (one truthful
  comparison answered).  Time is measured in probe steps.
* A drift event picks a location i uniformly in {0,...,n-2} and swaps the
  items at hidden ranks i and i+1.
"""

import numpy as np

from theory import certificate_radius as _certificate_radius


class DriftOrder:
    """The hidden drifting order with comparison-probe access."""

    def __init__(self, n, alpha, seed, init_rank=None, drift_model="poisson",
                 drift_options=None):
        self.n = n
        self.alpha = alpha
        self.rng = np.random.default_rng(seed)
        self.drift_model = drift_model
        self.drift_options = dict(drift_options or {})
        if init_rank is None:
            self.rank = np.arange(n)
        else:
            self.rank = np.asarray(init_rank, dtype=np.int64).copy()
        self.elem = np.empty(n, dtype=np.int64)
        self.elem[self.rank] = np.arange(n)
        self.probes = 0
        self.events = 0
        self._ev_buf = np.empty(0, dtype=np.int64)   # buffered event locations
        self._ev_ptr = 0
        self._cnt_buf = np.empty(0, dtype=np.int64)  # buffered per-step counts
        self._cnt_ptr = 0

    def _refill(self, batch=1 << 15):
        self._cnt_buf = self.rng.poisson(self.alpha, batch)
        self._cnt_ptr = 0
        tot = int(self._cnt_buf.sum())
        self._ev_buf = self.rng.integers(0, self.n - 1, tot)
        self._ev_ptr = 0

    def _drift_one_step(self):
        if self.drift_model != "poisson":
            locs = self._sample_nonpoisson_locations()
            self._apply_locations(locs)
            self.events += len(locs)
            return
        if self._cnt_ptr >= len(self._cnt_buf):
            self._refill()
        k = self._cnt_buf[self._cnt_ptr]
        self._cnt_ptr += 1
        rank, elem = self.rank, self.elem
        for _ in range(k):
            i = self._ev_buf[self._ev_ptr]
            self._ev_ptr += 1
            a = elem[i]
            b = elem[i + 1]
            elem[i] = b
            elem[i + 1] = a
            rank[a] = i + 1
            rank[b] = i
        self.events += int(k)

    def _sample_nonpoisson_locations(self):
        nloc = self.n - 1
        if self.drift_model == "compound":
            mean_burst = float(self.drift_options.get("mean_burst", 4.0))
            clusters = self.rng.poisson(self.alpha / mean_burst)
            out = []
            for _ in range(clusters):
                center = int(self.rng.integers(nloc))
                size = int(self.rng.geometric(1.0 / mean_burst))
                offsets = self.rng.integers(-2, 3, size)
                out.extend(np.clip(center + offsets, 0, nloc - 1).tolist())
            return np.asarray(out, dtype=np.int64)
        if self.drift_model == "hotspot":
            k = int(self.rng.poisson(self.alpha))
            width = max(1, int(self.drift_options.get("fraction", 0.1) * nloc))
            center = int(self.drift_options.get("center", nloc // 2))
            lo = max(0, center - width // 2)
            hi = min(nloc, lo + width)
            hot = self.rng.random(k) < float(self.drift_options.get("mass", 0.9))
            locs = self.rng.integers(0, nloc, k)
            locs[hot] = self.rng.integers(lo, hi, int(hot.sum()))
            return locs
        if self.drift_model == "regime":
            period = int(self.drift_options.get("period", self.n))
            low = float(self.drift_options.get("low", self.alpha / 4.0))
            high = float(self.drift_options.get("high", self.alpha * 4.0))
            rate = low if (self.probes // period) % 2 == 0 else high
            return self.rng.integers(0, nloc, int(self.rng.poisson(rate)))
        raise ValueError(f"unknown drift model: {self.drift_model}")

    def _apply_locations(self, locs):
        rank, elem = self.rank, self.elem
        for i in locs:
            i = int(i)
            a, b = elem[i], elem[i + 1]
            elem[i], elem[i + 1] = b, a
            rank[a], rank[b] = i + 1, i

    def apply_block_reversal(self, start, width):
        """Apply an explicit nonlocal shock and return its Kendall size."""
        start, width = int(start), int(width)
        if start < 0 or width < 1 or start + width > self.n:
            raise ValueError("invalid reversal interval")
        block = self.elem[start:start + width].copy()[::-1]
        self.elem[start:start + width] = block
        self.rank[block] = np.arange(start, start + width)
        return width * (width - 1) // 2

    def apply_random_transpositions(self, count):
        """Swap random non-adjacent rank positions; return exact shock size."""
        before = self.elem.copy()
        for _ in range(int(count)):
            i, j = self.rng.choice(self.n, size=2, replace=False)
            a, b = self.elem[i], self.elem[j]
            self.elem[i], self.elem[j] = b, a
            self.rank[a], self.rank[b] = j, i
        relative = self.rank[before]
        return _count_inversions(relative)

    def compare(self, x, y):
        """One probe step.  Returns True iff x currently precedes y."""
        self._drift_one_step()
        self.probes += 1
        return self.rank[x] < self.rank[y]


# ---------------------------------------------------------------- metrics ---

def kendall(order, estimate):
    """Number of discordant pairs between the hidden order and the estimate.

    ``estimate`` is an array: estimate[i] = item placed at estimated rank i.
    """
    arr = order.rank[estimate]          # true ranks in estimated rank order
    return _count_inversions(arr)


def _count_inversions(a):
    """O(n log n) inversion count via a binary indexed tree."""
    n = len(a)
    tree = [0] * (n + 1)
    inv = 0
    for v in reversed(a):
        i = int(v)                       # count of smaller values seen so far
        while i > 0:
            inv += tree[i]
            i -= i & (-i)
        i = int(v) + 1
        while i <= n:
            tree[i] += 1
            i += i & (-i)
    return inv


def footrule(order, estimate):
    """Spearman footrule: total rank displacement of the estimate."""
    n = order.n
    return int(np.abs(np.arange(n) - order.rank[estimate]).sum())


# ------------------------------------------------------------ maintainers ---

class Maintainer:
    """Common state: estimate array S, positions, last-probe ages."""

    def __init__(self, order):
        self.o = order
        n = order.n
        self.S = np.arange(n)            # estimated rank -> item
        self.pos = np.arange(n)          # item -> estimated rank
        self.last = np.zeros(n, dtype=np.int64)  # item -> time of last probe
        self.rank_probe = order.rank.copy()      # item -> hidden rank then

    def _probe_adjacent(self, j):
        """Compare the items at estimated ranks j, j+1; swap if discordant."""
        S, pos, o = self.S, self.pos, self.o
        x = S[j]
        y = S[j + 1]
        if not o.compare(x, y):          # y precedes x: swap in the estimate
            S[j] = y
            S[j + 1] = x
            pos[x] = j + 1
            pos[y] = j
        self._record(x, y)

    def _record(self, x, y):
        o = self.o
        t = o.probes
        self.last[x] = t
        self.last[y] = t
        self.rank_probe[x] = o.rank[x]
        self.rank_probe[y] = o.rank[y]

    def ages(self):
        return self.o.probes - self.last


class CyclicPatrol(Maintainer):
    """Ascending cyclic patrol: probe locations 0,1,...,n-2,0,1,..."""

    def __init__(self, order):
        super().__init__(order)
        self.j = 0

    def step(self):
        self._probe_adjacent(self.j)
        self.j += 1
        if self.j == self.o.n - 1:
            self.j = 0


class BoustrophedonPatrol(Maintainer):
    """Boustrophedon patrol: 0,...,n-2 then n-2,...,0 and so on."""

    def __init__(self, order):
        super().__init__(order)
        self.j = 0
        self.d = 1

    def step(self):
        self._probe_adjacent(self.j)
        if self.j + self.d < 0 or self.j + self.d > self.o.n - 2:
            self.d = -self.d
        else:
            self.j += self.d


class RepeatedInsertion(Maintainer):
    """Repeated insertion sort, one comparison per probe step.

    Runs classic insertion sort passes back to back; each adjacent
    comparison is one probe step.  This is the maintainer whose Theta(n)
    steady state is known for unit-rate drift.
    """

    def __init__(self, order):
        super().__init__(order)
        self.i = 1                       # outer index of the current pass
        self.k = 1                       # walk-down position (compare k, k-1)

    def step(self):
        S, pos, o = self.S, self.pos, self.o
        x = S[self.k - 1]
        y = S[self.k]
        before = o.compare(x, y)
        self._record(x, y)
        if before:                       # in order: walk-down ends
            self._advance_outer()
        else:                            # swap and keep walking down
            S[self.k - 1] = y
            S[self.k] = x
            pos[x] = self.k
            pos[y] = self.k - 1
            self.k -= 1
            if self.k == 0:
                self._advance_outer()

    def _advance_outer(self):
        self.i += 1
        if self.i >= self.o.n:
            self.i = 1
        self.k = self.i


class RandomAdjacent(Maintainer):
    """Probe a uniformly random adjacent estimated pair each step."""

    def __init__(self, order, seed):
        super().__init__(order)
        self.rng = np.random.default_rng(seed + 990001)
        self._buf = np.empty(0, dtype=np.int64)
        self._ptr = 0

    def step(self):
        if self._ptr >= len(self._buf):
            self._buf = self.rng.integers(0, self.o.n - 1, 1 << 15)
            self._ptr = 0
        j = self._buf[self._ptr]
        self._ptr += 1
        self._probe_adjacent(j)


class GenerationalResort(Maintainer):
    """Generational re-evaluation baseline: re-sorts the whole population
    by binary insertion (about n log2 n live comparisons per generation)
    while serving the previously published estimate.

    This is the ranking-level shadow of the classic evolutionary policy
    of full periodic fitness re-evaluation, run under the same unit
    comparison budget as the patrols.  S and pos hold the published
    (served) estimate; W is the working copy being re-sorted.  Because
    the comparisons are live, the truth keeps drifting underneath the
    sort, so even a freshly published generation carries residual error.
    """

    def __init__(self, order):
        super().__init__(order)
        self.W = self.S.copy()           # working copy under re-sort
        self.i = 1                       # index of the item being inserted
        self.lo = 0                      # binary search window [lo, hi)
        self.hi = 1
        self.generations = 0             # completed publications

    def step(self):
        o, W = self.o, self.W
        v = W[self.i]
        mid = (self.lo + self.hi) // 2
        u = W[mid]
        if o.compare(u, v):              # u precedes v: v belongs right
            self.lo = mid + 1
        else:
            self.hi = mid
        self._record(u, v)
        if self.lo == self.hi:           # insertion point found
            j = self.lo
            if j != self.i:
                W[j + 1:self.i + 1] = W[j:self.i]
                W[j] = v
            self.i += 1
            if self.i == o.n:            # generation complete: publish
                self.S[:] = W
                self.pos[W] = np.arange(o.n)
                self.generations += 1
                self.i = 1
            self.lo = 0
            self.hi = self.i


MAINTAINERS = {
    "cyclic": lambda order, seed: CyclicPatrol(order),
    "boustrophedon": lambda order, seed: BoustrophedonPatrol(order),
    "insertion": lambda order, seed: RepeatedInsertion(order),
    "random": RandomAdjacent,
    "generational": lambda order, seed: GenerationalResort(order),
}


# ------------------------------------------------------------ certificates --

def certificate_radius(g, n, alpha, delta):
    """Displacement radius D(g, delta) with an exact Poisson quantile in
    place of the Bennett tail (requires scipy; slightly tighter)."""
    from scipy.stats import poisson as _poisson  # optional dependency
    m = _poisson.ppf(1 - delta / 2.0, alpha * g)
    v = 2.0 * m / (n - 1)
    L = np.log(4.0 / delta)
    d = L / 3.0 + np.sqrt((L / 3.0) ** 2 + 2.0 * L * v)
    return int(np.ceil(d))


def certificate_radius_no_scipy(g, n, alpha, delta):
    """The certificate radius as defined in the paper (Bennett-style
    Poisson tail, no scipy dependency); canonical form lives in theory.py
    so that experiments, tests, and text share one implementation."""
    return _certificate_radius(g, n, alpha, delta)


# ------------------------------------------------------------------ maxima --

def maxima_of(rx, ry):
    """Indices of maximal items under coordinates (rx, ry); an item is
    maximal iff no other item exceeds it in both coordinates."""
    n = len(rx)
    order = np.argsort(-rx)              # decreasing x
    best = -1
    out = []
    for i in order:
        if ry[i] > best:
            out.append(i)
            best = ry[i]
    return set(out)


# ----------------------------- inversion ledger (lifetime accounting) -------

class LedgerOrder(DriftOrder):
    """DriftOrder that books every birth and death of a discordant pair.

    The relative order of a fixed pair changes only at a drift event of
    that exact pair (truth side) or at a probe swap of that exact pair
    (estimate side), so a dictionary keyed by the pair tracks the live
    discordances exactly.  Starting from estimate == truth the ledger's
    key set always equals the set of discordant pairs, and len(ledger)
    equals the Kendall distance.
    """

    def __init__(self, n, alpha, seed):
        super().__init__(n, alpha, seed)
        self.ledger = {}                 # pair (min,max) -> birth probe time
        self.recording = False
        self.births = 0
        self.deaths_repair = []          # lifetimes, removed by a probe swap
        self.deaths_drift = []           # lifetimes, cancelled by the drift

    def reset_stats(self):
        self.births = 0
        self.deaths_repair = []
        self.deaths_drift = []

    def _drift_one_step(self):
        k = int(self.rng.poisson(self.alpha))
        if k == 0:
            return
        rank, elem = self.rank, self.elem
        for i in self.rng.integers(0, self.n - 1, k):
            i = int(i)
            a = elem[i]
            b = elem[i + 1]
            elem[i] = b
            elem[i + 1] = a
            rank[a] = i + 1
            rank[b] = i
            key = (a, b) if a < b else (b, a)
            if key in self.ledger:       # the event re-concords the pair
                birth = self.ledger.pop(key)
                if self.recording:
                    self.deaths_drift.append(self.probes - birth)
            else:                        # the event creates a discordance
                self.ledger[key] = self.probes
                if self.recording:
                    self.births += 1
        self.events += k


class LedgeredCyclicPatrol(CyclicPatrol):
    """Cyclic patrol whose repairs are reported to a LedgerOrder."""

    def _probe_adjacent(self, j):
        S, pos, o = self.S, self.pos, self.o
        x = S[j]
        y = S[j + 1]
        if not o.compare(x, y):          # discordant: the swap repairs it
            key = (x, y) if x < y else (y, x)
            birth = o.ledger.pop(key)
            if o.recording:
                o.deaths_repair.append(o.probes - birth)
            S[j] = y
            S[j + 1] = x
            pos[x] = j + 1
            pos[y] = j
        self._record(x, y)


==> anc/dynamic_ea.py <==
"""Steady-state evolutionary loop with evaluation-budgeted maintenance.

All non-oracle policies pay for every current objective evaluation.  A direct
comparison oracle can reinterpret a patrol duel as one oracle call; the scalar
fitness implementation here charges two objective evaluations.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np

import theory


def ranks_from_scores(scores):
    order = np.argsort(np.asarray(scores), kind="stable")
    ranks = np.empty(len(order), dtype=np.int64)
    ranks[order] = np.arange(len(order))
    return ranks


def kendall_rank_arrays(a, b):
    order = np.argsort(b)
    seq = a[order]
    n = len(seq)
    tree = np.zeros(n + 1, dtype=np.int64)
    inv = 0
    for value in seq[::-1]:
        i = int(value)
        while i:
            inv += int(tree[i])
            i -= i & -i
        i = int(value) + 1
        while i <= n:
            tree[i] += 1
            i += i & -i
    return int(inv)


@dataclass(frozen=True)
class EAConfig:
    population: int = 512
    evaluations: int = 30000
    maintenance_share: float = 0.25
    sample_every: int = 250
    elite_k: int = 64
    certificate_delta: float = 0.05
    tournament_size: int = 2


class RankingPolicy:
    def __init__(self, scores, evaluation, rng):
        self.scores = np.asarray(scores, dtype=float).copy()
        self.last = np.full(len(scores), evaluation, dtype=np.int64)
        self.rng = rng

    def ranks(self):
        return ranks_from_scores(self.scores)

    def maintenance_cost(self):
        return 1

    def maintain(self, population, landscape, evaluation):
        return 0

    def replace(self, index, score, evaluation):
        self.scores[index] = score
        self.last[index] = evaluation


class NoReevaluation(RankingPolicy):
    def maintenance_cost(self):
        return 10**18


class RandomReevaluation(RankingPolicy):
    def maintain(self, population, landscape, evaluation):
        i = int(self.rng.integers(len(population)))
        self.scores[i] = landscape.evaluate(population[i])
        self.last[i] = evaluation
        return 1


class EliteFirstReevaluation(RankingPolicy):
    def __init__(self, scores, evaluation, rng):
        super().__init__(scores, evaluation, rng)
        self.queue = []

    def maintain(self, population, landscape, evaluation):
        if not self.queue:
            self.queue = np.argsort(self.scores).tolist()
        i = self.queue.pop()
        self.scores[i] = landscape.evaluate(population[i])
        self.last[i] = evaluation
        return 1


class PeriodicReevaluation(RankingPolicy):
    def __init__(self, scores, evaluation, rng):
        super().__init__(scores, evaluation, rng)
        self.work = self.scores.copy()
        self.cursor = 0

    def maintain(self, population, landscape, evaluation):
        self.work[self.cursor] = landscape.evaluate(population[self.cursor])
        self.cursor += 1
        if self.cursor == len(population):
            self.scores[:] = self.work
            self.last[:] = evaluation
            self.cursor = 0
        return 1

    def replace(self, index, score, evaluation):
        super().replace(index, score, evaluation)
        self.work[index] = score


class SentinelReevaluation(RankingPolicy):
    def __init__(self, scores, evaluation, rng):
        super().__init__(scores, evaluation, rng)
        count = min(8, len(scores))
        self.sentinels = np.linspace(0, len(scores) - 1, count,
                                     dtype=np.int64)
        self.sentinel_cursor = 0
        self.full_cursor = None

    def maintain(self, population, landscape, evaluation):
        if self.full_cursor is None:
            i = int(self.sentinels[self.sentinel_cursor])
            self.sentinel_cursor = (self.sentinel_cursor + 1) % len(self.sentinels)
            value = landscape.evaluate(population[i])
            changed = abs(value - self.scores[i]) > 1e-12
            self.scores[i] = value
            self.last[i] = evaluation
            if changed:
                self.full_cursor = 0
        else:
            i = self.full_cursor
            self.scores[i] = landscape.evaluate(population[i])
            self.last[i] = evaluation
            self.full_cursor += 1
            if self.full_cursor == len(population):
                self.full_cursor = None
        return 1


class ComparisonPatrol(RankingPolicy):
    def __init__(self, scores, evaluation, rng):
        super().__init__(scores, evaluation, rng)
        self.S = np.argsort(self.scores, kind="stable")
        self.cursor = 0

    def ranks(self):
        rank = np.empty(len(self.S), dtype=np.int64)
        rank[self.S] = np.arange(len(self.S))
        return rank

    def maintenance_cost(self):
        return 2

    def maintain(self, population, landscape, evaluation):
        j = self.cursor
        x, y = int(self.S[j]), int(self.S[j + 1])
        fx = landscape.evaluate(population[x])
        fy = landscape.evaluate(population[y])
        self.scores[x], self.scores[y] = fx, fy
        self.last[x] = self.last[y] = evaluation
        if fx > fy:
            self.S[j], self.S[j + 1] = y, x
        self.cursor = (self.cursor + 1) % (len(self.S) - 1)
        return 2

    def replace(self, index, score, evaluation):
        super().replace(index, score, evaluation)
        old = int(np.where(self.S == index)[0][0])
        self.S = np.delete(self.S, old)
        values = self.scores[self.S]
        insertion = int(np.searchsorted(values, score, side="right"))
        self.S = np.insert(self.S, insertion, index)
        self.cursor %= len(self.S) - 1


class RandomImmigrants(RankingPolicy):
    """Diversity maintenance: every maintenance slot replaces the currently
    worst-ranked candidate by a fresh random immigrant and evaluates it."""

    def maintain(self, population, landscape, evaluation):
        worst = int(np.argmin(self.scores))
        population[worst] = landscape.sample_population(1, self.rng)[0]
        self.scores[worst] = landscape.evaluate(population[worst])
        self.last[worst] = evaluation
        return 1


class _SentinelMixin:
    def _init_sentinels(self):
        count = min(8, len(self.scores))
        self.sentinels = np.linspace(0, len(self.scores) - 1, count,
                                     dtype=np.int64)
        self.sentinel_cursor = 0

    def _probe_sentinel(self, population, landscape, evaluation):
        i = int(self.sentinels[self.sentinel_cursor])
        self.sentinel_cursor = (self.sentinel_cursor + 1) % len(self.sentinels)
        value = landscape.evaluate(population[i])
        changed = abs(value - self.scores[i]) > 1e-12
        self.scores[i] = value
        self.last[i] = evaluation
        return changed


class TriggeredHypermutation(RankingPolicy, _SentinelMixin):
    """Change detection by sentinels plus a temporary mutation boost, the
    classic hypermutation response: offspring receive extra mutation while
    the alarm window is open."""

    def __init__(self, scores, evaluation, rng):
        super().__init__(scores, evaluation, rng)
        self._init_sentinels()
        self.alarm_until = -1
        self.extra_mutations = 0

    def maintain(self, population, landscape, evaluation):
        if self._probe_sentinel(population, landscape, evaluation):
            self.alarm_until = evaluation + 2 * len(self.scores)
        self.extra_mutations = 3 if evaluation < self.alarm_until else 0
        return 1


class MemoryArchive(RankingPolicy, _SentinelMixin):
    """Memory: archive good genomes during quiet phases and reinject the
    archive over the worst-ranked slots after a detected change."""

    def __init__(self, scores, evaluation, rng):
        super().__init__(scores, evaluation, rng)
        self._init_sentinels()
        self.archive = []
        self.archive_size = 16
        self.turn = 0
        self.inject_queue = []

    def maintain(self, population, landscape, evaluation):
        if self.inject_queue:
            genome = self.inject_queue.pop()
            worst = int(np.argmin(self.scores))
            population[worst] = genome
            self.scores[worst] = landscape.evaluate(population[worst])
            self.last[worst] = evaluation
            return 1
        self.turn += 1
        if self.turn % 8 == 0:
            best = int(np.argmax(self.scores))
            self.archive.append(population[best].copy())
            if len(self.archive) > self.archive_size:
                self.archive.pop(0)
        if self._probe_sentinel(population, landscape, evaluation) \
                and self.archive:
            self.inject_queue = [g.copy() for g in self.archive]
        return 1


class RestartOnChange(RankingPolicy, _SentinelMixin):
    """Restart: after a detected change, the worse half of the population
    is replaced by random genomes, one evaluation per maintenance slot."""

    def __init__(self, scores, evaluation, rng):
        super().__init__(scores, evaluation, rng)
        self._init_sentinels()
        self.refresh_queue = []

    def maintain(self, population, landscape, evaluation):
        if self.refresh_queue:
            i = int(self.refresh_queue.pop())
            population[i] = landscape.sample_population(1, self.rng)[0]
            self.scores[i] = landscape.evaluate(population[i])
            self.last[i] = evaluation
            return 1
        if self._probe_sentinel(population, landscape, evaluation):
            half = len(self.scores) // 2
            self.refresh_queue = np.argsort(self.scores)[:half].tolist()
        return 1


class HybridPatrolRefresh(ComparisonPatrol, _SentinelMixin):
    """The diagnostic hybrid of the paper: patrol by default, sentinel
    probes folded into the budget, and one full re-evaluation pass after a
    detected change, after which the board is re-sorted from the fresh
    scores at no comparison cost and the patrol resumes."""

    def __init__(self, scores, evaluation, rng):
        super().__init__(scores, evaluation, rng)
        self._init_sentinels()
        self.turn = 0
        self.refresh_cursor = None

    def maintain(self, population, landscape, evaluation):
        if self.refresh_cursor is not None:
            i = self.refresh_cursor
            self.scores[i] = landscape.evaluate(population[i])
            self.last[i] = evaluation
            self.refresh_cursor += 1
            if self.refresh_cursor == len(self.scores):
                self.refresh_cursor = None
                self.S = np.argsort(self.scores, kind="stable")
                self.cursor = 0
            return 1
        self.turn += 1
        if self.turn % 16 == 0:
            if self._probe_sentinel(population, landscape, evaluation):
                self.refresh_cursor = 0
            return 1
        return super().maintain(population, landscape, evaluation)


POLICIES = {
    "none": NoReevaluation,
    "random": RandomReevaluation,
    "elite": EliteFirstReevaluation,
    "periodic": PeriodicReevaluation,
    "sentinel": SentinelReevaluation,
    "patrol": ComparisonPatrol,
    "immigrants": RandomImmigrants,
    "hypermutation": TriggeredHypermutation,
    "memory": MemoryArchive,
    "restart": RestartOnChange,
    "hybrid": HybridPatrolRefresh,
}


def _tournament(ranks, rng, size=2):
    contestants = rng.integers(len(ranks), size=size)
    best = contestants[0]
    for c in contestants[1:]:
        if ranks[c] > ranks[best]:
            best = c
    return int(best)


def _selection_error(est_rank, true_rank, rng, draws=128):
    a = rng.integers(len(est_rank), size=draws)
    b = rng.integers(len(est_rank), size=draws)
    valid = a != b
    wrong = ((est_rank[a] > est_rank[b]) != (true_rank[a] > true_rank[b]))
    return float(wrong[valid].mean()) if valid.any() else 0.0


def run_dynamic_ea(landscape, policy_name: str, seed: int,
                   config: EAConfig):
    rng = np.random.default_rng(seed)
    mu = config.population
    population = landscape.sample_population(mu, rng)
    landscape.advance_to(0)
    scores = landscape.evaluate_many(population).astype(float)
    evaluations = mu
    policy_cls = POLICIES.get(policy_name)
    oracle = policy_name == "oracle"
    policy = RankingPolicy(scores, evaluations, rng) if oracle else policy_cls(
        scores, evaluations, rng)
    maintenance_evals = offspring_evals = 0
    rows = []
    recovery_start = None
    recoveries = []
    last_epoch = landscape.epoch

    while evaluations < config.evaluations:
        landscape.advance_to(evaluations)
        if landscape.epoch != last_epoch:
            recovery_start = evaluations
            last_epoch = landscape.epoch

        spent = maintenance_evals + offspring_evals
        cost = policy.maintenance_cost()
        due = (not oracle and cost < 10**18
               and maintenance_evals < config.maintenance_share * max(1, spent)
               and evaluations + cost <= config.evaluations)
        if due:
            used = policy.maintain(population, landscape, evaluations)
            evaluations += used
            maintenance_evals += used
            continue

        if oracle:
            policy.scores[:] = landscape.evaluate_many(population)
            policy.last[:] = evaluations
        ranks = policy.ranks()
        parent = _tournament(ranks, rng, config.tournament_size)
        child = landscape.mutate(population[parent], rng)
        for _ in range(int(getattr(policy, "extra_mutations", 0))):
            child = landscape.mutate(child, rng)
        child_score = landscape.evaluate(child)
        evaluations += 1
        offspring_evals += 1
        ranks = policy.ranks()
        a, b = rng.integers(mu, size=2)
        loser = int(a if ranks[a] <= ranks[b] else b)
        if child_score >= policy.scores[loser]:
            population[loser] = child
            policy.replace(loser, child_score, evaluations)

        if (evaluations % config.sample_every <= 1
                or evaluations == config.evaluations):
            landscape.advance_to(evaluations)
            true_scores = landscape.evaluate_many(population)
            true_rank = ranks_from_scores(true_scores)
            est_rank = policy.ranks()
            K = kendall_rank_arrays(true_rank, est_rank)
            regret = max(0.0, landscape.optimum() - float(true_scores.max()))
            ages = evaluations - policy.last
            radii = np.array([
                theory.certificate_radius(max(int(g), 1), mu, 1.0,
                                          config.certificate_delta)
                for g in ages
            ])
            boundary = mu - min(config.elite_k, mu - 1)
            certified = est_rank - radii >= boundary
            correct = true_rank[certified] >= boundary
            rows.append({
                "evaluation": evaluations,
                "regret": regret,
                "kendall_over_mu": K / mu,
                "selection_error": _selection_error(est_rank, true_rank, rng),
                "certified_yield": certified.sum() / config.elite_k,
                "certified_precision": (float(correct.mean())
                                        if certified.any() else 1.0),
            })
            if recovery_start is not None and regret <= 0.05 * max(1.0, landscape.optimum()):
                recoveries.append(evaluations - recovery_start)
                recovery_start = None

    def mean(key):
        return float(np.mean([row[key] for row in rows]))

    return {
        "policy": policy_name,
        "seed": seed,
        "mean_regret": mean("regret"),
        "p90_regret": float(np.quantile([r["regret"] for r in rows], 0.9)),
        "kendall_over_mu": mean("kendall_over_mu"),
        "selection_error": mean("selection_error"),
        "certified_yield": mean("certified_yield"),
        "certified_precision": mean("certified_precision"),
        "mean_recovery": (float(np.mean(recoveries)) if recoveries
                          else float(config.evaluations)),
        "maintenance_evaluations": maintenance_evals,
        "offspring_evaluations": offspring_evals,
        "total_evaluations": evaluations,
    }


==> anc/dynamic_landscapes.py <==
"""Dynamic optimization benchmarks used by the evolutionary case study.

The landscapes are deterministic for a fixed seed.  Time is measured in
objective-evaluation units, which lets every re-evaluation policy run under
the same accounting convention.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np


@dataclass(frozen=True)
class LandscapeInfo:
    name: str
    dimension: int
    change_interval: int
    mode: str
    severity: float


class DynamicBitMatching:
    """Dynamic XOR/BitMatching landscape with abrupt or gradual target drift."""

    def __init__(self, dimension: int, change_interval: int, severity: float,
                 mode: str, seed: int):
        if mode not in {"abrupt", "gradual"}:
            raise ValueError("mode must be abrupt or gradual")
        self.dimension = int(dimension)
        self.change_interval = int(change_interval)
        self.severity = float(severity)
        self.mode = mode
        self.rng = np.random.default_rng(seed)
        self.target = self.rng.integers(0, 2, self.dimension, dtype=np.int8)
        self.time = 0
        self.epoch = 0
        self._events = self._make_epoch_events()
        self._event_ptr = 0

    @property
    def info(self) -> LandscapeInfo:
        return LandscapeInfo("bitmatching", self.dimension,
                             self.change_interval, self.mode, self.severity)

    def _make_epoch_events(self):
        count = max(1, int(round(self.severity * self.dimension)))
        bits = self.rng.choice(self.dimension, size=count, replace=False)
        if self.mode == "abrupt":
            times = np.full(count, self.change_interval, dtype=np.int64)
        else:
            times = np.linspace(1, self.change_interval, count,
                                dtype=np.int64)
        return list(zip(times.tolist(), bits.tolist()))

    def advance_to(self, evaluation: int) -> bool:
        """Advance the environment and return whether any target bit changed."""
        evaluation = int(evaluation)
        changed = False
        while self.time < evaluation:
            epoch_end = (self.epoch + 1) * self.change_interval
            local_target = min(evaluation, epoch_end)
            local_time = local_target - self.epoch * self.change_interval
            while (self._event_ptr < len(self._events)
                   and self._events[self._event_ptr][0] <= local_time):
                _, bit = self._events[self._event_ptr]
                self.target[bit] ^= 1
                self._event_ptr += 1
                changed = True
            self.time = local_target
            if self.time == epoch_end:
                self.epoch += 1
                self._events = self._make_epoch_events()
                self._event_ptr = 0
        return changed

    def sample_population(self, size: int, rng: np.random.Generator):
        return rng.integers(0, 2, (size, self.dimension), dtype=np.int8)

    def mutate(self, parent: np.ndarray, rng: np.random.Generator):
        child = parent.copy()
        flips = rng.random(self.dimension) < (1.0 / self.dimension)
        if not flips.any():
            flips[rng.integers(self.dimension)] = True
        child[flips] ^= 1
        return child

    def evaluate(self, x: np.ndarray) -> float:
        return float(self.dimension - np.count_nonzero(x != self.target))

    def evaluate_many(self, xs: np.ndarray) -> np.ndarray:
        return self.dimension - np.count_nonzero(xs != self.target, axis=1)

    def optimum(self) -> float:
        return float(self.dimension)


class MovingPeaks:
    """A compact Moving Peaks benchmark with abrupt or interpolated motion."""

    def __init__(self, dimension: int, peaks: int, change_interval: int,
                 severity: float, mode: str, seed: int,
                 bounds=(-50.0, 50.0)):
        if mode not in {"abrupt", "gradual"}:
            raise ValueError("mode must be abrupt or gradual")
        self.dimension = int(dimension)
        self.peaks = int(peaks)
        self.change_interval = int(change_interval)
        self.severity = float(severity)
        self.mode = mode
        self.low, self.high = map(float, bounds)
        self.rng = np.random.default_rng(seed)
        self.time = 0
        self.epoch = 0
        self.centers = self.rng.uniform(self.low, self.high,
                                        (self.peaks, self.dimension))
        self.heights = self.rng.uniform(30.0, 70.0, self.peaks)
        self.widths = self.rng.uniform(1.0, 12.0, self.peaks)
        self.next_centers, self.next_heights = self._next_state()

    @property
    def info(self) -> LandscapeInfo:
        return LandscapeInfo("moving_peaks", self.dimension,
                             self.change_interval, self.mode, self.severity)

    def _next_state(self):
        direction = self.rng.normal(size=(self.peaks, self.dimension))
        norm = np.linalg.norm(direction, axis=1, keepdims=True)
        direction /= np.maximum(norm, 1e-12)
        centers = np.clip(self.centers + self.severity * direction,
                          self.low, self.high)
        heights = np.clip(self.heights + self.rng.normal(0.0, 3.0, self.peaks),
                          20.0, 80.0)
        return centers, heights

    def _state(self):
        if self.mode == "abrupt":
            return self.centers, self.heights
        phase = (self.time % self.change_interval) / self.change_interval
        centers = (1.0 - phase) * self.centers + phase * self.next_centers
        heights = (1.0 - phase) * self.heights + phase * self.next_heights
        return centers, heights

    def advance_to(self, evaluation: int) -> bool:
        evaluation = int(evaluation)
        old_epoch = self.epoch
        while evaluation >= (self.epoch + 1) * self.change_interval:
            self.centers = self.next_centers
            self.heights = self.next_heights
            self.epoch += 1
            self.next_centers, self.next_heights = self._next_state()
        self.time = evaluation
        return self.epoch != old_epoch or self.mode == "gradual"

    def sample_population(self, size: int, rng: np.random.Generator):
        return rng.uniform(self.low, self.high, (size, self.dimension))

    def mutate(self, parent: np.ndarray, rng: np.random.Generator):
        child = parent + rng.normal(0.0, 0.08 * (self.high - self.low),
                                    self.dimension)
        return np.clip(child, self.low, self.high)

    def evaluate(self, x: np.ndarray) -> float:
        centers, heights = self._state()
        dist = np.linalg.norm(centers - x, axis=1)
        return float(np.max(heights - self.widths * dist))

    def evaluate_many(self, xs: np.ndarray) -> np.ndarray:
        centers, heights = self._state()
        dist = np.linalg.norm(xs[:, None, :] - centers[None, :, :], axis=2)
        return np.max(heights[None, :] - self.widths[None, :] * dist, axis=1)

    def optimum(self) -> float:
        _, heights = self._state()
        return float(np.max(heights))


def make_landscape(name: str, seed: int, **kwargs):
    if name == "bitmatching":
        return DynamicBitMatching(seed=seed, **kwargs)
    if name == "moving_peaks":
        return MovingPeaks(seed=seed, **kwargs)
    raise KeyError(name)


==> anc/experiments.py <==
"""Runs every experiment reported in the paper and writes results/*.csv
plus a human-readable summary.txt and a provenance manifest.json.
Deterministic given the seeds below.

Usage:  python3 experiments.py [--profile=paper|quick] [--quick]
                               [--jobs=N] [--seeds=A:B]
                               [--only=E1,E7,...]
"""

import csv
import concurrent.futures
import hashlib
import json
import os
import platform
import sys
import time

import numpy as np

import theory
from dynamic_ea import EAConfig, kendall_rank_arrays, ranks_from_scores, run_dynamic_ea
from dynamic_landscapes import make_landscape
from drift_order import (DriftOrder, MAINTAINERS, CyclicPatrol,
                         GenerationalResort, kendall, footrule,
                         certificate_radius_no_scipy, maxima_of)
from selection import topk_symdiff, RadiusTable, certified_topk
from stats_utils import bootstrap_ci, holm_adjust, paired_wilcoxon

if any(arg in {"-h", "--help"} for arg in sys.argv[1:]):
    print(__doc__.strip())
    raise SystemExit(0)

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(HERE, "results")
os.makedirs(RESULTS, exist_ok=True)

def _option(name, default=None):
    prefix = name + "="
    for arg in sys.argv[1:]:
        if arg.startswith(prefix):
            return arg.split("=", 1)[1]
    return default


PROFILE = "quick" if "--quick" in sys.argv else _option("--profile", "paper")
if PROFILE not in {"quick", "paper"}:
    raise SystemExit("--profile must be quick or paper")
QUICK = PROFILE == "quick"
JOBS = int(_option("--jobs", "1"))
seed_spec = _option("--seeds", "0:4" if QUICK else "0:30")
seed_lo, seed_hi = map(int, seed_spec.split(":"))
SEEDS = range(seed_lo, seed_hi)


def run_steady(alg, n, alpha, seed, burn_sweeps, measure_sweeps,
               want_ages=False):
    """Burn in, then return per-sweep steady-state samples."""
    order = DriftOrder(n, alpha, seed)
    m = MAINTAINERS[alg](order, seed)
    sweep = n - 1
    for _ in range(burn_sweeps * sweep):
        m.step()
    ks, fs, maxages = [], [], []
    for _ in range(measure_sweeps):
        for _ in range(sweep):
            m.step()
        ks.append(kendall(order, m.S))
        fs.append(footrule(order, m.S))
        if want_ages:
            maxages.append(int(m.ages().max()))
    return np.array(ks), np.array(fs), np.array(maxages)


def burn_for(alg, n):
    # the random-adjacent baseline equilibrates much more slowly
    return 14 * max(1, int(np.log2(n))) if alg == "random" else 40


# ----------------------------------------------------------- E1: K* vs n ---

def exp_steady_vs_n(report):
    algs = ["cyclic", "boustrophedon", "insertion", "random"]
    sizes = [256, 1024] if QUICK else [256, 1024, 4096, 16384]
    rows = []
    for alg in algs:
        for n in sizes:
            kk, ff, aa = [], [], []
            for seed in SEEDS:
                measure = 8 if QUICK else 80
                burn = min(burn_for(alg, n), 8) if QUICK else burn_for(alg, n)
                ks, fs, ma = run_steady(alg, n, 1.0, seed, burn,
                                        measure, want_ages=True)
                kk.append(ks.mean())
                ff.append(fs.mean())
                aa.append(ma.mean())
            kk, ff, aa = map(np.array, (kk, ff, aa))
            rows.append({
                "alg": alg, "n": n,
                "K_over_n": kk.mean() / n, "K_over_n_sd": kk.std(ddof=1) / n,
                "F_over_n": ff.mean() / n, "F_over_n_sd": ff.std(ddof=1) / n,
                "maxage_over_n": aa.mean() / n,
            })
            report(f"E1 {alg:14s} n={n:5d}  K*/n={kk.mean()/n:7.3f} "
                   f"(sd {kk.std(ddof=1)/n:5.3f})  F*/n={ff.mean()/n:7.3f}  "
                   f"maxage/n={aa.mean()/n:5.2f}")
    _write_csv("steady_vs_n.csv", rows)
    return rows


# -------------------------------------------------------- E2: alpha sweep ---

def exp_alpha_sweep(report):
    rows = []
    ns = [512] if QUICK else [256, 1024, 4096, 16384]
    alphas = [0.25, 1.0, 4.0] if QUICK else [0.0625, 0.25, 1.0, 4.0, 16.0]
    for n in ns:
        for alpha in alphas:
            kk = []
            for seed in SEEDS:
                ks, _, _ = run_steady("cyclic", n, alpha, seed,
                                      8 if QUICK else 40,
                                      8 if QUICK else 80)
                kk.append(ks.mean())
            kk = np.array(kk)
            rows.append({"n": n, "alpha": alpha,
                         "K_over_alphan": kk.mean() / (alpha * n),
                         "K_over_alphan_sd": kk.std(ddof=1) / (alpha * n)})
            report(f"E2 n={n:5d} alpha={alpha:7.4f}  "
                   f"K*/(alpha n)={kk.mean()/(alpha*n):7.3f} "
                   f"(sd {kk.std(ddof=1)/(alpha*n):5.3f})")
    _write_csv("alpha_sweep.csv", rows)
    return rows


# ---------------------------------------------- E3: certificate coverage ----

def exp_coverage(report):
    n, alpha = 1024, 1.0
    horizon_windows = 60 if QUICK else 200
    rows = []
    for g in [256, 1024, 4096]:
        rng = np.random.default_rng(1234 + g)
        deltas = [0.10, 0.05, 0.01]
        radii = {d: certificate_radius_no_scipy(g, n, alpha, d)
                 for d in deltas}
        inside = {d: 0 for d in deltas}
        total = {d: 0 for d in deltas}
        disps = []
        for _ in range(horizon_windows):
            rank = np.arange(n)
            elem = np.arange(n)
            m = rng.poisson(alpha * g)
            locs = rng.integers(0, n - 1, m)
            r0 = rank.copy()
            for i in locs:
                a = elem[i]; b = elem[i + 1]
                elem[i] = b; elem[i + 1] = a
                rank[a] = i + 1; rank[b] = i
            disp = np.abs(rank - r0)
            disps.append(disp)
            for d in deltas:
                D = radii[d]
                interior = (r0 >= D + 1) & (r0 <= n - 2 - D)
                inside[d] += int((disp[interior] <= D).sum())
                total[d] += int(interior.sum())
        disps = np.concatenate(disps)
        for d in deltas:
            rows.append({"g": g, "delta": d, "D": radii[d],
                         "coverage": inside[d] / total[d],
                         "mean_disp": disps.mean(),
                         "p99_disp": float(np.quantile(disps, 0.99))})
            report(f"E3 g={g:5d} delta={d:5.2f}  D={radii[d]:3d}  "
                   f"coverage={inside[d]/total[d]:8.5f}  "
                   f"mean|disp|={disps.mean():5.2f}  "
                   f"p99|disp|={np.quantile(disps, 0.99):5.1f}")
    _write_csv("coverage.csv", rows)
    return rows


# ----------------------------------- E3b: operational certificate coverage --

def exp_operational_coverage(report):
    """Coverage of the certificates the live patrol actually reports:
    motion-only (hidden rank now vs hidden rank at last probe) and
    operational (reported rank vs hidden rank now, radius widened by b)."""
    n, alpha = 1024, 1.0
    sweep = n - 1
    deltas = [0.05, 0.01]
    # precompute D(g, delta) for every possible age
    max_age = 3 * n
    radii = {d: np.array([certificate_radius_no_scipy(max(g, 1), n, alpha, d)
                          for g in range(max_age + 1)]) for d in deltas}
    rows = []
    stats = {(d, b): [0, 0] for d in deltas for b in [0, 2, 4]}
    motion = {d: [0, 0] for d in deltas}
    resid = []
    for seed in SEEDS:
        order = DriftOrder(n, alpha, 300 + seed)
        m = MAINTAINERS["cyclic"](order, seed)
        for _ in range(40 * sweep):
            m.step()
        for _ in range(60):
            for _ in range(sweep):
                m.step()
            ages = np.minimum(m.ages(), max_age)
            err_now = np.abs(m.pos - order.rank)
            moved = np.abs(order.rank - m.rank_probe)
            resid.append(np.abs(m.pos - m.rank_probe))
            for d in deltas:
                D = radii[d][ages]
                interior = ((m.rank_probe >= D + 1) &
                            (m.rank_probe <= n - 2 - D))
                motion[d][0] += int((moved[interior] <= D[interior]).sum())
                motion[d][1] += int(interior.sum())
                for b in [0, 2, 4]:
                    ok = err_now[interior] <= D[interior] + b
                    stats[(d, b)][0] += int(ok.sum())
                    stats[(d, b)][1] += int(interior.sum())
    resid = np.concatenate(resid)
    for d in deltas:
        rows.append({"delta": d, "kind": "motion", "b": 0,
                     "coverage": motion[d][0] / motion[d][1]})
        report(f"E3b motion delta={d:5.2f}  "
               f"coverage={motion[d][0]/motion[d][1]:8.5f}")
        for b in [0, 2, 4]:
            c = stats[(d, b)][0] / stats[(d, b)][1]
            rows.append({"delta": d, "kind": "operational", "b": b,
                         "coverage": c})
            report(f"E3b operational delta={d:5.2f} b={b}  coverage={c:8.5f}")
    report(f"E3b residual-at-probe |pos-rank|: mean={resid.mean():5.2f} "
           f"p95={np.quantile(resid, 0.95):4.1f} "
           f"p99={np.quantile(resid, 0.99):4.1f} max={resid.max()}")
    _write_csv("operational_coverage.csv", rows)
    return rows


# ------------------------------------------------------ E4: evolving maxima -

def exp_maxima(report):
    n, alpha = 1024, 1.0
    sweep = n - 1
    per_seed = []
    rows = []
    for seed in SEEDS:
        # general position: the two coordinate orders are independent
        init_y = np.random.default_rng(5000 + seed).permutation(n)
        ox = DriftOrder(n, alpha, 10 * seed + 1)
        oy = DriftOrder(n, alpha, 10 * seed + 2, init_rank=init_y)
        mx = MAINTAINERS["cyclic"](ox, seed)
        my = MAINTAINERS["cyclic"](oy, seed)
        _warm_start(mx)
        _warm_start(my)
        for _ in range(40 * sweep):
            mx.step()
            my.step()
        sym, bound, msize, ratio = [], [], [], []
        for _ in range(60):
            for _ in range(sweep):
                mx.step()
                my.step()
            kx = kendall(ox, mx.S)
            ky = kendall(oy, my.S)
            true_m = maxima_of(ox.rank, oy.rank)
            est_m = maxima_of(mx.pos, my.pos)
            d = len(true_m ^ est_m)
            sym.append(d)
            bound.append(2 * (kx + ky))
            msize.append(len(true_m))
            ratio.append(d / (2.0 * (kx + ky)))
        per_seed.append((np.mean(sym), np.mean(bound), np.mean(msize),
                         np.mean(ratio)))
    per_seed = np.array(per_seed)
    rows.append({"n": n, "alpha": alpha,
                 "mean_symdiff": per_seed[:, 0].mean(),
                 "sd_symdiff": per_seed[:, 0].std(ddof=1),
                 "mean_bound": per_seed[:, 1].mean(),
                 "mean_true_maxima": per_seed[:, 2].mean(),
                 "mean_ratio": per_seed[:, 3].mean()})
    report(f"E4 n={n} |sym diff|={per_seed[:,0].mean():6.2f} "
           f"(sd {per_seed[:,0].std(ddof=1):4.2f})  "
           f"bound 2(Kx+Ky)={per_seed[:,1].mean():8.0f}  "
           f"|true maxima|={per_seed[:,2].mean():5.1f}  "
           f"ratio={per_seed[:,3].mean():7.4f}")
    _write_csv("maxima.csv", rows)
    return rows


# ------------------------------------------- E5: staircase snapshot (fig) ---

def exp_snapshot(report):
    n, alpha, seed = 160, 1.0, 3
    sweep = n - 1
    init_y = np.random.default_rng(473).permutation(n)
    ox = DriftOrder(n, alpha, 471)
    oy = DriftOrder(n, alpha, 472, init_rank=init_y)
    mx = MAINTAINERS["cyclic"](ox, seed)
    my = MAINTAINERS["cyclic"](oy, seed)
    _warm_start(mx)
    _warm_start(my)
    for _ in range(30 * sweep):
        mx.step()
        my.step()
    true_m = maxima_of(ox.rank, oy.rank)
    est_m = maxima_of(mx.pos, my.pos)
    rows = [{"item": i,
             "x": int(ox.rank[i]), "y": int(oy.rank[i]),
             "ex": int(mx.pos[i]), "ey": int(my.pos[i]),
             "true_max": int(i in true_m), "est_max": int(i in est_m)}
            for i in range(n)]
    _write_csv("snapshot.csv", rows)
    kx = kendall(ox, mx.S)
    ky = kendall(oy, my.S)
    report(f"E5 snapshot n={n}: |true maxima|={len(true_m)}, "
           f"|reported|={len(est_m)}, sym diff={len(true_m ^ est_m)}, "
           f"Kx={kx}, Ky={ky}")
    return rows


# --------------------------------------------- E7: selection under drift ----

K_LIST = [4, 8, 16, 32, 64, 128, 256, 512]
TABLE_KS = [16, 64, 256]


def exp_selection(report):
    """The drifting order read as a drifting fitness ranking: truncation
    selection error |T_k symdiff T_k_hat| against the transfer bound
    2 floor(sqrt(K)), the exact tournament error rate K / C(n,2), and
    certified elitism precision, for the cyclic patrol and for the
    generational re-evaluation baseline at the same comparison budget."""
    n, alpha = 1024, 1.0
    sweep = n - 1
    delta, pad = 0.05, 4
    radii = RadiusTable(n, alpha, delta, 3 * n)
    rows, srows, crows = [], [], []
    for alg in ["cyclic", "generational"]:
        sym_by_k = {k: [] for k in K_LIST}
        kk, bounds = [], []
        cert = {k: [0, 0, 0] for k in TABLE_KS}  # correct, picked, snapshots
        for seed in SEEDS:
            order = DriftOrder(n, alpha, 700 + seed)
            m = MAINTAINERS[alg](order, seed)
            for _ in range(burn_for(alg, n) * sweep):
                m.step()
            sym_seed = {k: [] for k in K_LIST}
            k_seed, b_seed = [], []
            for _ in range(60):
                for _ in range(sweep):
                    m.step()
                K = kendall(order, m.S)
                k_seed.append(K)
                b_seed.append(theory.topk_transfer_bound(K))
                for k in K_LIST:
                    sym_seed[k].append(topk_symdiff(order.rank, m.pos, k))
                if alg == "cyclic":
                    ages = m.ages()
                    for k in TABLE_KS:
                        sel = certified_topk(m.pos, ages, k, radii, pad)
                        cert[k][0] += int((order.rank[sel] >= n - k).sum())
                        cert[k][1] += int(sel.sum())
                        cert[k][2] += 1
            kk.append(np.mean(k_seed))
            bounds.append(np.mean(b_seed))
            for k in K_LIST:
                sym_by_k[k].append(np.mean(sym_seed[k]))
        kk, bounds = np.array(kk), np.array(bounds)
        srows.append({"alg": alg, "n": n,
                      "K_over_n": kk.mean() / n,
                      "K_over_n_sd": kk.std(ddof=1) / n,
                      "transfer_bound": bounds.mean(),
                      "tournament_error":
                          theory.tournament_error_rate(kk.mean(), n)})
        report(f"E7 {alg:14s} K*/n={kk.mean()/n:6.3f} "
               f"(sd {kk.std(ddof=1)/n:5.3f})  "
               f"2*floor(sqrt(K))={bounds.mean():6.1f}  "
               f"tournament err={theory.tournament_error_rate(kk.mean(), n):.2e}")
        for k in K_LIST:
            s = np.array(sym_by_k[k])
            rows.append({"alg": alg, "k": k,
                         "symdiff": s.mean(), "symdiff_sd": s.std(ddof=1)})
            report(f"E7 {alg:14s} k={k:4d}  |topk symdiff|={s.mean():7.2f} "
                   f"(sd {s.std(ddof=1):5.2f})")
        if alg == "cyclic":
            for k in TABLE_KS:
                correct, picked, snaps = cert[k]
                crows.append({"k": k, "delta": delta, "pad": pad,
                              "picked": picked,
                              "picked_per_snapshot": picked / snaps,
                              "yield_over_k": picked / snaps / k,
                              "precision":
                                  correct / picked if picked else 1.0})
                report(f"E7 certified k={k:4d}  picked={picked:7d}  "
                       f"yield={picked/snaps/k:5.2f}  "
                       f"precision={correct/picked if picked else 1.0:8.6f}")
    _write_csv("selection.csv", rows)
    _write_csv("selection_summary.csv", srows)
    _write_csv("certified_selection.csv", crows)
    return rows


# ------------------------------- E8: certificate robustness to wrong alpha --

def exp_alpha_misspec(report):
    """Coverage of certificates whose radius is computed from a
    misspecified drift rate alpha_hat = c * alpha, on the bare drift
    process at gap g = n."""
    n, alpha, g, delta = 1024, 1.0, 1024, 0.05
    windows = 60 if QUICK else 200
    factors = [0.5, 1.0, 2.0]
    radii = {c: theory.certificate_radius(g, n, c * alpha, delta)
             for c in factors}
    inside = {c: 0 for c in factors}
    total = {c: 0 for c in factors}
    rng = np.random.default_rng(424242)
    for _ in range(windows):
        rank = np.arange(n)
        elem = np.arange(n)
        for i in rng.integers(0, n - 1, rng.poisson(alpha * g)):
            a, b = elem[i], elem[i + 1]
            elem[i], elem[i + 1] = b, a
            rank[a], rank[b] = i + 1, i
        disp = np.abs(rank - np.arange(n))
        for c in factors:
            D = radii[c]
            interior = (np.arange(n) >= D + 1) & (np.arange(n) <= n - 2 - D)
            inside[c] += int((disp[interior] <= D).sum())
            total[c] += int(interior.sum())
    rows = []
    for c in factors:
        rows.append({"factor": c, "D": radii[c],
                     "coverage": inside[c] / total[c]})
        report(f"E8 alpha_hat={c:3.1f}*alpha  D={radii[c]:2d}  "
               f"coverage={inside[c]/total[c]:8.5f}")
    _write_csv("alpha_misspec.csv", rows)
    return rows


# --------------------------------------------- E6: trajectories and decay ---

def exp_trajectory(report):
    n, alpha, seed = 1024, 1.0, 0
    sweep = n - 1
    rows = []
    for alg in ["cyclic", "insertion", "random"]:
        order = DriftOrder(n, alpha, seed)
        m = MAINTAINERS[alg](order, seed)
        for s in range(121):
            if s:
                for _ in range(sweep):
                    m.step()
            rows.append({"alg": alg, "sweep": s,
                         "K_over_n": kendall(order, m.S) / n})
    _write_csv("trajectory.csv", rows)
    report("E6 trajectory written")

    # unattended decay: no probes at all
    drows = []
    n = 512
    for seed in range(4):
        order = DriftOrder(n, 1.0, 100 + seed)
        sigma = np.arange(n)
        step_chunk = n // 4
        for c in range(81):
            if c:
                for _ in range(step_chunk):
                    order._drift_one_step()
            drows.append({"seed": seed, "t": c * step_chunk,
                          "K": kendall(order, sigma)})
    _write_csv("decay.csv", drows)
    report("E6 decay written")


# -------------------------------- E9: non-Poisson drift and explicit shocks -

def exp_stress(report):
    n = 512 if QUICK else 4096
    measure = 6 if QUICK else 20
    models = [
        ("poisson", {}),
        ("compound", {"mean_burst": 6.0}),
        ("hotspot", {"fraction": 0.08, "mass": 0.9}),
        ("regime", {"period": n, "low": 0.125, "high": 4.0}),
    ]
    jobs = [("drift", n, measure, model, options, alg, seed, None)
            for model, options in models for alg in ["cyclic", "insertion"]
            for seed in SEEDS]
    widths = [16, 64] if QUICK else [16, 64, 256]
    jobs.extend(("shock", n, measure, "block", {}, "cyclic", seed, width)
                for width in widths for seed in SEEDS)
    random_counts = [8] if QUICK else [8, 32]
    jobs.extend(("shock", n, measure, "random", {}, "cyclic", seed, count)
                for count in random_counts for seed in SEEDS)
    if JOBS > 1:
        with concurrent.futures.ProcessPoolExecutor(max_workers=JOBS) as pool:
            rows = list(pool.map(_stress_job, jobs, chunksize=1))
    else:
        rows = [_stress_job(job) for job in jobs]
    report(f"E9 stress: {len(rows)} paired runs complete")
    _write_csv("stress.csv", rows)
    return rows


def _stress_job(job):
    kind, n, measure, model, options, alg, seed, width = job
    burn = 8 if QUICK else 25
    if kind == "drift":
        o = DriftOrder(n, 1.0, 9000 + seed, drift_model=model,
                       drift_options=options)
        m = MAINTAINERS[alg](o, seed)
        for _ in range(burn * (n - 1)):
            m.step()
        samples = []
        for _ in range(measure):
            for _ in range(n - 1):
                m.step()
            samples.append(kendall(o, m.S))
        return {"kind": "drift", "model": model, "alg": alg,
                "seed": seed, "n": n, "K_over_n": np.mean(samples) / n,
                "recovery": "", "error_area": "", "shock_size": ""}
    o = DriftOrder(n, 1.0, 12000 + seed)
    m = MAINTAINERS["cyclic"](o, seed)
    for _ in range(burn * (n - 1)):
        m.step()
    baseline = kendall(o, m.S)
    shock_time = o.probes
    if model == "block":
        J = o.apply_block_reversal(n // 2 - width // 2, width)
    else:
        J = o.apply_random_transpositions(width)
    post = kendall(o, m.S)
    area = 0.0
    recovery = 10 * (n - 1)
    stride = max(1, (n - 1) // 8)
    stale_coverage = reset_coverage = reset_yield = ""
    checkpoint = max(1, (n - 1) // 2)
    recovered = False
    for step in range(1, 10 * (n - 1) + 1):
        m.step()
        if step == checkpoint:
            ages = m.ages()
            radii = RadiusTable(n, 1.0, 0.05, 3 * n)[ages]
            # Motion certificates refer to the hidden rank at the last probe,
            # not to the maintained absolute position (which also has residual
            # placement error).  Items not re-probed after the shock retain a
            # stale pre-change reference and must be withheld.
            covered = np.abs(m.rank_probe - o.rank) <= radii
            reverified = m.last > shock_time
            stale_coverage = float(covered.mean())
            reset_coverage = (float(covered[reverified].mean())
                              if reverified.any() else 1.0)
            reset_yield = float(reverified.mean())
        if step % stride == 0:
            K = kendall(o, m.S)
            area += max(0, K - baseline) * stride
            if not recovered and K <= 1.25 * baseline:
                recovery = step
                recovered = True
            if recovered and step >= checkpoint:
                break
    assert post <= baseline + J
    return {"kind": "shock", "model": model, "alg": "cyclic",
            "seed": seed, "n": n, "K_over_n": post / n,
            "recovery": recovery / n, "error_area": area / (n * n),
            "shock_size": J, "stale_coverage": stale_coverage,
            "reset_coverage": reset_coverage, "reset_yield": reset_yield}


# ------------------------- E10: frontier density and adversarial geometry --

def _correlated_rank(n, rho, rng):
    x = np.linspace(-2.5, 2.5, n)
    if rho == -1.0:
        score = -x
    else:
        score = rho * x + np.sqrt(max(0.0, 1.0 - rho * rho)) * rng.normal(size=n)
    order = np.argsort(score)
    rank = np.empty(n, dtype=np.int64)
    rank[order] = np.arange(n)
    return rank


def exp_frontier_regimes(report):
    sizes = [256, 1024] if QUICK else [256, 1024, 4096]
    rhos = [0.0, -0.9, -1.0] if QUICK else [0.0, -0.5, -0.9, -0.99, -1.0]
    jobs = [(n, rho, seed) for n in sizes for rho in rhos for seed in SEEDS]
    if JOBS > 1:
        with concurrent.futures.ProcessPoolExecutor(max_workers=JOBS) as pool:
            rows = list(pool.map(_frontier_job, jobs, chunksize=1))
    else:
        rows = [_frontier_job(job) for job in jobs]
    report(f"E10 frontier regimes: {len(rows)} paired runs complete")
    _write_csv("frontier_regimes.csv", rows)
    return rows


def _frontier_job(job):
    n, rho, seed = job
    sweep = n - 1
    rng = np.random.default_rng(15000 + 100 * seed + n)
    init_y = _correlated_rank(n, rho, rng)
    ox = DriftOrder(n, 1.0, 16000 + 2 * seed)
    oy = DriftOrder(n, 1.0, 16001 + 2 * seed, init_rank=init_y)
    mx = MAINTAINERS["cyclic"](ox, seed)
    my = MAINTAINERS["cyclic"](oy, seed)
    _warm_start(mx); _warm_start(my)
    for _ in range((8 if QUICK else 20) * sweep):
        mx.step(); my.step()
    syms, bounds, sizes_m = [], [], []
    for _ in range(6 if QUICK else 12):
        for _ in range(sweep):
            mx.step(); my.step()
        kx, ky = kendall(ox, mx.S), kendall(oy, my.S)
        tm = maxima_of(ox.rank, oy.rank)
        em = maxima_of(mx.pos, my.pos)
        syms.append(len(tm ^ em)); bounds.append(2 * (kx + ky))
        sizes_m.append(len(tm))
    return {"n": n, "rho": rho, "seed": seed,
            "frontier_size": np.mean(sizes_m), "symdiff": np.mean(syms),
            "bound": np.mean(bounds),
            "ratio": np.mean(syms) / max(1.0, np.mean(bounds))}


# -------------------------------- E11: full dynamic evolutionary loops -----

EA_POLICIES = ["patrol", "periodic", "random", "elite", "sentinel", "none", "oracle"]


def _ea_job(job):
    condition, policy, seed, config_dict = job
    landscape = make_landscape(seed=200000 + seed, **condition)
    result = run_dynamic_ea(landscape, policy, 300000 + seed,
                            EAConfig(**config_dict))
    result.update({k: v for k, v in condition.items() if k not in {"seed"}})
    result["maintenance_share"] = config_dict["maintenance_share"]
    return result


def _ea_conditions():
    conditions = []
    dims = [256] if QUICK else [256, 1024]
    severities = [0.05] if QUICK else [0.01, 0.05, 0.20]
    modes = ["abrupt"] if QUICK else ["gradual", "abrupt"]
    for d in dims:
        for severity in severities:
            for mode in modes:
                conditions.append({"name": "bitmatching", "dimension": d,
                                   "change_interval": 2000 if QUICK else 5000,
                                   "severity": severity, "mode": mode})
    mp_sev = [3.0] if QUICK else [1.0, 3.0, 6.0]
    for severity in mp_sev:
        for mode in modes:
            conditions.append({"name": "moving_peaks", "dimension": 5,
                               "peaks": 10,
                               "change_interval": 2000 if QUICK else 5000,
                               "severity": severity, "mode": mode})
    return conditions


def exp_dynamic_ea(report):
    pop = 128 if QUICK else 512
    evaluations = 4000 if QUICK else 15000
    sample_every = 200 if QUICK else 500
    jobs = []
    for condition in _ea_conditions():
        for policy in EA_POLICIES:
            for seed in SEEDS:
                cfg = {"population": pop, "evaluations": evaluations,
                       "maintenance_share": 0.25,
                       "sample_every": sample_every,
                       "elite_k": min(64, pop // 4)}
                jobs.append((condition, policy, seed, cfg))
    # Sensitivity is evaluated on one representative condition per benchmark.
    representatives = [c for c in _ea_conditions()
                       if ((c["name"] == "bitmatching" and c["dimension"] == dims_max()
                            and c["severity"] == 0.05)
                           or (c["name"] == "moving_peaks" and c["severity"] == 3.0))
                       and c["mode"] == "abrupt"]
    for condition in representatives:
        for share in [0.10, 0.50]:
            for seed in SEEDS:
                cfg = {"population": pop, "evaluations": evaluations,
                       "maintenance_share": share,
                       "sample_every": sample_every,
                       "elite_k": min(64, pop // 4)}
                jobs.append((condition, "patrol", seed, cfg))

    if JOBS > 1:
        with concurrent.futures.ProcessPoolExecutor(max_workers=JOBS) as pool:
            rows = list(pool.map(_ea_job, jobs, chunksize=1))
    else:
        rows = [_ea_job(job) for job in jobs]
    _write_csv("dynamic_ea_runs.csv", rows)

    group = {}
    keys = ["name", "dimension", "severity", "mode", "policy", "maintenance_share"]
    for row in rows:
        key = tuple(row[k] for k in keys)
        group.setdefault(key, []).append(row)
    summary = []
    for key, values in group.items():
        regrets = [v["mean_regret"] for v in values]
        lo, hi = bootstrap_ci(regrets, seed=17)
        out = dict(zip(keys, key))
        out.update({"runs": len(values), "mean_regret": np.mean(regrets),
                    "ci_low": lo, "ci_high": hi,
                    "selection_error": np.mean([v["selection_error"] for v in values]),
                    "kendall_over_mu": np.mean([v["kendall_over_mu"] for v in values]),
                    "certified_yield": np.mean([v["certified_yield"] for v in values]),
                    "certified_precision": np.mean([v["certified_precision"] for v in values]),
                    "mean_recovery": np.nanmean([v["mean_recovery"] for v in values])})
        summary.append(out)
    _write_csv("dynamic_ea_summary.csv", summary)

    tests = []
    main_rows = [r for r in rows if r["maintenance_share"] == 0.25]
    condition_keys = sorted({(r["name"], r["dimension"], r["severity"], r["mode"])
                             for r in main_rows})
    for ck in condition_keys:
        patrol = {r["seed"]: r["mean_regret"] for r in main_rows
                  if (r["name"], r["dimension"], r["severity"], r["mode"]) == ck
                  and r["policy"] == "patrol"}
        for baseline in ["periodic", "random", "elite", "sentinel", "none"]:
            other = {r["seed"]: r["mean_regret"] for r in main_rows
                     if (r["name"], r["dimension"], r["severity"], r["mode"]) == ck
                     and r["policy"] == baseline}
            common = sorted(set(patrol) & set(other))
            p, effect = paired_wilcoxon([patrol[s] for s in common],
                                        [other[s] for s in common])
            tests.append({"name": ck[0], "dimension": ck[1], "severity": ck[2],
                          "mode": ck[3], "baseline": baseline,
                          "p_raw": p, "effect": effect})
    adjusted = holm_adjust([t["p_raw"] for t in tests])
    for row, p in zip(tests, adjusted):
        row["p_holm"] = p
    _write_csv("dynamic_ea_tests.csv", tests)
    report(f"E11 dynamic EA: {len(rows)} runs, {len(summary)} summary cells")
    return rows


def dims_max():
    return 256 if QUICK else 1024


# --------------------- E12: empirical diagnostics of rank-level dynamics ---

def exp_rank_diagnostics(report):
    rows = []
    for condition in _ea_conditions():
        for seed in SEEDS:
            landscape = make_landscape(seed=400000 + seed, **condition)
            rng = np.random.default_rng(500000 + seed)
            candidates = landscape.sample_population(256 if QUICK else 512, rng)
            previous = ranks_from_scores(landscape.evaluate_many(candidates))
            bursts, nonlocal_parts, location_counts = [], [], np.zeros(len(previous) - 1)
            disp_p95, disp_max = [], []
            intervals = 2 if QUICK else 8
            for epoch in range(1, intervals + 1):
                landscape.advance_to(epoch * condition["change_interval"])
                current = ranks_from_scores(landscape.evaluate_many(candidates))
                J = kendall_rank_arrays(current, previous)
                bursts.append(J)
                moved = np.abs(current - previous)
                nonlocal_parts.append(float(np.mean(moved > 1)))
                disp_p95.append(float(np.quantile(moved, 0.95)))
                disp_max.append(int(moved.max()))
                for item in np.where(moved > 0)[0]:
                    lo, hi = sorted((int(previous[item]), int(current[item])))
                    location_counts[lo:hi] += 1
                previous = current
            probs = location_counts / max(1.0, location_counts.sum())
            positive = probs > 0
            entropy = float(-(probs[positive] * np.log(probs[positive])).sum()
                            / np.log(len(probs))) if positive.any() else 0.0
            rows.append({"name": condition["name"],
                         "dimension": condition["dimension"],
                         "severity": condition["severity"], "mode": condition["mode"],
                         "seed": seed, "mean_burst": np.mean(bursts),
                         "fano": np.var(bursts) / max(1e-12, np.mean(bursts)),
                         "location_entropy": entropy,
                         "nonlocal_fraction": np.mean(nonlocal_parts),
                         "p95_displacement": np.mean(disp_p95),
                         "max_displacement": np.mean(disp_max)})
    _write_csv("rank_diagnostics.csv", rows)
    report(f"E12 rank diagnostics: {len(rows)} rows")
    return rows


# --------------------------------------- E13: n=65,536 scale verification --

def exp_large_scale(report):
    n = 4096 if QUICK else 65536
    seeds = list(SEEDS)[:2 if QUICK else 10]
    jobs = [(alg, n, seed) for alg in ["cyclic", "insertion"] for seed in seeds]
    if JOBS > 1:
        with concurrent.futures.ProcessPoolExecutor(max_workers=JOBS) as pool:
            rows = list(pool.map(_large_scale_job, jobs, chunksize=1))
    else:
        rows = [_large_scale_job(job) for job in jobs]
    report(f"E13 n={n}: {len(rows)} scale runs complete")
    _write_csv("large_scale.csv", rows)
    return rows


def _large_scale_job(job):
    alg, n, seed = job
    ks, _, _ = run_steady(alg, n, 1.0, seed,
                          4 if QUICK else 10,
                          4 if QUICK else 10)
    return {"alg": alg, "n": n, "seed": seed, "K_over_n": ks.mean() / n}


# ---------------------------------------- E14: data-structure microbench --

def exp_ds_microbench(report):
    """Portable data-structure measurements.  Hardware cache counters are
    intentionally not required by the arXiv package, so cache behavior is
    represented by the deterministic span between successive probed locations:
    the patrol is sequential, while random probing jumps Theta(n) locations."""
    sizes = [256, 1024] if QUICK else [256, 1024, 4096, 16384, 65536]
    seeds = list(SEEDS)[:2 if QUICK else 10]
    rows = []
    for alg in ["cyclic", "insertion", "random"]:
        for n in sizes:
            times = []
            for seed in seeds:
                o = DriftOrder(n, 1.0, 610000 + seed)
                m = MAINTAINERS[alg](o, seed)
                warm = min(2000, n)
                steps = 4000 if QUICK else 20000
                for _ in range(warm):
                    m.step()
                t0 = time.perf_counter()
                for _ in range(steps):
                    m.step()
                times.append((time.perf_counter() - t0) / steps * 1e9)
            rows.append({"kind": "time", "alg": alg, "n": n,
                         "ns_per_step": float(np.mean(times)),
                         "ns_per_step_sd": float(np.std(times, ddof=1)) if len(times) > 1 else 0.0,
                         "space_words": _space_words(alg, n),
                         "max_age_bound": _max_age_bound(alg, n),
                         "access_span": _access_span(alg, n),
                         "D_delta_005": "", "p99_disp": "", "sweeps": ""})
    # Certificate tightness across scales: empirical p99 displacement versus
    # the certified D(g, 0.05) at a patrol-scale age g=n.
    for n in sizes:
        g = n
        D = certificate_radius_no_scipy(g, n, 1.0, 0.05)
        p99 = []
        for seed in seeds:
            rng = np.random.default_rng(620000 + 31 * seed + n)
            rank = np.arange(n)
            elem = np.arange(n)
            for i in rng.integers(0, n - 1, rng.poisson(g)):
                a, b = elem[i], elem[i + 1]
                elem[i], elem[i + 1] = b, a
                rank[a], rank[b] = i + 1, i
            p99.append(float(np.quantile(np.abs(rank - np.arange(n)), 0.99)))
        rows.append({"kind": "certificate", "alg": "cyclic", "n": n,
                     "ns_per_step": "", "ns_per_step_sd": "",
                     "space_words": _space_words("cyclic", n),
                     "max_age_bound": 2 * (n - 1),
                     "access_span": 1.0, "D_delta_005": D,
                     "p99_disp": float(np.mean(p99)), "sweeps": ""})
    # Worst-case initial estimate at zero drift.  This is the self-stabilizing
    # sorting phase, kept to moderate sizes because the exact process is
    # quadratic in a reversed permutation.
    stab_sizes = [64, 128] if QUICK else [64, 128, 256, 512, 1024]
    for n in stab_sizes:
        o = DriftOrder(n, 0.0, 630000 + n)
        m = MAINTAINERS["cyclic"](o, 0)
        m.S[:] = np.arange(n - 1, -1, -1)
        m.pos[m.S] = np.arange(n)
        steps = 0
        limit = 2 * n * (n - 1)
        while kendall(o, m.S) != 0 and steps < limit:
            m.step()
            steps += 1
        rows.append({"kind": "stabilization", "alg": "cyclic", "n": n,
                     "ns_per_step": "", "ns_per_step_sd": "",
                     "space_words": _space_words("cyclic", n),
                     "max_age_bound": 2 * (n - 1), "access_span": 1.0,
                     "D_delta_005": "", "p99_disp": "",
                     "sweeps": steps / (n - 1)})
    report(f"E14 DS microbench: {len(rows)} rows")
    _write_csv("ds_microbench.csv", rows)
    return rows


def _space_words(alg, n):
    if alg == "generational":
        return 4 * n + 5
    if alg == "random":
        return 3 * n + (1 << 15) + 4
    return 3 * n + 4


def _max_age_bound(alg, n):
    if alg == "cyclic":
        return 2 * (n - 1)
    if alg == "boustrophedon":
        return 4 * (n - 1)
    return "unbounded"


def _access_span(alg, n):
    if alg in {"cyclic", "boustrophedon", "insertion"}:
        return 1.0
    # Mean absolute difference between two independent uniform adjacent
    # probe locations in {0,...,n-2}; a portable proxy for cache locality.
    return (n * n - 2 * n) / (3.0 * max(1, n - 1))


def _warm_start(m):
    """Start the estimate consistent with the current hidden order; the
    experiments study maintenance, not initial construction."""
    m.S[:] = m.o.elem
    m.pos[:] = m.o.rank


# ------------------- E15: Little's law audit of the patrol equilibrium -----

def exp_inversion_lifetimes(report):
    """Exact birth/death accounting of discordant pairs under the live
    patrol: birth rate, lifetime distribution, and the Little's law product
    against the measured steady-state Kendall distance."""
    from drift_order import LedgerOrder, LedgeredCyclicPatrol
    sizes = [256] if QUICK else [1024, 4096]
    alphas = [0.25, 1.0] if QUICK else [0.0625, 0.25, 1.0, 4.0]
    seeds = list(SEEDS)[:2 if QUICK else 10]
    burn, measure = (6, 10) if QUICK else (40, 80)
    rows = []
    tail_rows = []
    for n in sizes:
        sweep = n - 1
        for alpha in alphas:
            agg = []
            all_lifetimes = []
            for seed in seeds:
                o = LedgerOrder(n, alpha, 710000 + seed)
                m = LedgeredCyclicPatrol(o)
                for _ in range(burn * sweep):
                    m.step()
                o.recording = True
                o.reset_stats()
                t0 = o.probes
                ks = []
                for _ in range(measure):
                    for _ in range(sweep):
                        m.step()
                    ks.append(len(o.ledger))
                assert len(o.ledger) == kendall(o, m.S)
                steps = o.probes - t0
                lifetimes = np.array(o.deaths_repair + o.deaths_drift,
                                     dtype=float)
                births = o.births
                if len(lifetimes) == 0:
                    continue
                birth_rate = births / steps
                mean_life = lifetimes.mean()
                agg.append({
                    "K": np.mean(ks),
                    "birth_rate": birth_rate,
                    "mean_life_sweeps": mean_life / sweep,
                    "little": birth_rate * mean_life,
                    "repair_frac": len(o.deaths_repair) / len(lifetimes),
                    "first_pass": float((lifetimes <= sweep).mean()),
                    "p99_life_sweeps": float(np.quantile(lifetimes, 0.99))
                                       / sweep,
                })
                all_lifetimes.append(lifetimes)
            K = np.mean([a["K"] for a in agg])
            little = np.mean([a["little"] for a in agg])
            rows.append({
                "n": n, "alpha": alpha,
                "K_over_alphan": K / (alpha * n),
                "birth_over_alpha":
                    np.mean([a["birth_rate"] for a in agg]) / alpha,
                "mean_life_sweeps":
                    np.mean([a["mean_life_sweeps"] for a in agg]),
                "little_ratio": little / K,
                "repair_frac": np.mean([a["repair_frac"] for a in agg]),
                "first_pass": np.mean([a["first_pass"] for a in agg]),
                "p99_life_sweeps":
                    np.mean([a["p99_life_sweeps"] for a in agg]),
            })
            report(f"E15 n={n:5d} alpha={alpha:7.4f}  K*/(an)={K/(alpha*n):5.3f}  "
                   f"life={rows[-1]['mean_life_sweeps']:5.3f} sweeps  "
                   f"little/K={little/K:5.3f}  "
                   f"first-pass={rows[-1]['first_pass']:5.3f}")
            if not QUICK and n == 1024:
                life = np.concatenate(all_lifetimes) / sweep
                grid = np.linspace(0.0, 4.0, 81)
                surv = [(float(g), float((life > g).mean())) for g in grid]
                tail_rows.extend({"alpha": alpha, "sweeps": g, "survival": s}
                                 for g, s in surv)
    _write_csv("inversion_lifetimes.csv", rows)
    if tail_rows:
        _write_csv("lifetime_tail.csv", tail_rows)
    return rows


# ------------------ E15b: split-seed calibration of the residual part ------

def _residual_run(seed, n=1024, alpha=1.0, delta=0.05):
    sweep = n - 1
    max_age = 3 * n
    radii = np.array([certificate_radius_no_scipy(max(g, 1), n, alpha, delta)
                      for g in range(max_age + 1)])
    order = DriftOrder(n, alpha, 910000 + seed)
    m = MAINTAINERS["cyclic"](order, seed)
    for _ in range(40 * sweep):
        m.step()
    resid, err_now, D_now, interior = [], [], [], []
    for _ in range(30 if QUICK else 60):
        for _ in range(sweep):
            m.step()
        ages = np.minimum(m.ages(), max_age)
        D = radii[ages]
        resid.append(np.abs(m.pos - m.rank_probe))
        err_now.append(np.abs(m.pos - order.rank))
        D_now.append(D)
        interior.append((m.rank_probe >= D + 1) & (m.rank_probe <= n - 2 - D))
    return (np.concatenate(resid), np.concatenate(err_now),
            np.concatenate(D_now), np.concatenate(interior))


def exp_residual_calibration(report):
    """The two-part certificate contract, operationally: the residual
    padding b is calibrated on one half of the seeds and audited on the
    other half, with a finite-sample Hoeffding bound across independent
    calibration runs."""
    n, delta, target, gamma = 1024, 0.05, 0.01, 0.05
    seeds = list(SEEDS)[:4 if QUICK else 30]
    half = max(1, len(seeds) // 2)
    cal_seeds, test_seeds = seeds[:half], seeds[half:]
    cal = [_residual_run(s, n=n) for s in cal_seeds]
    pooled = np.concatenate([c[0] for c in cal])
    b_hat = 0
    while float((pooled > b_hat).mean()) > target:
        b_hat += 1
    eps_runs = np.array([float((c[0] > b_hat).mean()) for c in cal])
    eps_hat = float(eps_runs.mean())
    hoeff = float(np.sqrt(np.log(1.0 / gamma) / (2.0 * len(cal_seeds))))
    test = [_residual_run(s, n=n) for s in test_seeds]
    test_exceed = float(np.mean([float((t[0] > b_hat).mean()) for t in test]))
    covs = []
    for t in test:
        _, err, D, inside = t
        covs.append(float((err[inside] <= D[inside] + b_hat).mean()))
    coverage = float(np.mean(covs))
    row = {"n": n, "delta": delta, "target": target, "b_hat": b_hat,
           "eps_hat": eps_hat, "hoeffding_bound": eps_hat + hoeff,
           "test_exceedance": test_exceed,
           "operational_coverage": coverage,
           "contract_floor": 1.0 - delta - (eps_hat + hoeff)}
    report(f"E15b b_hat={b_hat}  eps_hat={eps_hat:.5f}  "
           f"bound={eps_hat + hoeff:.4f}  test exceed={test_exceed:.5f}  "
           f"operational coverage={coverage:.5f}  "
           f"contract floor={row['contract_floor']:.4f}")
    _write_csv("residual_calibration.csv", [row])
    return [row]


# ----------------- E16: shock recovery, global rebuild, and the hybrid -----

class _CountingPatrol(CyclicPatrol):
    """Cyclic patrol that counts its swaps (the hybrid's only detector)."""

    def __init__(self, order):
        super().__init__(order)
        self.swaps = 0

    def _probe_adjacent(self, j):
        S, pos, o = self.S, self.pos, self.o
        x = S[j]
        y = S[j + 1]
        if not o.compare(x, y):
            S[j] = y
            S[j + 1] = x
            pos[x] = j + 1
            pos[y] = j
            self.swaps += 1
        self._record(x, y)


def _fresh_resort(order, maintainer):
    """A binary-insertion rebuild that starts from the current estimate."""
    g = GenerationalResort(order)
    g.S[:] = maintainer.S
    g.pos[:] = maintainer.pos
    g.W[:] = g.S
    g.i, g.lo, g.hi = 1, 0, 1
    return g


def _shock_job(job):
    n, alpha, kind, w, policy, seed = job
    sweep = n - 1
    o = DriftOrder(n, alpha, 800000 + seed)
    m = _CountingPatrol(o)
    k_eq = 0.0
    base_mu = base_sd = 0.0
    if alpha > 0:
        for _ in range(25 * sweep):
            m.step()
        ks, sw = [], []
        for _ in range(10):
            s0 = m.swaps
            for _ in range(sweep):
                m.step()
            ks.append(kendall(o, m.S))
            sw.append(m.swaps - s0)
        k_eq = float(np.mean(ks))
        base_mu, base_sd = float(np.mean(sw)), float(np.std(sw, ddof=1))
    if kind == "block":
        J = o.apply_block_reversal((n - w) // 2, w)
    else:
        J = o.apply_random_transpositions(w)
    L = int(max(0, int((m.pos - o.rank).max())))
    shock_probes = o.probes
    threshold = max(1.25 * k_eq, 4.0)
    c_rs = theory.resort_probe_cost(n)
    t0_cycles = int(np.ceil(c_rs / sweep))

    def recovered():
        return kendall(o, m.S) <= threshold if alpha > 0 \
            else kendall(o, m.S) == 0

    cost = None
    cap_cycles = L + 80
    scale = max(w, L)
    stride_sweeps = 1 if scale <= 256 else (4 if scale <= 1024 else 8)
    if policy == "patrol":
        last_swap = o.probes
        for cyc in range(1, cap_cycles + 1):
            s0 = m.swaps
            for _ in range(sweep):
                m.step()
            if m.swaps != s0:
                last_swap = o.probes
            if alpha == 0:
                if m.swaps == s0:
                    cost = last_swap - shock_probes
                    break
            elif cyc % stride_sweeps == 0 and recovered():
                cost = o.probes - shock_probes
                break
    elif policy == "resort":
        g = _fresh_resort(o, m)
        if alpha == 0:
            while g.generations == 0:
                g.step()
            cost = o.probes - shock_probes
        else:
            for cyc in range(1, cap_cycles + t0_cycles + 1):
                for _ in range(sweep):
                    g.step()
                if (g.generations >= 1 and cyc % stride_sweeps == 0
                        and kendall(o, g.S) <= threshold):
                    cost = o.probes - shock_probes
                    break
        m = g
    else:                                # hybrid: swap-triggered switch
        switched = False
        last_swap = o.probes
        for cyc in range(1, t0_cycles + 1):
            s0 = m.swaps
            for _ in range(sweep):
                m.step()
            cycle_swaps = m.swaps - s0
            if cycle_swaps:
                last_swap = o.probes
            if alpha == 0 and cycle_swaps == 0:
                cost = o.probes - shock_probes
                break
            if (alpha > 0 and cyc % stride_sweeps == 0 and recovered()):
                cost = o.probes - shock_probes
                break
        else:
            switched = True
        if switched:
            g = _fresh_resort(o, m)
            if alpha == 0:
                while g.generations == 0:
                    g.step()
                cost = o.probes - shock_probes
            else:
                for cyc in range(1, cap_cycles + t0_cycles + 1):
                    for _ in range(sweep):
                        g.step()
                    if (g.generations >= 1 and cyc % stride_sweeps == 0
                            and kendall(o, g.S) <= threshold):
                        cost = o.probes - shock_probes
                        break
            m = g
    if cost is None:
        cost = o.probes - shock_probes   # cap reached; reported as-is
    if alpha == 0 and policy == "patrol":
        assert kendall(o, m.S) == 0
    return {"n": n, "alpha": alpha, "kind": kind, "w": w, "L": L,
            "shock_J": J, "policy": policy, "seed": seed,
            "recovery_probes": cost,
            "recovery_sweeps": cost / sweep,
            "bound_patrol": theory.patrol_recovery_probes(L, n),
            "bound_resort": c_rs,
            "bound_hybrid": theory.hybrid_probe_bound(n, L),
            "k_eq": k_eq, "swap_base_mu": base_mu, "swap_base_sd": base_sd}


def exp_shock_policies(report):
    n = 512 if QUICK else 4096
    widths = [8, 64] if QUICK else [4, 16, 64, 256, 1024, n]
    randoms = [8] if QUICK else [32]
    policies = ["patrol", "resort", "hybrid"]
    jobs = []
    for alpha in [0.0, 1.0]:
        for w in widths:
            n_seeds = 2 if QUICK else (5 if w >= 1024 else 10)
            jobs.extend((n, alpha, "block", w, p, s)
                        for p in policies for s in list(SEEDS)[:n_seeds])
        for c in randoms:
            n_seeds = 2 if QUICK else 10
            jobs.extend((n, alpha, "random", c, p, s)
                        for p in policies for s in list(SEEDS)[:n_seeds])
    if JOBS > 1:
        with concurrent.futures.ProcessPoolExecutor(max_workers=JOBS) as pool:
            rows = list(pool.map(_shock_job, jobs, chunksize=1))
    else:
        rows = [_shock_job(job) for job in jobs]
    report(f"E16 shock policies: {len(rows)} runs complete")
    _write_csv("shock_policies.csv", rows)
    return rows


# ----------------------- E17: frontier-local refined charging bound --------

def _frontier_local_job(job):
    n, rho, seed = job
    sweep = n - 1
    rng = np.random.default_rng(925000 + 100 * seed + n)
    init_y = _correlated_rank(n, rho, rng)
    ox = DriftOrder(n, 1.0, 930000 + 2 * seed)
    oy = DriftOrder(n, 1.0, 930001 + 2 * seed, init_rank=init_y)
    mx = MAINTAINERS["cyclic"](ox, seed)
    my = MAINTAINERS["cyclic"](oy, seed)
    _warm_start(mx)
    _warm_start(my)
    for _ in range((8 if QUICK else 20) * sweep):
        mx.step()
        my.step()
    syms, fronts, bounds, msizes = [], [], [], []
    for _ in range(4 if QUICK else 12):
        for _ in range(sweep):
            mx.step()
            my.step()
        kx, ky = kendall(ox, mx.S), kendall(oy, my.S)
        tm = maxima_of(ox.rank, oy.rank)
        em = maxima_of(mx.pos, my.pos)
        U = np.array(sorted(tm | em))
        rx, ex = ox.rank[U], mx.pos[U]
        ry, ey = oy.rank[U], my.pos[U]
        dx = (rx[:, None] < rx[None, :]) != (ex[:, None] < ex[None, :])
        dy = (ry[:, None] < ry[None, :]) != (ey[:, None] < ey[None, :])
        disc = np.triu(dx | dy, k=1)
        k_front = int(disc.sum())
        sym = len(tm ^ em)
        assert sym <= theory.frontier_local_bound(k_front) <= 2 * (kx + ky)
        syms.append(sym)
        fronts.append(k_front)
        bounds.append(2 * (kx + ky))
        msizes.append(len(tm))
    return {"n": n, "rho": rho, "seed": seed,
            "frontier_size": np.mean(msizes), "symdiff": np.mean(syms),
            "local_bound": 2.0 * np.mean(fronts),
            "global_bound": np.mean(bounds)}


def exp_frontier_local(report):
    n = 256 if QUICK else 1024
    rhos = [0.0, -1.0] if QUICK else [0.0, -0.5, -0.9, -0.99, -1.0]
    jobs = [(n, rho, seed) for rho in rhos for seed in SEEDS]
    if JOBS > 1:
        with concurrent.futures.ProcessPoolExecutor(max_workers=JOBS) as pool:
            rows = list(pool.map(_frontier_local_job, jobs, chunksize=1))
    else:
        rows = [_frontier_local_job(job) for job in jobs]
    report(f"E17 frontier-local: {len(rows)} runs complete")
    _write_csv("frontier_local.csv", rows)
    return rows


# --------------- E18: stronger dynamic-EA baselines and the hybrid ----------

EA_STRONG_POLICIES = ["patrol", "periodic", "sentinel", "none",
                      "immigrants", "hypermutation", "memory", "restart",
                      "hybrid"]


def _ea_strong_conditions():
    conditions = []
    severities = [0.05] if QUICK else [0.01, 0.05, 0.20]
    for severity in severities:
        conditions.append({"name": "bitmatching", "dimension": dims_max(),
                           "change_interval": 2000 if QUICK else 5000,
                           "severity": severity, "mode": "abrupt"})
    mp_sev = [3.0] if QUICK else [1.0, 3.0, 6.0]
    for severity in mp_sev:
        conditions.append({"name": "moving_peaks", "dimension": 5,
                           "peaks": 10,
                           "change_interval": 2000 if QUICK else 5000,
                           "severity": severity, "mode": "abrupt"})
    return conditions


def exp_dynamic_ea_strong(report):
    pop = 128 if QUICK else 512
    evaluations = 4000 if QUICK else 15000
    sample_every = 200 if QUICK else 500
    jobs = []
    for condition in _ea_strong_conditions():
        for policy in EA_STRONG_POLICIES:
            for seed in SEEDS:
                cfg = {"population": pop, "evaluations": evaluations,
                       "maintenance_share": 0.25,
                       "sample_every": sample_every,
                       "elite_k": min(64, pop // 4)}
                jobs.append((condition, policy, seed, cfg))
    if JOBS > 1:
        with concurrent.futures.ProcessPoolExecutor(max_workers=JOBS) as pool:
            rows = list(pool.map(_ea_job, jobs, chunksize=1))
    else:
        rows = [_ea_job(job) for job in jobs]
    _write_csv("dynamic_ea_strong.csv", rows)

    group = {}
    keys = ["name", "severity", "policy"]
    for row in rows:
        key = tuple(row[k] for k in keys)
        group.setdefault(key, []).append(row)
    summary = []
    for key, values in group.items():
        regrets = [v["mean_regret"] for v in values]
        lo, hi = bootstrap_ci(regrets, seed=23)
        out = dict(zip(keys, key))
        out.update({"runs": len(values), "mean_regret": np.mean(regrets),
                    "ci_low": lo, "ci_high": hi,
                    "selection_error":
                        np.mean([v["selection_error"] for v in values]),
                    "mean_recovery":
                        np.nanmean([v["mean_recovery"] for v in values])})
        summary.append(out)
    _write_csv("dynamic_ea_strong_summary.csv", summary)

    tests = []
    condition_keys = sorted({(r["name"], r["severity"]) for r in rows})
    for ck in condition_keys:
        hybrid = {r["seed"]: r["mean_regret"] for r in rows
                  if (r["name"], r["severity"]) == ck
                  and r["policy"] == "hybrid"}
        for baseline in EA_STRONG_POLICIES:
            if baseline == "hybrid":
                continue
            other = {r["seed"]: r["mean_regret"] for r in rows
                     if (r["name"], r["severity"]) == ck
                     and r["policy"] == baseline}
            common = sorted(set(hybrid) & set(other))
            p, effect = paired_wilcoxon([hybrid[s] for s in common],
                                        [other[s] for s in common])
            tests.append({"name": ck[0], "severity": ck[1],
                          "baseline": baseline, "p_raw": p,
                          "effect": effect})
    adjusted = holm_adjust([t["p_raw"] for t in tests])
    for row, p in zip(tests, adjusted):
        row["p_holm"] = p
    _write_csv("dynamic_ea_strong_tests.csv", tests)
    report(f"E18 strong baselines: {len(rows)} runs, "
           f"{len(summary)} summary cells")
    return rows


# ------- E19: ablations over change frequency, budget, selection pressure ---

EA_ABLATION_POLICIES = ["patrol", "hybrid", "sentinel", "none"]


def _ea_ablation_job(job):
    condition, policy, seed, config_dict = job
    landscape = make_landscape(seed=200000 + seed, **condition)
    result = run_dynamic_ea(landscape, policy, 300000 + seed,
                            EAConfig(**config_dict))
    result.update({k: v for k, v in condition.items()})
    result["maintenance_share"] = config_dict["maintenance_share"]
    result["tournament_size"] = config_dict["tournament_size"]
    result["population"] = config_dict["population"]
    return result


def exp_ea_ablation(report):
    """One representative abrupt condition, three axes varied one at a
    time around the main setting: change interval (frequency), maintenance
    share (comparison budget), and tournament size (selection pressure)."""
    pop = 128 if QUICK else 512
    evaluations = 4000 if QUICK else 15000
    sample_every = 200 if QUICK else 500
    base_interval = 2000 if QUICK else 5000
    intervals = [base_interval] if QUICK else [2500, 5000, 10000]
    shares = [0.25] if QUICK else [0.10, 0.25, 0.50]
    pressures = [2] if QUICK else [2, 4]
    populations = [pop] if QUICK else [128, 512]
    cells = [{"change_interval": ci, "maintenance_share": 0.25,
              "tournament_size": 2, "population": pop} for ci in intervals]
    cells += [{"change_interval": base_interval, "maintenance_share": s,
               "tournament_size": 2, "population": pop}
              for s in shares if s != 0.25]
    cells += [{"change_interval": base_interval, "maintenance_share": 0.25,
               "tournament_size": p, "population": pop}
              for p in pressures if p != 2]
    cells += [{"change_interval": base_interval, "maintenance_share": 0.25,
               "tournament_size": 2, "population": mu}
              for mu in populations if mu != pop]
    jobs = []
    for cell in cells:
        condition = {"name": "bitmatching", "dimension": dims_max(),
                     "change_interval": cell["change_interval"],
                     "severity": 0.05, "mode": "abrupt"}
        for policy in EA_ABLATION_POLICIES:
            for seed in SEEDS:
                mu = cell["population"]
                cfg = {"population": mu, "evaluations": evaluations,
                       "maintenance_share": cell["maintenance_share"],
                       "sample_every": sample_every,
                       "elite_k": min(64, mu // 4),
                       "tournament_size": cell["tournament_size"]}
                jobs.append((condition, policy, seed, cfg))
    if JOBS > 1:
        with concurrent.futures.ProcessPoolExecutor(max_workers=JOBS) as pool:
            rows = list(pool.map(_ea_ablation_job, jobs, chunksize=1))
    else:
        rows = [_ea_ablation_job(job) for job in jobs]
    _write_csv("dynamic_ea_ablation.csv", rows)
    group = {}
    keys = ["change_interval", "maintenance_share", "tournament_size",
            "population", "policy"]
    for row in rows:
        key = tuple(row[k] for k in keys)
        group.setdefault(key, []).append(row)
    summary = []
    for key, values in group.items():
        regrets = [v["mean_regret"] for v in values]
        lo, hi = bootstrap_ci(regrets, seed=29)
        out = dict(zip(keys, key))
        out.update({"runs": len(values), "mean_regret": np.mean(regrets),
                    "ci_low": lo, "ci_high": hi,
                    "selection_error":
                        np.mean([v["selection_error"] for v in values]),
                    "certified_yield":
                        np.mean([v["certified_yield"] for v in values]),
                    "certified_precision":
                        np.mean([v["certified_precision"] for v in values])})
        summary.append(out)
    _write_csv("dynamic_ea_ablation_summary.csv", summary)
    report(f"E19 ablation: {len(rows)} runs, {len(summary)} cells")
    return rows


# ------------------------------------------------------------------ utils ---

def _write_csv(name, rows):
    if not rows:
        return
    with open(os.path.join(RESULTS, name), "w", newline="") as f:
        fieldnames = list(rows[0].keys())
        seen = set(fieldnames)
        for row in rows[1:]:
            for key in row:
                if key not in seen:
                    fieldnames.append(key)
                    seen.add(key)
        w = csv.DictWriter(f, fieldnames=fieldnames)
        w.writeheader()
        w.writerows(rows)


def _write_manifest(wall):
    """Provenance record: platform, library versions, and a digest of the
    exact code that produced results/."""
    code = {}
    for fn in ["theory.py", "drift_order.py", "selection.py",
               "dynamic_landscapes.py", "dynamic_ea.py", "stats_utils.py",
               "experiments.py", "make_fig_data.py", "tests.py"]:
        p = os.path.join(HERE, fn)
        if os.path.exists(p):
            with open(p, "rb") as f:
                code[fn] = hashlib.sha256(f.read()).hexdigest()[:16]
    manifest = {
        "python": platform.python_version(),
        "numpy": np.__version__,
        "platform": platform.platform(),
        "processor": platform.processor(),
        "seeds": list(SEEDS),
        "profile": PROFILE,
        "jobs": JOBS,
        "argv": sys.argv[1:],
        "wall_seconds": round(wall, 1),
        "code_sha256_16": code,
    }
    with open(os.path.join(RESULTS, "manifest.json"), "w") as f:
        json.dump(manifest, f, indent=2)


EXPERIMENTS = [
    ("E1", exp_steady_vs_n),
    ("E2", exp_alpha_sweep),
    ("E3", exp_coverage),
    ("E3b", exp_operational_coverage),
    ("E4", exp_maxima),
    ("E5", exp_snapshot),
    ("E6", exp_trajectory),
    ("E7", exp_selection),
    ("E8", exp_alpha_misspec),
    ("E9", exp_stress),
    ("E10", exp_frontier_regimes),
    ("E11", exp_dynamic_ea),
    ("E12", exp_rank_diagnostics),
    ("E13", exp_large_scale),
    ("E14", exp_ds_microbench),
    ("E15", exp_inversion_lifetimes),
    ("E15b", exp_residual_calibration),
    ("E16", exp_shock_policies),
    ("E17", exp_frontier_local),
    ("E18", exp_dynamic_ea_strong),
    ("E19", exp_ea_ablation),
]


def main():
    only = None
    for a in sys.argv[1:]:
        if a.startswith("--only="):
            only = a.split("=", 1)[1].split(",")
    t0 = time.time()
    lines = []

    def report(msg):
        print(msg, flush=True)
        lines.append(msg)

    for tag, fn in EXPERIMENTS:
        if only is None or tag in only:
            fn(report)
    report(f"total wall time: {time.time()-t0:.1f}s")
    summary = "summary.txt" if only is None else "summary_partial.txt"
    with open(os.path.join(RESULTS, summary), "w") as f:
        f.write("\n".join(lines) + "\n")
    if only is None:
        _write_manifest(time.time() - t0)


if __name__ == "__main__":
    main()


==> anc/make_fig_data.py <==
"""Converts results/*.csv into the plain-text tables under ../figdata/
that the manuscript's pgfplots figures read.  Run after experiments.py."""

import csv
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(HERE, "results")
FIGDATA = os.path.abspath(os.environ.get(
    "FIGDATA_DIR", os.path.join(HERE, "generated_figdata")))
os.makedirs(FIGDATA, exist_ok=True)


def read(name):
    with open(os.path.join(RESULTS, name)) as f:
        return list(csv.DictReader(f))


def write(name, header, rows):
    with open(os.path.join(FIGDATA, name), "w") as f:
        f.write(" ".join(header) + "\n")
        for r in rows:
            f.write(" ".join(str(v) for v in r) + "\n")


def write_tex(name, lines):
    lines = list(lines)
    if lines and lines[-1].endswith(r"\\"):
        lines[-1] = lines[-1][:-2]
    with open(os.path.join(FIGDATA, name), "w") as f:
        f.write("\n".join(lines) + "\n")


# trajectories ---------------------------------------------------------------
rows = read("trajectory.csv")
for alg in ["cyclic", "insertion", "random"]:
    write(f"traj_{alg}.dat", ["sweep", "K"],
          [(r["sweep"], r["K_over_n"]) for r in rows if r["alg"] == alg])

# unattended decay -----------------------------------------------------------
rows = read("decay.csv")
n = 512
by_t = {}
for r in rows:
    by_t.setdefault(int(r["t"]), []).append(float(r["K"]))
out = []
for t in sorted(by_t):
    bound = (n - 1) / 2.0 * (1.0 - np.exp(-2.0 * t / (n - 1)))
    out.append((t, np.mean(by_t[t]), round(bound, 3)))
write("decay.dat", ["t", "K", "bound"], out)

# steady state vs n ----------------------------------------------------------
rows = read("steady_vs_n.csv")
for alg in ["cyclic", "boustrophedon", "insertion", "random"]:
    write(f"steady_{alg}.dat", ["n", "K", "sd"],
          [(r["n"], r["K_over_n"], r["K_over_n_sd"])
           for r in rows if r["alg"] == alg])
steady_rows = rows
sizes = sorted({int(r["n"]) for r in rows})
labels = {"cyclic": "cyclic patrol", "boustrophedon": "boustrophedon patrol",
          "insertion": "repeated insertion", "random": "random adjacent"}
body = []
for alg in ["cyclic", "boustrophedon", "insertion", "random"]:
    by_n = {int(r["n"]): float(r["K_over_n"]) for r in rows if r["alg"] == alg}
    body.append(labels[alg] + " & " + " & ".join(f"${by_n[n]:.3f}$" for n in sizes)
                + r"\\")
write_tex("table_steady.tex", body)

# scaling collapse -----------------------------------------------------------
rows = read("alpha_sweep.csv")
for n_ in sorted({r["n"] for r in rows}, key=int):
    write(f"collapse_{n_}.dat", ["alpha", "K", "sd"],
          [(r["alpha"], r["K_over_alphan"], r["K_over_alphan_sd"])
           for r in rows if r["n"] == n_])

# selection under drift ------------------------------------------------------
rows = read("selection.csv")
for alg in ["cyclic", "generational"]:
    write(f"sel_{alg}.dat", ["k", "sym", "sd"],
          [(r["k"], r["symdiff"], r["symdiff_sd"])
           for r in rows if r["alg"] == alg])
srows = read("selection_summary.csv")
bound = {r["alg"]: float(r["transfer_bound"]) for r in srows}
ks = sorted({int(r["k"]) for r in rows})
write("sel_bound.dat", ["k", "cyc", "gen"],
      [(k, round(bound["cyclic"], 2), round(bound["generational"], 2))
       for k in ks])

# staircase snapshot ---------------------------------------------------------
rows = read("snapshot.csv")
pts = [(int(r["x"]), int(r["y"]), int(r["true_max"]), int(r["est_max"]),
        int(r["ex"]), int(r["ey"])) for r in rows]
write("snap_points.dat", ["x", "y"], [(x, y) for x, y, *_ in pts])
write("snap_fn.dat", ["x", "y"],
      [(x, y) for x, y, tm, em, *_ in pts if tm and not em])
write("snap_fp.dat", ["x", "y"],
      [(x, y) for x, y, tm, em, *_ in pts if em and not tm])


def staircase(maxima):
    """Full step polyline of the dominance frontier, maxima sorted by x."""
    m = sorted(maxima)
    path = [(0, m[0][1])]
    for i, (x, y) in enumerate(m):
        path.append((x, y))
        nxt = m[i + 1][1] if i + 1 < len(m) else 0
        path.append((x, nxt))
    return path


true_m = [(x, y) for x, y, tm, em, ex, ey in pts if tm]
est_m = [(x, y) for x, y, tm, em, ex, ey in pts if em]  # plotted at TRUE coords
write("snap_true_st.dat", ["x", "y"], staircase(true_m))
write("snap_est_st.dat", ["x", "y"], staircase(est_m))

# robustness and dynamic evolutionary optimization --------------------------
if os.path.exists(os.path.join(RESULTS, "stress.csv")):
    rows = [r for r in read("stress.csv") if r["kind"] == "drift"]
    out = []
    for model in ["poisson", "compound", "hotspot", "regime"]:
        vals = {alg: [float(r["K_over_n"]) for r in rows
                      if r["model"] == model and r["alg"] == alg]
                for alg in ["cyclic", "insertion"]}
        out.append((model, np.mean(vals["cyclic"]), np.std(vals["cyclic"]),
                    np.mean(vals["insertion"]), np.std(vals["insertion"])))
    write("stress_drift.dat", ["model", "cyclic", "cyc_sd", "insertion", "ins_sd"], out)

if os.path.exists(os.path.join(RESULTS, "frontier_regimes.csv")):
    rows = read("frontier_regimes.csv")
    nmax = max(int(r["n"]) for r in rows)
    out = []
    for rho in sorted({float(r["rho"]) for r in rows if int(r["n"]) == nmax}, reverse=True):
        rr = [r for r in rows if int(r["n"]) == nmax and float(r["rho"]) == rho]
        out.append((rho, np.mean([float(r["frontier_size"]) for r in rr]),
                    np.mean([float(r["symdiff"]) for r in rr]),
                    np.mean([float(r["bound"]) for r in rr])))
    write("frontier_regimes.dat", ["rho", "frontier", "symdiff", "bound"], out)

if os.path.exists(os.path.join(RESULTS, "dynamic_ea_summary.csv")):
    rows = read("dynamic_ea_summary.csv")
    policies = ["patrol", "periodic", "random", "elite", "sentinel", "none", "oracle"]
    for benchmark, severity in [("bitmatching", 0.05), ("moving_peaks", 3.0)]:
        candidates = [r for r in rows if r["name"] == benchmark
                      and r["mode"] == "abrupt"
                      and float(r["severity"]) == severity
                      and float(r["maintenance_share"]) == 0.25]
        if benchmark == "bitmatching" and candidates:
            dmax = max(int(r["dimension"]) for r in candidates)
            candidates = [r for r in candidates if int(r["dimension"]) == dmax]
        by_policy = {r["policy"]: r for r in candidates}
        out = []
        for i, policy in enumerate(policies):
            if policy in by_policy:
                r = by_policy[policy]
                out.append((i, r["mean_regret"], r["ci_low"], r["ci_high"]))
        write(f"ea_{benchmark}.dat", ["policy", "regret", "lo", "hi"], out)
    labels = {"patrol": "patrol", "periodic": "periodic full",
              "random": "random partial", "elite": "elite-first",
              "sentinel": "sentinel-triggered", "none": "no re-evaluation",
              "oracle": "oracle (free refresh)"}
    body = []
    for policy in policies:
        vals = []
        for benchmark, severity in [("bitmatching", 0.05), ("moving_peaks", 3.0)]:
            rr = [r for r in rows if r["name"] == benchmark and r["policy"] == policy
                  and r["mode"] == "abrupt" and float(r["severity"]) == severity
                  and float(r["maintenance_share"]) == 0.25]
            if benchmark == "bitmatching" and rr:
                dmax = max(int(r["dimension"]) for r in rr)
                rr = [r for r in rr if int(r["dimension"]) == dmax]
            r = rr[0]
            vals.append(f"${float(r['mean_regret']):.2f}$ "
                        f"$[{float(r['ci_low']):.2f},{float(r['ci_high']):.2f}]$")
            vals.append(f"${float(r['selection_error']):.3f}$")
        body.append(labels[policy] + " & " + " & ".join(vals) + r"\\")
    write_tex("table_dynamic_ea.tex", body)

if os.path.exists(os.path.join(RESULTS, "rank_diagnostics.csv")):
    rows = read("rank_diagnostics.csv")
    has_disp = rows and "p95_displacement" in rows[0]
    body = []
    for benchmark, severity in [("bitmatching", 0.05), ("moving_peaks", 3.0)]:
        for mode in ["gradual", "abrupt"]:
            rr = [r for r in rows if r["name"] == benchmark and r["mode"] == mode
                  and float(r["severity"]) == severity]
            if benchmark == "bitmatching" and rr:
                dmax = max(int(r["dimension"]) for r in rr)
                rr = [r for r in rr if int(r["dimension"]) == dmax]
            if not rr:
                continue
            label = ("BitMatching" if benchmark == "bitmatching" else "Moving Peaks")
            line = (f"{label}, {mode} & ${np.mean([float(r['mean_burst']) for r in rr]):.1f}$"
                    f" & ${np.mean([float(r['fano']) for r in rr]):.1f}$"
                    f" & ${np.mean([float(r['location_entropy']) for r in rr]):.3f}$"
                    f" & ${np.mean([float(r['nonlocal_fraction']) for r in rr]):.3f}$")
            if has_disp:
                line += f" & ${np.mean([float(r['p95_displacement']) for r in rr]):.0f}$"
            body.append(line + r"\\")
    write_tex("table_rank_diagnostics.tex", body)

if os.path.exists(os.path.join(RESULTS, "ds_microbench.csv")):
    rows = read("ds_microbench.csv")
    time_rows = [r for r in rows if r["kind"] == "time"]
    nmax = max(int(r["n"]) for r in time_rows)
    labels = {"cyclic": "comparison patrol", "insertion": "repeated insertion",
              "random": "random adjacent"}
    body = []
    for alg in ["cyclic", "insertion", "random"]:
        r = [x for x in time_rows if x["alg"] == alg and int(x["n"]) == nmax][0]
        age = r["max_age_bound"]
        if age != "unbounded":
            age = f"${int(float(age)):,}$".replace(",", "{,}")
        words = f"${int(float(r['space_words'])):,}$".replace(",", "{,}")
        span = f"${float(r['access_span']):.1f}$"
        body.append(labels[alg] + " & "
                    + f"${float(r['ns_per_step']):.0f}$ & {words} & {age} & {span}"
                    + r"\\")
    cert = [r for r in rows if r["kind"] == "certificate" and int(r["n"]) == nmax][0]
    body.append(r"\midrule")
    body.append("certificate at $g=n$ & -- & -- & "
                + f"$D={int(float(cert['D_delta_005']))}$ & "
                + f"$p_{{99}}={float(cert['p99_disp']):.1f}$" + r"\\")
    stab = [r for r in rows if r["kind"] == "stabilization"]
    smax = max(int(r["n"]) for r in stab)
    sr = [r for r in stab if int(r["n"]) == smax][0]
    body.append("reversed start, zero drift & -- & -- & -- & "
                + f"${float(sr['sweeps']):.1f}$ sweeps" + r"\\")
    write_tex("table_ds_microbench.tex", body)

if os.path.exists(os.path.join(RESULTS, "inversion_lifetimes.csv")):
    rows = read("inversion_lifetimes.csv")
    nmax = max(int(r["n"]) for r in rows)
    body = []
    for r in sorted((r for r in rows if int(r["n"]) == nmax),
                    key=lambda r: float(r["alpha"])):
        a = float(r["alpha"])
        alabel = f"$2^{{{int(np.log2(a))}}}$" if a != 1.0 else "$1$"
        body.append(alabel
                    + f" & ${float(r['K_over_alphan']):.3f}$"
                    + f" & ${float(r['birth_over_alpha']):.3f}$"
                    + f" & ${float(r['mean_life_sweeps']):.3f}$"
                    + f" & ${float(r['little_ratio']):.3f}$"
                    + f" & ${float(r['first_pass']):.3f}$"
                    + f" & ${float(r['repair_frac']):.3f}$" + r"\\")
    write_tex("table_lifetimes.tex", body)

if os.path.exists(os.path.join(RESULTS, "lifetime_tail.csv")):
    rows = read("lifetime_tail.csv")
    for a in sorted({float(r["alpha"]) for r in rows}):
        tag = str(a).replace(".", "p")
        write(f"life_tail_{tag}.dat", ["sweeps", "survival"],
              [(r["sweeps"], r["survival"]) for r in rows
               if float(r["alpha"]) == a])

if os.path.exists(os.path.join(RESULTS, "shock_policies.csv")):
    rows = read("shock_policies.csv")
    for alpha in [0.0, 1.0]:
        out = []
        blocks = [r for r in rows if r["kind"] == "block"
                  and float(r["alpha"]) == alpha]
        for w in sorted({int(r["w"]) for r in blocks}):
            rr = [r for r in blocks if int(r["w"]) == w]
            by_pol = {p: [float(r["recovery_sweeps"]) for r in rr
                          if r["policy"] == p]
                      for p in ["patrol", "resort", "hybrid"]}
            L = int(rr[0]["L"])
            n_ = int(rr[0]["n"])
            out.append((w, L,
                        np.mean(by_pol["patrol"]),
                        np.mean(by_pol["resort"]),
                        np.mean(by_pol["hybrid"]),
                        (L + 1),
                        float(rr[0]["bound_resort"]) / (n_ - 1)))
        tag = "0" if alpha == 0.0 else "1"
        write(f"shock_recovery_a{tag}.dat",
              ["w", "L", "patrol", "resort", "hybrid",
               "bound_patrol", "bound_resort"], out)
    # nonlocal shock rows for the text
    body = []
    for alpha in [0.0, 1.0]:
        rr = [r for r in rows if r["kind"] == "random"
              and float(r["alpha"]) == alpha]
        if not rr:
            continue
        by_pol = {p: [float(r["recovery_sweeps"]) for r in rr
                      if r["policy"] == p]
                  for p in ["patrol", "resort", "hybrid"]}
        L = np.mean([float(r["L"]) for r in rr])
        body.append(f"$\\alpha={alpha:.0f}$ & ${L:.0f}$"
                    + f" & ${np.mean(by_pol['patrol']):.0f}$"
                    + f" & ${np.mean(by_pol['resort']):.1f}$"
                    + f" & ${np.mean(by_pol['hybrid']):.1f}$" + r"\\")
    write_tex("table_shock_nonlocal.tex", body)

if os.path.exists(os.path.join(RESULTS, "frontier_local.csv")):
    rows = read("frontier_local.csv")
    nmax = max(int(r["n"]) for r in rows)
    body = []
    labels = {0.0: "independent", -0.5: r"$\rho=-0.5$",
              -0.9: r"$\rho=-0.9$", -0.99: r"$\rho=-0.99$",
              -1.0: "antidiagonal"}
    for rho in sorted({float(r["rho"]) for r in rows}, reverse=True):
        rr = [r for r in rows if int(r["n"]) == nmax
              and float(r["rho"]) == rho]
        if not rr:
            continue
        body.append(labels.get(rho, f"$\\rho={rho}$")
                    + f" & ${np.mean([float(r['frontier_size']) for r in rr]):.1f}$"
                    + f" & ${np.mean([float(r['symdiff']) for r in rr]):.2f}$"
                    + f" & ${np.mean([float(r['local_bound']) for r in rr]):.1f}$"
                    + f" & ${np.mean([float(r['global_bound']) for r in rr]):.0f}$"
                    + r"\\")
    write_tex("table_frontier_local.tex", body)

if os.path.exists(os.path.join(RESULTS, "dynamic_ea_strong_summary.csv")):
    rows = read("dynamic_ea_strong_summary.csv")
    policies = ["patrol", "hybrid", "periodic", "sentinel", "none",
                "immigrants", "hypermutation", "memory", "restart"]
    labels = {"patrol": "patrol", "hybrid": "hybrid patrol+refresh",
              "periodic": "periodic full", "sentinel": "sentinel-triggered",
              "none": "no re-evaluation", "immigrants": "random immigrants",
              "hypermutation": "triggered hypermutation",
              "memory": "memory + reinjection", "restart": "partial restart"}
    body = []
    for policy in policies:
        vals = []
        for benchmark, severity in [("bitmatching", 0.05),
                                    ("moving_peaks", 3.0)]:
            rr = [r for r in rows if r["name"] == benchmark
                  and float(r["severity"]) == severity
                  and r["policy"] == policy]
            if not rr:
                vals.extend(["--", "--"])
                continue
            r = rr[0]
            vals.append(f"${float(r['mean_regret']):.2f}$ "
                        f"$[{float(r['ci_low']):.2f},{float(r['ci_high']):.2f}]$")
            vals.append(f"${float(r['selection_error']):.3f}$")
        body.append(labels[policy] + " & " + " & ".join(vals) + r"\\")
    write_tex("table_ea_strong.tex", body)

if os.path.exists(os.path.join(RESULTS, "dynamic_ea_ablation_summary.csv")):
    rows = read("dynamic_ea_ablation_summary.csv")
    policies = ["patrol", "hybrid", "sentinel", "none"]

    def cell(ci, share, ts, policy, mu=512):
        rr = [r for r in rows if int(r["change_interval"]) == ci
              and abs(float(r["maintenance_share"]) - share) < 1e-9
              and int(r["tournament_size"]) == ts
              and int(r.get("population", 512)) == mu
              and r["policy"] == policy]
        if not rr:
            return "--"
        r = rr[0]
        return (f"${float(r['mean_regret']):.1f}$\\,/\\,"
                f"${float(r['selection_error']):.3f}$")

    body = []
    for ci in [2500, 5000, 10000]:
        label = f"interval ${ci:,}$".replace(",", "{,}")
        if ci == 5000:
            label += " (main)"
        body.append(label + " & "
                    + " & ".join(cell(ci, 0.25, 2, p) for p in policies)
                    + r"\\")
    body.append(r"\midrule")
    for share in [0.10, 0.50]:
        body.append(f"share ${share:.2f}$ & "
                    + " & ".join(cell(5000, share, 2, p) for p in policies)
                    + r"\\")
    body.append(r"\midrule")
    body.append("tournament $4$ & "
                + " & ".join(cell(5000, 0.25, 4, p) for p in policies)
                + r"\\")
    body.append("population $128$ & "
                + " & ".join(cell(5000, 0.25, 2, p, mu=128)
                             for p in policies)
                + r"\\")
    write_tex("table_ea_ablation.tex", body)

print("figdata written to", FIGDATA)

# Compact human-readable index of the current paper-profile result files.
summary = []
summary.append("Comparison Patrols paper-profile result index")
summary.append(f"steady-state cells: {len(read('steady_vs_n.csv'))}")
summary.append(f"alpha-sweep cells: {len(read('alpha_sweep.csv'))}")
if os.path.exists(os.path.join(RESULTS, "stress.csv")):
    summary.append(f"stress runs: {len(read('stress.csv'))}")
if os.path.exists(os.path.join(RESULTS, "frontier_regimes.csv")):
    summary.append(f"frontier-regime runs: {len(read('frontier_regimes.csv'))}")
if os.path.exists(os.path.join(RESULTS, "dynamic_ea_runs.csv")):
    summary.append(f"dynamic-EA runs: {len(read('dynamic_ea_runs.csv'))}")
if os.path.exists(os.path.join(RESULTS, "rank_diagnostics.csv")):
    summary.append(f"rank-diagnostic rows: {len(read('rank_diagnostics.csv'))}")
if os.path.exists(os.path.join(RESULTS, "large_scale.csv")):
    scale_rows = read("large_scale.csv")
    scale_n = max(int(r["n"]) for r in scale_rows)
    summary.append(f"n={scale_n} scale runs: {len(scale_rows)}")
if os.path.exists(os.path.join(RESULTS, "ds_microbench.csv")):
    summary.append(f"DS microbench rows: {len(read('ds_microbench.csv'))}")
with open(os.path.join(RESULTS, "summary.txt"), "w") as f:
    f.write("\n".join(summary) + "\n")


==> anc/requirements.txt <==
numpy>=2.0
scipy>=1.12
pytest>=8.0


==> anc/results/alpha_misspec.csv <==
factor,D,coverage
0.5,5,0.9995256916996047
1.0,7,0.9999950396825397
2.0,8,0.9999950298210736


==> anc/results/alpha_sweep.csv <==
n,alpha,K_over_alphan,K_over_alphan_sd
256,0.0625,0.49851562499999996,0.02249389097801487
256,0.25,0.5239713541666667,0.01119437113911503
256,1.0,0.5502457682291666,0.011162301339997545
256,4.0,0.5274186197916667,0.012766462223218209
256,16.0,0.46487874348958336,0.01716759604589629
1024,0.0625,0.5117317708333334,0.011627918156728343
1024,0.25,0.5313525390625,0.005683614434942433
1024,1.0,0.5518929036458332,0.004628717152302665
1024,4.0,0.5367268880208333,0.006703983186433779
1024,16.0,0.49571792602539066,0.008900620489640696
4096,0.0625,0.5105712890624999,0.004907898751327531
4096,0.25,0.5320190429687499,0.0029318597567038938
4096,1.0,0.5551893107096354,0.0026686075789926034
4096,4.0,0.5409590403238932,0.004520326356046064
4096,16.0,0.5042848205566406,0.005950736185974413
16384,0.0625,0.5100089518229167,0.002781960236195396
16384,0.25,0.5310870361328125,0.0016453638368020323
16384,1.0,0.5551526896158855,0.001401832538555377
16384,4.0,0.5405519549051921,0.0016833022844635233
16384,16.0,0.5060922431945801,0.0023333886570813494


==> anc/results/certified_selection.csv <==
k,delta,pad,picked,picked_per_snapshot,yield_over_k,precision
16,0.05,4,14400,8.0,0.5,1.0
64,0.05,4,100800,56.0,0.875,1.0
256,0.05,4,444600,247.0,0.96484375,0.9999977507872245


==> anc/results/coverage.csv <==
g,delta,D,coverage,mean_disp,p99_disp
256,0.1,4,0.9999901380670612,0.400703125,2.0
256,0.05,5,1.0,0.400703125,2.0
256,0.01,6,1.0,0.400703125,2.0
1024,0.1,6,0.9999306930693069,1.04501953125,4.0
1024,0.05,7,1.0,1.04501953125,4.0
1024,0.01,8,1.0,1.04501953125,4.0
4096,0.1,10,0.9996656686626747,2.219208984375,7.0
4096,0.05,11,0.9999,2.219208984375,7.0
4096,0.01,13,1.0,2.219208984375,7.0


==> anc/results/decay.csv <==
seed,t,K
0,0,0
0,128,125
0,256,197
0,384,238
0,512,289
0,640,335
0,768,360
0,896,398
0,1024,441
0,1152,471
0,1280,481
0,1408,509
0,1536,518
0,1664,558
0,1792,587
0,1920,599
0,2048,621
0,2176,669
0,2304,674
0,2432,702
0,2560,691
0,2688,719
0,2816,745
0,2944,775
0,3072,781
0,3200,813
0,3328,824
0,3456,854
0,3584,864
0,3712,894
0,3840,900
0,3968,927
0,4096,935
0,4224,933
0,4352,948
0,4480,963
0,4608,991
0,4736,996
0,4864,1023
0,4992,1023
0,5120,1029
0,5248,1034
0,5376,1065
0,5504,1079
0,5632,1101
0,5760,1138
0,5888,1145
0,6016,1148
0,6144,1171
0,6272,1177
0,6400,1191
0,6528,1204
0,6656,1216
0,6784,1225
0,6912,1244
0,7040,1266
0,7168,1286
0,7296,1297
0,7424,1323
0,7552,1346
0,7680,1356
0,7808,1377
0,7936,1383
0,8064,1375
0,8192,1386
0,8320,1386
0,8448,1401
0,8576,1420
0,8704,1430
0,8832,1422
0,8960,1438
0,9088,1438
0,9216,1472
0,9344,1493
0,9472,1500
0,9600,1515
0,9728,1520
0,9856,1528
0,9984,1511
0,10112,1519
0,10240,1541
1,0,0
1,128,98
1,256,162
1,384,231
1,512,286
1,640,323
1,768,370
1,896,400
1,1024,428
1,1152,481
1,1280,525
1,1408,566
1,1536,584
1,1664,619
1,1792,637
1,1920,647
1,2048,672
1,2176,713
1,2304,738
1,2432,784
1,2560,789
1,2688,806
1,2816,825
1,2944,847
1,3072,867
1,3200,881
1,3328,907
1,3456,933
1,3584,936
1,3712,951
1,3840,967
1,3968,989
1,4096,1006
1,4224,1027
1,4352,1042
1,4480,1037
1,4608,1061
1,4736,1077
1,4864,1094
1,4992,1107
1,5120,1144
1,5248,1155
1,5376,1170
1,5504,1171
1,5632,1187
1,5760,1205
1,5888,1217
1,6016,1231
1,6144,1232
1,6272,1235
1,6400,1252
1,6528,1254
1,6656,1268
1,6784,1277
1,6912,1274
1,7040,1288
1,7168,1307
1,7296,1321
1,7424,1355
1,7552,1383
1,7680,1396
1,7808,1400
1,7936,1419
1,8064,1425
1,8192,1435
1,8320,1460
1,8448,1456
1,8576,1471
1,8704,1474
1,8832,1473
1,8960,1495
1,9088,1517
1,9216,1533
1,9344,1536
1,9472,1567
1,9600,1582
1,9728,1592
1,9856,1595
1,9984,1591
1,10112,1600
1,10240,1619
2,0,0
2,128,90
2,256,179
2,384,248
2,512,304
2,640,355
2,768,371
2,896,422
2,1024,446
2,1152,477
2,1280,511
2,1408,530
2,1536,574
2,1664,604
2,1792,617
2,1920,629
2,2048,658
2,2176,688
2,2304,720
2,2432,750
2,2560,763
2,2688,805
2,2816,826
2,2944,844
2,3072,878
2,3200,901
2,3328,919
2,3456,936
2,3584,973
2,3712,988
2,3840,995
2,3968,1005
2,4096,1004
2,4224,1012
2,4352,1039
2,4480,1073
2,4608,1096
2,4736,1101
2,4864,1108
2,4992,1126
2,5120,1133
2,5248,1143
2,5376,1148
2,5504,1134
2,5632,1156
2,5760,1166
2,5888,1169
2,6016,1190
2,6144,1207
2,6272,1218
2,6400,1216
2,6528,1238
2,6656,1238
2,6784,1243
2,6912,1251
2,7040,1276
2,7168,1284
2,7296,1315
2,7424,1341
2,7552,1363
2,7680,1380
2,7808,1396
2,7936,1404
2,8064,1423
2,8192,1437
2,8320,1449
2,8448,1474
2,8576,1481
2,8704,1488
2,8832,1525
2,8960,1531
2,9088,1544
2,9216,1564
2,9344,1576
2,9472,1599
2,9600,1592
2,9728,1583
2,9856,1602
2,9984,1606
2,10112,1616
2,10240,1619
3,0,0
3,128,105
3,256,172
3,384,258
3,512,301
3,640,337
3,768,397
3,896,453
3,1024,486
3,1152,508
3,1280,566
3,1408,585
3,1536,627
3,1664,649
3,1792,674
3,1920,714
3,2048,717
3,2176,734
3,2304,780
3,2432,786
3,2560,812
3,2688,827
3,2816,842
3,2944,861
3,3072,886
3,3200,910
3,3328,928
3,3456,957
3,3584,962
3,3712,983
3,3840,1014
3,3968,1034
3,4096,1025
3,4224,1054
3,4352,1070
3,4480,1074
3,4608,1100
3,4736,1116
3,4864,1150
3,4992,1186
3,5120,1192
3,5248,1211
3,5376,1242
3,5504,1268
3,5632,1267
3,5760,1295
3,5888,1284
3,6016,1306
3,6144,1326
3,6272,1345
3,6400,1353
3,6528,1379
3,6656,1393
3,6784,1394
3,6912,1407
3,7040,1423
3,7168,1436
3,7296,1457
3,7424,1475
3,7552,1489
3,7680,1504
3,7808,1514
3,7936,1524
3,8064,1526
3,8192,1533
3,8320,1546
3,8448,1576
3,8576,1612
3,8704,1617
3,8832,1628
3,8960,1652
3,9088,1663
3,9216,1651
3,9344,1672
3,9472,1696
3,9600,1690
3,9728,1711
3,9856,1730
3,9984,1736
3,10112,1766
3,10240,1776


==> anc/results/ds_microbench.csv <==
kind,alg,n,ns_per_step,ns_per_step_sd,space_words,max_age_bound,access_span,D_delta_005,p99_disp,sweeps
time,cyclic,256,1132.9706315882504,14.705456515859094,772,510,1.0,,,
time,cyclic,1024,1195.6043692771345,22.752566396969094,3076,2046,1.0,,,
time,cyclic,4096,1191.9485486578196,13.732564565365013,12292,8190,1.0,,,
time,cyclic,16384,1162.3535538092256,6.907619752138394,49156,32766,1.0,,,
time,cyclic,65536,1160.4758363682777,10.666883971473409,196612,131070,1.0,,,
time,insertion,256,1116.7800053954124,14.690840162994542,772,unbounded,1.0,,,
time,insertion,1024,1185.5285323690623,7.969940732311492,3076,unbounded,1.0,,,
time,insertion,4096,1188.0422930698842,18.78099459769565,12292,unbounded,1.0,,,
time,insertion,16384,1171.0010445676744,10.647171303255826,49156,unbounded,1.0,,,
time,insertion,65536,1162.906673271209,5.856870387499308,196612,unbounded,1.0,,,
time,random,256,1161.803953582421,13.057062743741197,33540,unbounded,84.99869281045751,,,
time,random,1024,1246.4387458749115,10.601572458887837,35844,unbounded,340.9996741609645,,,
time,random,4096,1252.3658364079893,10.449447526828731,45060,unbounded,1364.9999185999186,,,
time,random,16384,1249.4597909972072,8.384607102604546,81924,unbounded,5460.999979653706,,,
time,random,65536,1275.6156281102449,18.582849274847135,229380,unbounded,21844.999994913658,,,
certificate,cyclic,256,,,772,510,1.0,7,3.7,
certificate,cyclic,1024,,,3076,2046,1.0,7,3.876999999999998,
certificate,cyclic,4096,,,12292,8190,1.0,6,4.0,
certificate,cyclic,16384,,,49156,32766,1.0,6,4.0,
certificate,cyclic,65536,,,196612,131070,1.0,6,4.0,
stabilization,cyclic,64,,,196,126,1.0,,,62.01587301587302
stabilization,cyclic,128,,,388,254,1.0,,,126.00787401574803
stabilization,cyclic,256,,,772,510,1.0,,,254.00392156862745
stabilization,cyclic,512,,,1540,1022,1.0,,,510.00195694716245
stabilization,cyclic,1024,,,3076,2046,1.0,,,1022.0009775171065


==> anc/results/dynamic_ea_ablation.csv <==
policy,seed,mean_regret,p90_regret,kendall_over_mu,selection_error,certified_yield,certified_precision,mean_recovery,maintenance_evaluations,offspring_evaluations,total_evaluations,name,dimension,change_interval,severity,mode,maintenance_share,tournament_size,population
patrol,300000,445.0,455.6,68.78858278508773,0.2656561261804994,0.8862390350877193,0.5815017888495053,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300001,455.280701754386,462.0,61.113932291666664,0.23980133651056776,0.8878837719298246,0.566544107639973,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300002,458.4736842105263,464.0,58.3551603618421,0.2341583501349612,0.887609649122807,0.6350081749102974,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300003,438.3157894736842,458.0,45.40282346491228,0.1909370385719329,0.9040570175438597,0.6934523080525503,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300004,454.49122807017545,464.0,77.18307976973684,0.3071190765353892,0.8774671052631579,0.48727797873623635,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300005,455.10526315789474,462.0,63.12712445175438,0.24564588075065177,0.8914473684210527,0.5795005852511375,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300006,452.4035087719298,461.0,71.95154879385964,0.28405839689446716,0.8788377192982456,0.4717378828530545,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300007,447.5263157894737,453.4,66.99342105263158,0.2554003152292367,0.8884320175438597,0.6085484170985538,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300008,453.12280701754383,463.8,58.93876781798246,0.23088081643303357,0.893640350877193,0.6098354693411082,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300009,449.5438596491228,464.0,56.54002192982456,0.22490373325044896,0.8969298245614035,0.6084186766993165,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300010,451.96491228070175,463.0,61.89782072368421,0.249486923372517,0.884046052631579,0.5862781028995281,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300011,453.63157894736844,463.0,51.68040707236842,0.20256464309834074,0.9029605263157895,0.7321348899501346,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300012,439.8421052631579,449.2,62.90230948464912,0.24259868421052633,0.8837719298245614,0.5436810373195593,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300013,447.7543859649123,462.0,52.45089775219298,0.20849413765713495,0.9024122807017544,0.6729803829360823,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300014,457.35087719298247,466.8,64.64597039473684,0.25357389194223523,0.8892543859649122,0.6011862881642052,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300015,443.0,457.2,41.62900904605263,0.1643819502003039,0.9054276315789473,0.7540231981405356,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300016,443.87719298245617,455.4,55.11218475877193,0.21767841656854295,0.8928179824561403,0.642786727142505,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300017,450.140350877193,462.2,56.65391995614035,0.22502908394674348,0.890625,0.6520074081660617,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300018,448.05263157894734,469.4,38.37232730263158,0.15544584133671888,0.9100877192982456,0.7660085557439488,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300019,452.63157894736844,466.4,54.972313596491226,0.21528159788688692,0.8993969298245614,0.6801070697560834,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300020,448.2631578947368,462.0,65.43715734649123,0.2472663837798784,0.8791118421052632,0.5565186632834249,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300021,443.05263157894734,462.0,44.88712993421053,0.1812067042880605,0.9051535087719298,0.7378862579870883,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300022,449.50877192982455,453.0,60.6804413377193,0.24151271113040695,0.884046052631579,0.636916709174117,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300023,448.94736842105266,462.4,47.0847382127193,0.17965404406686003,0.8941885964912281,0.6474012631557708,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300024,456.94736842105266,466.0,59.573773300438596,0.2259969868075701,0.8950109649122807,0.6155469247759259,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300025,449.9824561403509,464.4,58.03700657894737,0.22399531815650237,0.8969298245614035,0.586908270753896,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300026,448.6140350877193,461.6,38.37733004385965,0.15886737430847458,0.9150219298245614,0.7841104961795426,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300027,455.6842105263158,464.6,59.72217653508772,0.23647633409858854,0.890625,0.6440996162120434,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300028,461.0175438596491,466.0,79.85659950657895,0.3148029433546684,0.8793859649122807,0.5139207753239795,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300029,450.3333333333333,459.4,62.21398711622807,0.24082012363586128,0.8881578947368421,0.6017638424951323,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300000,443.50877192982455,455.6,50.56541255482456,0.2034237393845506,0.9087171052631579,0.6839954499586812,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300001,453.82456140350877,461.0,51.63171600877193,0.2010495330079354,0.9029605263157895,0.6330299586981543,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300002,459.280701754386,466.0,46.69825932017544,0.1757876996460969,0.9059758771929824,0.6886192595752377,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300003,435.10526315789474,458.4,38.47392406798246,0.15031531653389818,0.9122807017543859,0.7820418472637859,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300004,451.2105263157895,464.0,51.004728618421055,0.2012934889443644,0.903234649122807,0.5907773239971125,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300005,453.7719298245614,462.8,51.248046875,0.20450931846238518,0.9067982456140351,0.6376977374789317,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300006,453.3157894736842,461.0,61.633943256578945,0.23827099737532806,0.9098135964912281,0.5777400811286164,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300007,447.8070175438597,455.8,61.724609375,0.24141241185312362,0.8991228070175439,0.5484335773731207,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300008,451.64912280701753,463.8,49.395936129385966,0.20177196189292126,0.9010416666666666,0.6844605458212863,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300009,448.12280701754383,464.0,45.973787006578945,0.1873640178201409,0.9114583333333334,0.6724866435676073,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300010,452.4561403508772,462.0,56.23810992324562,0.2183476208840123,0.9004934210526315,0.6166938244953076,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300011,452.2280701754386,463.4,51.04865679824562,0.19736273371530313,0.9021381578947368,0.6643163318476308,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300012,441.43859649122805,449.2,53.0793242872807,0.20244620258542242,0.9029605263157895,0.6597875110867464,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300013,454.8421052631579,461.4,59.94353070175438,0.2317379427078194,0.9002192982456141,0.57760125951021,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300014,464.280701754386,473.8,59.99002878289474,0.23284507528664178,0.9040570175438597,0.589104488729451,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300015,445.63157894736844,459.2,42.02792626096491,0.16407760913109545,0.9087171052631579,0.7111199769806051,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300016,453.35087719298247,461.0,56.21864720394737,0.22335912438028577,0.8985745614035088,0.5906713727683143,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300017,445.0175438596491,460.8,49.535498903508774,0.1926835111893908,0.9054276315789473,0.697691513486694,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300018,448.0877192982456,470.0,37.62373218201754,0.1525990549152847,0.9114583333333334,0.7699695579799632,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300019,463.9298245614035,470.0,55.55235745614035,0.2082794235424519,0.8983004385964912,0.6074353695109729,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300020,441.0,449.0,46.68027001096491,0.17278352733320615,0.9021381578947368,0.6844206674556893,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300021,446.57894736842104,460.8,48.71295915570175,0.19794140315793862,0.9004934210526315,0.651013185374844,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300022,448.719298245614,456.0,45.757469846491226,0.1806553237862811,0.9029605263157895,0.6525609684293676,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300023,465.63157894736844,479.6,36.537109375,0.1421459870970076,0.9054276315789473,0.7388716983040929,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300024,456.57894736842104,466.0,55.87123081140351,0.22547680100842657,0.9021381578947368,0.5990009708657931,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300025,468.0175438596491,479.0,56.72450657894737,0.225525322903716,0.8974780701754386,0.5782917749068823,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300026,446.1578947368421,461.6,41.003358004385966,0.16114768822756806,0.899671052631579,0.7218491754611712,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300027,455.05263157894734,464.6,46.18167489035088,0.18077859510982178,0.9065241228070176,0.6676839566821046,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300028,460.0701754385965,463.0,56.598684210526315,0.21853684476392207,0.893640350877193,0.6108100193302509,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
hybrid,300029,450.3333333333333,460.0,55.023094846491226,0.2176043479762398,0.9098135964912281,0.5493099561777709,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300000,444.96491228070175,454.4,44.43983004385965,0.1709701994487531,0.8928179824561403,0.6755419266365927,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300001,450.82456140350877,461.0,40.980023300438596,0.1555127360724646,0.8928179824561403,0.7001570696037784,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300002,456.7719298245614,463.0,35.12085389254386,0.13980910692084542,0.8950109649122807,0.7024061163272323,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300003,437.82456140350877,457.2,34.184141995614034,0.14138014820515854,0.8980263157894737,0.7303900648007403,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300004,450.36842105263156,464.0,39.641173245614034,0.15384124133606106,0.8983004385964912,0.6648124402989055,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300005,451.2456140350877,462.8,32.428762335526315,0.12390047666739026,0.9040570175438597,0.7241887294153004,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300006,450.7719298245614,459.0,39.035704495614034,0.14142470472440946,0.8977521929824561,0.682641465963498,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300007,444.5263157894737,453.4,39.129831414473685,0.1505694634935984,0.8999451754385965,0.7146136906872037,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300008,453.82456140350877,464.4,41.13692434210526,0.16544257008992297,0.8977521929824561,0.6742980945896174,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300009,448.2105263157895,465.8,31.01987390350877,0.1276559694018511,0.9029605263157895,0.7654665565189571,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300010,452.82456140350877,463.0,41.01408305921053,0.1652124556250644,0.8969298245614035,0.6517669808650116,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300011,455.5438596491228,464.0,38.2077850877193,0.1507767086954043,0.9002192982456141,0.640893601011177,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300012,442.7894736842105,448.4,39.43612938596491,0.15365554634618037,0.8974780701754386,0.6948024914649579,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300013,454.05263157894734,461.4,38.52138157894737,0.15641488139092263,0.8939144736842105,0.6921763741542932,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300014,464.9298245614035,471.4,45.2839569627193,0.1745389470230695,0.8914473684210527,0.5948785526460237,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300015,446.280701754386,459.2,37.181983278508774,0.1360352344937146,0.9015899122807017,0.6826235540968264,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300016,448.49122807017545,454.2,37.97272478070175,0.14810792565403008,0.8933662280701754,0.6506441739796418,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300017,447.9824561403509,462.8,39.89264665570175,0.14993819193653424,0.8963815789473685,0.6989853850495853,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300018,447.64912280701753,467.4,28.16563870614035,0.10399417931859395,0.9089912280701754,0.8316312346222283,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300019,464.0,469.0,44.772615131578945,0.17443966365498173,0.8903508771929824,0.6646442705143881,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300020,443.5438596491228,451.0,39.35951206140351,0.15547661037984287,0.8952850877192983,0.6870270825599968,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300021,448.89473684210526,460.8,36.8054413377193,0.14219655520033678,0.8980263157894737,0.7017117214307143,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300022,448.63157894736844,457.0,33.99921189692982,0.1360078927908134,0.8988486842105263,0.7380372737152413,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300023,448.36842105263156,462.4,35.62568530701754,0.1368280171118961,0.9018640350877193,0.720322431247341,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300024,457.2105263157895,466.0,36.41673519736842,0.13782873152369113,0.9002192982456141,0.6699146978653652,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300025,451.719298245614,463.8,36.60358415570175,0.14453561911509788,0.9040570175438597,0.6925928802758459,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300026,446.6842105263158,461.6,29.567331414473685,0.11586440606656623,0.9043311403508771,0.7893000202037578,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300027,456.1929824561403,464.6,35.40991639254386,0.13788916804807294,0.8977521929824561,0.739408298037438,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300028,447.56140350877195,461.0,34.99904057017544,0.13787190046967812,0.9051535087719298,0.6976881723154417,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
sentinel,300029,448.87719298245617,459.4,38.34563459429825,0.1503857058986048,0.9010416666666666,0.6818717362384893,15000.0,3622,10866,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300000,432.89473684210526,452.6,40.16783168859649,0.1578569640143666,0.8988486842105263,0.7169816345326582,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300001,445.6842105263158,456.0,33.041461074561404,0.13039226387819944,0.8785635964912281,0.78558018434644,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300002,466.87719298245617,480.0,55.94061814692982,0.21966357138471726,0.8105811403508771,0.6072681788776861,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300003,461.35087719298247,472.0,45.98951480263158,0.18029753545061256,0.8089364035087719,0.6439437115079226,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300004,476.3333333333333,484.0,79.04033031798245,0.3166321589187317,0.7650767543859649,0.4236541822574091,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300005,452.56140350877195,459.0,57.54098135964912,0.22304025661814203,0.8667763157894737,0.5516882901209916,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300006,455.7543859649123,473.0,50.657757675438596,0.20290667134261728,0.8097587719298246,0.6070120385597133,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300007,445.57894736842104,451.0,45.75171326754386,0.17685237947230278,0.8577302631578947,0.6298903728266886,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300008,450.05263157894734,464.4,46.20110334429825,0.17954504247824285,0.8854166666666666,0.6600455226301516,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300009,445.5263157894737,466.4,35.44126918859649,0.13117100082884375,0.8884320175438597,0.6939468308795296,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300010,460.5438596491228,462.0,87.89401726973684,0.3437990789802591,0.7672697368421053,0.3309642056668644,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300011,471.10526315789474,482.0,102.30071271929825,0.4016632994888797,0.7639802631578947,0.20420414359266947,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300012,442.36842105263156,451.0,53.35354989035088,0.21228188718734717,0.8714364035087719,0.6114933823913341,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300013,450.140350877193,462.0,59.74043996710526,0.2366886328079604,0.8423793859649122,0.5581619674372084,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300014,474.8421052631579,487.0,81.79516173245614,0.31600816208280985,0.7760416666666666,0.4654666774575407,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300015,440.0701754385965,460.0,49.32637746710526,0.19679638112670128,0.8506030701754386,0.6382214137896722,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300016,456.94736842105266,460.0,80.71491228070175,0.3199090073992944,0.7628837719298246,0.5565762576637259,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300017,443.2280701754386,459.2,39.3683867872807,0.15545461217018924,0.8714364035087719,0.6756253199316737,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300018,445.17543859649123,465.0,39.337890625,0.15895044026843133,0.8974780701754386,0.7660167762904989,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300019,446.5263157894737,462.4,28.637506853070175,0.11437000720304699,0.8980263157894737,0.838728734472992,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300020,439.2631578947368,455.0,45.28604714912281,0.17920184935764608,0.8500548245614035,0.5912946119135737,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300021,440.8421052631579,461.4,67.85437225877193,0.26189304461942253,0.8552631578947368,0.5149696185990341,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300022,445.70175438596493,455.8,39.41368558114035,0.1577458039784501,0.8834978070175439,0.7053997567184457,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300023,469.0,480.0,44.67845394736842,0.18366012225445505,0.8108552631578947,0.6811899209700443,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300024,446.3859649122807,457.2,51.81825657894737,0.20292414448742155,0.8785635964912281,0.6105952150603147,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300025,478.2456140350877,496.0,80.76182154605263,0.31680014093633035,0.7639802631578947,0.45387675927422977,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300026,446.280701754386,459.8,57.0656524122807,0.21300409337538947,0.8928179824561403,0.5718808688841545,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300027,453.9298245614035,466.0,58.58936403508772,0.2330351913247686,0.8478618421052632,0.6308338636008689,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300028,449.50877192982455,458.8,62.83785635964912,0.23853807953282158,0.8717105263157895,0.6458779730045939,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
none,300029,449.89473684210526,458.0,66.22988623903508,0.26513287401574803,0.8358004385964912,0.47153281543984954,15000.0,0,14488,15000,bitmatching,1024,2500,0.05,abrupt,0.25,2,512
patrol,300000,441.140350877193,456.8,36.793996710526315,0.14317203633537035,0.9010416666666666,0.7779513095968522,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300001,442.29824561403507,459.8,38.64209841008772,0.14827777489984806,0.9089912280701754,0.7486368928841031,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300002,446.17543859649123,456.4,41.65165844298246,0.16013428008998873,0.9037828947368421,0.6999972157417426,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300003,446.03508771929825,456.8,40.2575041118421,0.16854924631131632,0.9073464912280702,0.7314144762996528,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300004,455.719298245614,460.6,57.37023711622807,0.22555243231657449,0.8900767543859649,0.6041780436050974,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300005,451.7368421052632,459.8,55.11054002192982,0.2214871338725203,0.8892543859649122,0.6096922398646571,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300006,437.5964912280702,455.2,33.124348958333336,0.1307221294432494,0.9065241228070176,0.7883965958000416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300007,436.2105263157895,452.8,35.502604166666664,0.14012766633337498,0.9073464912280702,0.804434292077714,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300008,448.63157894736844,462.0,38.09902686403509,0.14864991862311072,0.9065241228070176,0.742976842710034,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300009,442.10526315789474,465.8,19.856770833333332,0.0766917909932311,0.9169407894736842,0.8901886009434364,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300010,447.96491228070175,455.2,47.98711622807018,0.19414995343235605,0.8892543859649122,0.6684684089687345,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300011,447.43859649122805,457.8,52.236876370614034,0.20025863337806454,0.899671052631579,0.6327228195564517,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300012,433.4561403508772,449.2,39.12736430921053,0.1532400452410554,0.9065241228070176,0.7619442358264529,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300013,442.17543859649123,461.4,25.209669682017545,0.09614479727862965,0.9109100877192983,0.8487275408573315,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300014,451.50877192982455,462.0,41.928762335526315,0.15700747795779915,0.8985745614035088,0.7033593310829324,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300015,436.3333333333333,461.4,20.11108826754386,0.07605073214532394,0.9172149122807017,0.8972145455356583,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300016,442.56140350877195,448.0,58.73807565789474,0.22939887105668808,0.8911732456140351,0.6082777190281969,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300017,443.43859649122805,465.8,36.09703947368421,0.14362900525592193,0.9029605263157895,0.7569752387648634,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300018,452.42105263157896,468.4,37.60118558114035,0.1511494519873612,0.9131030701754386,0.77645241062767,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300019,456.2280701754386,461.8,59.764802631578945,0.2261953583927009,0.8892543859649122,0.5695986087256475,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300020,430.1929824561403,450.4,33.20809347587719,0.12757996780007763,0.9117324561403509,0.8027145532065628,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300021,439.57894736842104,461.4,24.016927083333332,0.09399032426319517,0.912828947368421,0.8485275794059921,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300022,435.36842105263156,450.6,33.04149533991228,0.13018166109170565,0.903234649122807,0.7461859076410808,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300023,451.2631578947368,462.4,33.8239103618421,0.13935583298798176,0.9040570175438597,0.7580849847266088,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300024,457.94736842105266,464.0,54.51394599780702,0.21608539680895153,0.8856907894736842,0.6282578112507615,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300025,454.36842105263156,458.0,55.06513843201754,0.2171103337959948,0.8889802631578947,0.6254093884104179,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300026,441.9298245614035,462.2,22.60433799342105,0.08894452543760978,0.9125548245614035,0.8710392479707374,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300027,442.2631578947368,465.2,23.533956962719298,0.09348571011956838,0.9133771929824561,0.8501330265896679,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300028,449.9298245614035,458.8,50.91896244517544,0.1995130268804119,0.8958333333333334,0.6904017837485319,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300029,445.17543859649123,457.8,37.52138157894737,0.15209498894874984,0.9040570175438597,0.7576125328236349,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300000,440.82456140350877,456.8,31.548416940789473,0.12486161954536384,0.9109100877192983,0.7899617464714418,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300001,444.0877192982456,459.8,29.370168585526315,0.11486737471960741,0.9073464912280702,0.8038312094693243,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300002,448.4035087719298,458.8,30.80379660087719,0.12056709742422546,0.9073464912280702,0.7763331100419131,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300003,445.859649122807,457.2,32.8913788377193,0.12424869067901599,0.9087171052631579,0.7900291502079507,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300004,453.57894736842104,461.2,42.99996573464912,0.17267376254503275,0.9026864035087719,0.6929994835157941,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300005,450.9122807017544,459.8,37.6730742872807,0.159736115085395,0.9040570175438597,0.7193314853434885,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300006,438.36842105263156,454.8,29.218201754385966,0.11506915528102847,0.9100877192982456,0.7844399454653943,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300007,436.96491228070175,452.8,30.454666940789473,0.11530317550766679,0.9141995614035088,0.7850718326880394,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300008,448.35087719298247,462.0,29.385690789473685,0.11905587596506578,0.9180372807017544,0.7787697413681959,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300009,442.6140350877193,465.8,19.35074013157895,0.07330323429965992,0.9125548245614035,0.8866293886407345,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300010,445.3157894736842,455.8,40.21607730263158,0.15780325978989468,0.9051535087719298,0.7462587054574132,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300011,449.5263157894737,461.2,36.99465460526316,0.14023971715706587,0.9070723684210527,0.7447812042763078,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300012,433.0,449.8,29.46765350877193,0.1158881489868591,0.915296052631579,0.7942106476111634,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300013,443.6666666666667,460.8,24.51768092105263,0.09518946740758281,0.9166666666666666,0.8513548744666121,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300014,449.0175438596491,462.0,28.95590049342105,0.11154486116866971,0.9141995614035088,0.7792243871273807,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300015,439.719298245614,462.2,26.79135827850877,0.10733163891794228,0.9150219298245614,0.8340931974547605,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300016,445.9122807017544,452.0,41.27682976973684,0.15873005594695397,0.9057017543859649,0.6808585749135007,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300017,444.9298245614035,465.0,29.67958470394737,0.1160651323463953,0.9111842105263158,0.8029870636357748,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300018,451.8421052631579,466.8,32.64991091008772,0.1277606540958696,0.9098135964912281,0.7892614388575427,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300019,455.43859649122805,463.0,38.73523163377193,0.14761687889342778,0.9024122807017544,0.7065234184783535,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300020,427.42105263157896,449.0,21.054653234649123,0.07682359332276448,0.9147478070175439,0.8602563950351851,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300021,440.05263157894734,461.4,25.850397478070175,0.10022767165069278,0.9111842105263158,0.8374152072738781,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300022,441.719298245614,454.2,30.96546052631579,0.12378746653378854,0.9089912280701754,0.7744802681874359,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300023,447.7368421052632,458.8,28.13671875,0.10632042143306647,0.9048793859649122,0.8126279263493087,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300024,454.36842105263156,462.0,35.82295093201754,0.1435291908412764,0.9021381578947368,0.7505878188284356,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300025,448.17543859649123,454.8,34.92567845394737,0.14251797554910897,0.9013157894736842,0.7780468963986564,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300026,441.94736842105266,462.2,25.620785361842106,0.1056199183983581,0.9098135964912281,0.853999801044749,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300027,444.17543859649123,465.2,22.55369380482456,0.08550927090802246,0.9158442982456141,0.8704999011519796,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300028,444.49122807017545,459.2,28.30640076754386,0.10705806099895407,0.9070723684210527,0.7974102007909649,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
hybrid,300029,443.9824561403509,457.8,30.152754934210527,0.1208510066998204,0.9078947368421053,0.8181257563337182,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300000,438.6666666666667,456.8,14.909505208333334,0.05653513088824423,0.9054276315789473,0.8897792945867083,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300001,440.9122807017544,459.8,14.150116502192983,0.055450511120320484,0.9114583333333334,0.9009073309424955,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300002,444.0877192982456,456.4,16.050507127192983,0.061191980936593456,0.9035087719298246,0.8724991318540851,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300003,435.280701754386,457.2,13.643331962719298,0.05404034268194545,0.9120065789473685,0.9029885561155445,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300004,452.7368421052632,460.6,20.724917763157894,0.08009242471335819,0.9015899122807017,0.8066327390221151,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300005,446.6842105263158,459.8,22.083333333333332,0.08432138828041232,0.8993969298245614,0.814227489467694,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300006,438.36842105263156,455.2,16.57925575657895,0.06338172572178478,0.9078947368421053,0.8635798810589304,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300007,432.2105263157895,452.8,13.575794956140351,0.053233785743887284,0.9070723684210527,0.8969124429600153,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300008,444.5964912280702,462.0,14.92711759868421,0.05821548211078877,0.9067982456140351,0.8695803051336983,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300009,447.7368421052632,465.8,20.037417763157894,0.07893873463185523,0.9007675438596491,0.8139837251324596,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300010,443.29824561403507,456.4,24.84871847587719,0.1016542340102224,0.8930921052631579,0.7958404337208099,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300011,452.3157894736842,461.8,22.53919956140351,0.08721422157756595,0.9015899122807017,0.7963657499638263,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300012,434.10526315789474,448.4,15.930201480263158,0.06371952272413317,0.9040570175438597,0.8666605017731731,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300013,441.280701754386,460.8,18.070518092105264,0.06911348252521067,0.9037828947368421,0.8768813545024506,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300014,449.280701754386,462.0,14.317160087719298,0.05672291580328774,0.9070723684210527,0.8941324606489396,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300015,437.280701754386,462.8,11.91125274122807,0.04858664870838514,0.9133771929824561,0.926180046587189,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300016,443.280701754386,451.0,22.945346765350877,0.09117173470092553,0.9004934210526315,0.772453295680781,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300017,446.2631578947368,465.8,18.011650219298247,0.06641636448404475,0.9081688596491229,0.8444510594395674,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300018,446.4561403508772,466.8,13.519668311403509,0.05351870078740157,0.9081688596491229,0.9060978407267127,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300019,447.64912280701753,461.8,19.183285361842106,0.07366823459019377,0.9070723684210527,0.8660262618046,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300020,427.70175438596493,449.8,12.319867050438596,0.04900754593175853,0.9048793859649122,0.921442594337226,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300021,437.70175438596493,461.4,9.560581140350877,0.03542012018234563,0.9103618421052632,0.9428125796563039,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300022,441.8421052631579,454.2,16.951959978070175,0.06790723596502192,0.9026864035087719,0.8621387524737096,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300023,450.5438596491228,461.2,16.902172423245613,0.06381341518165493,0.9037828947368421,0.8543994614756395,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300024,455.4736842105263,460.4,22.97056606359649,0.090399010567758,0.9002192982456141,0.7889502914142514,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300025,449.9298245614035,458.0,25.60262472587719,0.0969728403272596,0.9013157894736842,0.7748578104269349,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300026,442.2105263157895,462.2,12.344880756578947,0.045222999811427085,0.9103618421052632,0.9302195037667481,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300027,442.719298245614,465.2,6.215529057017544,0.02304142492056914,0.9100877192982456,0.9724845427420099,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300028,444.9298245614035,459.2,21.48742461622807,0.08210085992540406,0.9004934210526315,0.8325838656411891,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
sentinel,300029,441.719298245614,457.8,13.318702028508772,0.05111311127227518,0.90625,0.8950404400809228,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300000,425.280701754386,453.2,10.744311951754385,0.04514500448957038,0.9131030701754386,0.9312273314814717,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300001,431.6842105263158,454.4,19.02847450657895,0.07385127434728554,0.9084429824561403,0.8487891227896829,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300002,443.0,457.4,36.485677083333336,0.14358423124740988,0.8799342105263158,0.6607090353927219,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300003,437.6666666666667,454.6,17.66101288377193,0.06759665938139311,0.8802083333333334,0.8769288995924407,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300004,459.719298245614,468.0,56.05444764254386,0.22531652773118271,0.8127741228070176,0.6241835752949698,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300005,442.63157894736844,457.2,19.55835389254386,0.07570019002558889,0.875,0.8329711899070869,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300006,432.5438596491228,453.2,20.917214912280702,0.08666938493982113,0.8821271929824561,0.8486975755141045,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300007,428.5263157894737,449.2,18.330523574561404,0.0716140437215085,0.9048793859649122,0.8787811584317182,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300008,462.140350877193,469.0,39.11561129385965,0.14350221025003454,0.8105811403508771,0.743441840804286,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300009,447.63157894736844,457.4,40.042420504385966,0.15971446209026502,0.8796600877192983,0.6711732288752894,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300010,450.4736842105263,455.0,42.24976014254386,0.1627539498900357,0.8119517543859649,0.6318032768044535,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300011,455.63157894736844,458.0,48.277994791666664,0.18968003177234424,0.8116776315789473,0.652794439656276,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300012,435.94736842105266,449.8,23.28409402412281,0.08954013697849171,0.8826754385964912,0.8618865207604326,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300013,434.0,459.4,14.711931195175438,0.055652925511504046,0.909265350877193,0.9077573888711209,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300014,452.17543859649123,459.4,32.55362527412281,0.12997564928835648,0.8574561403508771,0.7840251297982601,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300015,428.49122807017545,458.2,8.083436129385966,0.03406584867681014,0.9166666666666666,0.9593087042562574,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300016,447.7543859649123,453.0,33.0407072368421,0.12767270593368812,0.8105811403508771,0.7078466164949727,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300017,436.4035087719298,461.6,26.89967105263158,0.10744103121978174,0.8818530701754386,0.7885384851875586,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300018,445.1578947368421,464.4,31.15439967105263,0.12037228899019202,0.903234649122807,0.7922199497406202,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300019,444.0175438596491,457.2,34.470257675438596,0.1329171846940185,0.8911732456140351,0.7167265712799881,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300020,414.17543859649123,446.8,11.055955317982455,0.04369884479900538,0.9133771929824561,0.938767474018441,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300021,434.7368421052632,460.4,14.978789747807017,0.0553529869895649,0.9103618421052632,0.8733963057237099,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300022,435.8421052631579,452.8,21.52891995614035,0.08310669636690149,0.8834978070175439,0.8637663289730199,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300023,443.17543859649123,457.2,27.799376370614034,0.10666938631026386,0.8821271929824561,0.7881162433490239,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300024,461.2631578947368,470.0,30.88438870614035,0.12431746812898388,0.8097587719298246,0.7767130114733534,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300025,453.05263157894734,459.0,39.19034402412281,0.1581726968887661,0.809484649122807,0.7799263418909912,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300026,440.2280701754386,458.6,27.635039747807017,0.10464938798768575,0.9067982456140351,0.7984790519375813,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300027,434.5438596491228,463.6,8.345257675438596,0.03481899260947645,0.9163925438596491,0.9565172145761166,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300028,438.70175438596493,454.6,37.661766721491226,0.15040185834775038,0.887609649122807,0.6925545291744017,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
none,300029,438.49122807017545,452.4,27.962822094298247,0.10909979796933278,0.8769188596491229,0.8731761656275698,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,512
patrol,300000,438.56140350877195,456.8,26.519496984649123,0.10442432703039313,0.9067982456140351,0.837739783017033,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300001,439.64912280701753,459.8,17.872772752192983,0.06603121978173782,0.9210526315789473,0.9033108060583853,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300002,436.29824561403507,456.4,30.23375822368421,0.12395654490557102,0.9078947368421053,0.7993000527899907,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300003,438.35087719298247,456.8,27.345291940789473,0.10615821363886531,0.909265350877193,0.8273844210826303,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300004,445.1929824561403,460.6,32.78697231359649,0.12469790303076152,0.9076206140350878,0.7757837307403829,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300005,443.5438596491228,459.8,34.8332305372807,0.13964852529398739,0.9054276315789473,0.7604224094514849,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300006,431.3333333333333,455.2,16.865508497807017,0.06303861825385862,0.9155701754385965,0.9002385413583689,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300007,436.0,452.8,31.571751644736842,0.12551271688626642,0.9087171052631579,0.807312353378682,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300008,446.6666666666667,462.0,35.548279879385966,0.13578070764728972,0.912828947368421,0.7064322092562062,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300009,448.2631578947368,465.8,29.99595668859649,0.1126741866970576,0.9073464912280702,0.7922419880197034,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300010,438.64912280701753,455.2,33.96494654605263,0.1311247312561807,0.9043311403508771,0.777377481084234,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300011,442.3333333333333,457.8,33.871436403508774,0.1255700870450404,0.9098135964912281,0.746956171728167,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300012,430.03508771929825,449.2,24.276041666666668,0.09605198404475757,0.9150219298245614,0.8529604937112333,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300013,442.2280701754386,461.4,30.23159950657895,0.11626908067412625,0.903234649122807,0.8071892274536796,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300014,447.4736842105263,458.8,34.03837719298246,0.1300165398733053,0.9059758771929824,0.7331731334655104,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300015,437.859649122807,461.4,16.903851425438596,0.06070956796518857,0.912828947368421,0.916540457802149,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300016,433.3157894736842,446.8,34.01384320175438,0.13125562566740562,0.903234649122807,0.7500714455365928,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300017,441.87719298245617,465.8,18.932839912280702,0.07695041477819659,0.9161184210526315,0.8854997239630807,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300018,448.5263157894737,468.4,26.94250274122807,0.1063513236832238,0.9084429824561403,0.8155004510889764,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300019,445.6666666666667,461.8,37.86290433114035,0.1478295373440162,0.9026864035087719,0.7552659968590748,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300020,430.6140350877193,450.4,17.589809484649123,0.06749442887621503,0.9114583333333334,0.9107972349177618,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300021,440.49122807017545,461.4,19.48231907894737,0.07675154229624806,0.9144736842105263,0.8725316641959159,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300022,430.0,450.6,26.55550986842105,0.0998142433401965,0.9057017543859649,0.8654778036789658,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300023,442.57894736842104,461.2,21.241776315789473,0.08742359096560298,0.9141995614035088,0.8799756024120612,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300024,441.7719298245614,455.2,27.150082236842106,0.10649886897361514,0.903234649122807,0.7913761362647134,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300025,442.03508771929825,456.4,29.483586896929825,0.1109496900880811,0.9018640350877193,0.7828134615901307,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300026,441.29824561403507,462.2,18.869586074561404,0.07683342624935041,0.9122807017543859,0.8997730478749499,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300027,444.859649122807,465.2,23.588164747807017,0.08994261887768414,0.9155701754385965,0.8728360410598204,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300028,443.7719298245614,458.8,34.74112527412281,0.13701518532771123,0.9078947368421053,0.7528727705490296,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300029,441.10526315789474,457.8,30.40491365131579,0.1152729572454759,0.9070723684210527,0.799495144555196,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300000,439.03508771929825,456.8,26.72642543859649,0.10737107011842817,0.9109100877192983,0.8002997127624153,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300001,439.29824561403507,459.8,21.786698190789473,0.08446004282359441,0.9109100877192983,0.8740480876537936,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300002,438.4561403508772,458.8,23.35659950657895,0.09527293874449903,0.9177631578947368,0.8614936798043178,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300003,440.8070175438597,457.2,27.85903234649123,0.11322130334037193,0.9117324561403509,0.8247449951074535,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300004,443.9824561403509,460.6,25.152891995614034,0.10057077911861895,0.9078947368421053,0.8432140043835428,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300005,441.64912280701753,459.8,26.162760416666668,0.10667392590180612,0.9139254385964912,0.8268938351703286,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300006,433.7719298245614,454.8,19.73170230263158,0.08114699752443225,0.9194078947368421,0.8949520771485863,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300007,434.6842105263158,452.8,24.02648711622807,0.09458107073238652,0.9103618421052632,0.8579708355552617,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300008,446.57894736842104,462.0,25.378632127192983,0.09966556743455313,0.9117324561403509,0.8058020048840404,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300009,448.36842105263156,465.8,22.81188322368421,0.08066117557673712,0.9161184210526315,0.8477190019456858,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300010,436.3157894736842,455.8,25.950623629385966,0.10203430917078349,0.9141995614035088,0.8406569192984614,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300011,444.3157894736842,461.2,27.83360745614035,0.11616994627316321,0.9122807017543859,0.8369805918968014,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300012,431.140350877193,449.8,25.743695175438596,0.09980232048844771,0.9144736842105263,0.837195097929696,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300013,441.0877192982456,460.8,28.088575932017545,0.10908900573283603,0.9147478070175439,0.8399533084765191,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300014,445.36842105263156,458.8,25.62400630482456,0.1047679998059453,0.9147478070175439,0.8222731688490967,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300015,441.64912280701753,462.2,18.63730126096491,0.07578200545655478,0.9133771929824561,0.8972327141435776,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300016,435.7543859649123,448.8,24.695586622807017,0.10278990276982922,0.9073464912280702,0.8357691616501323,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300017,442.4736842105263,465.0,18.177700109649123,0.07251357135730842,0.9163925438596491,0.9040121682902387,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300018,448.35087719298247,466.8,24.607421875,0.09712663384182238,0.90625,0.8390574330395044,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300019,446.7543859649123,463.0,26.67811129385965,0.10367957705944651,0.9158442982456141,0.816012848623656,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300020,426.2280701754386,449.0,21.24619654605263,0.08734333811343756,0.9141995614035088,0.8656761537380832,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300021,440.0701754385965,461.4,21.43212033991228,0.08465385768664883,0.9139254385964912,0.860092400862811,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300022,435.7894736842105,454.2,27.45980674342105,0.10497085959101604,0.9139254385964912,0.7796692300850664,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300023,439.42105263157896,458.8,22.471456962719298,0.09144601291614865,0.9095394736842105,0.8641730366770882,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300024,441.2105263157895,455.2,23.011204769736842,0.0939291511258461,0.9059758771929824,0.83701970249056,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300025,438.10526315789474,454.8,25.25058251096491,0.10646990124041512,0.9114583333333334,0.8391891746037399,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300026,441.3157894736842,462.2,16.746128015350877,0.06923791872507165,0.9155701754385965,0.8889278434635914,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300027,445.9824561403509,465.2,27.622532894736842,0.1067547135007247,0.912828947368421,0.7802051667563404,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300028,443.43859649122805,459.2,27.37157346491228,0.10655075736147016,0.9098135964912281,0.8238483683103878,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
hybrid,300029,441.57894736842104,457.8,26.442811129385966,0.10113188976377953,0.9100877192982456,0.8308042400993989,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300000,438.6140350877193,456.8,9.020730537280702,0.03404626847630888,0.9076206140350878,0.9366189654619902,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300001,439.719298245614,459.8,4.886239035087719,0.021126882166045035,0.9131030701754386,0.969615422737635,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300002,434.94736842105266,456.4,3.394496984649123,0.013020833333333334,0.9114583333333334,0.9747143526066286,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300003,439.56140350877195,457.2,11.653919956140351,0.04569187966087573,0.9084429824561403,0.8938444613601237,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300004,443.7543859649123,460.6,12.59227658991228,0.04770276453930101,0.9051535087719298,0.8860148623895561,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300005,441.280701754386,459.8,11.774499725877194,0.047111349979278905,0.9095394736842105,0.8937199593474535,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300006,434.82456140350877,455.2,9.137266995614034,0.036221983354054424,0.9122807017543859,0.9281910743598276,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300007,434.57894736842104,452.8,11.180921052631579,0.042667106989915736,0.9067982456140351,0.9083249896525892,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300008,447.1929824561403,462.0,11.346080043859649,0.04404959248514988,0.9021381578947368,0.8870428556159444,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300009,447.1929824561403,465.8,12.970771655701755,0.050428883478380995,0.9046052631578947,0.8891262319271999,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300010,439.5263157894737,456.4,12.115782620614034,0.04586484666390385,0.9065241228070176,0.8837742696756099,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300011,445.4561403508772,461.8,12.594469572368421,0.04821971266749551,0.9089912280701754,0.885070962279625,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300012,431.94736842105266,448.4,12.168722587719298,0.04668289819035778,0.9144736842105263,0.8972747961858669,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300013,444.6140350877193,460.8,10.741913377192983,0.04354343659345214,0.9081688596491229,0.8936387651980199,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300014,442.36842105263156,458.8,10.741022478070175,0.04157924955104297,0.8999451754385965,0.9037709964257731,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300015,439.17543859649123,462.8,2.9681674890350878,0.010575312543168945,0.9111842105263158,0.9788588459264271,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300016,431.0175438596491,446.4,11.94274259868421,0.04468201754385965,0.9076206140350878,0.8896816600652461,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300017,444.280701754386,465.8,2.9102247807017543,0.01304025935902749,0.9147478070175439,0.9765586282089405,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300018,444.7894736842105,466.8,3.9294476425438596,0.014023774714564188,0.9144736842105263,0.9685208180766495,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300019,443.17543859649123,461.8,10.082956414473685,0.03616649755403382,0.9084429824561403,0.9244259341430814,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300020,426.8070175438597,449.8,2.28796600877193,0.00870285951098218,0.912828947368421,0.9891414685164108,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300021,441.140350877193,461.4,12.609306469298245,0.05208124340817047,0.9035087719298246,0.8941979871209725,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300022,433.9122807017544,454.2,11.036424067982455,0.04539538437629507,0.90625,0.9058873673211241,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300023,441.9298245614035,461.2,9.538685581140351,0.037622815651333054,0.9067982456140351,0.9076534117292061,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300024,441.10526315789474,458.4,9.956140350877194,0.04253328325735599,0.9070723684210527,0.9118152161754692,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300025,436.42105263157896,456.4,9.699253015350877,0.03860275072523829,0.9098135964912281,0.9171504177924752,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300026,442.05263157894734,462.2,3.619620339912281,0.013993316624895573,0.9163925438596491,0.9829534385349699,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300027,443.3333333333333,465.2,1.9807086074561404,0.00849780701754386,0.9098135964912281,0.9939709003660524,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300028,440.5438596491228,459.2,10.39672423245614,0.04029929030252797,0.9073464912280702,0.9261811937250534,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
sentinel,300029,439.42105263157896,457.8,10.25342653508772,0.04084753591656306,0.9059758771929824,0.9149616342106627,15000.0,3622,10866,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300000,424.0877192982456,453.2,4.767578125,0.01699561403508772,0.9155701754385965,0.9636760958144024,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300001,430.4561403508772,454.4,10.612733004385966,0.04264336406962288,0.9078947368421053,0.9333330438784637,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300002,432.87719298245617,457.4,6.272820723684211,0.024436861099599392,0.9183114035087719,0.9602902588019261,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300003,427.6842105263158,454.6,7.764220120614035,0.03005422019615969,0.9136513157894737,0.9578862461659291,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300004,441.2456140350877,459.8,16.97861842105263,0.06984195848874154,0.8826754385964912,0.892913226592929,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300005,430.50877192982455,457.2,12.021347313596491,0.047395733976235435,0.9065241228070176,0.8992743256161259,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300006,424.63157894736844,453.2,7.791837993421052,0.028002616038126812,0.9125548245614035,0.9459674594835547,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300007,429.4035087719298,449.2,22.652857730263158,0.090731411451858,0.8818530701754386,0.7697855883327491,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300008,439.89473684210526,458.8,19.048279879385966,0.08065362101118939,0.8834978070175439,0.8023161152037993,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300009,440.63157894736844,457.4,16.909950657894736,0.0687875569830087,0.8813048245614035,0.9131506191032392,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300010,435.12280701754383,453.2,17.372635690789473,0.07355597820009342,0.8843201754385965,0.836669510564387,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300011,436.9824561403509,457.4,22.49307839912281,0.08878017509324493,0.8813048245614035,0.7994563542883124,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300012,428.6842105263158,449.8,28.405222039473685,0.11487415841111966,0.8900767543859649,0.8100940031786177,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300013,433.10526315789474,459.4,10.561472039473685,0.039177480145025735,0.9100877192982456,0.9276946454748228,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300014,440.9122807017544,458.2,20.040090460526315,0.07933856129825878,0.8834978070175439,0.8171032265189431,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300015,429.12280701754383,458.2,2.476905153508772,0.009070874775521482,0.9172149122807017,0.9904846862920013,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300016,427.96491228070175,445.8,23.90015076754386,0.09397720227405786,0.8818530701754386,0.9024385193150928,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300017,429.70175438596493,461.6,1.8795230263157894,0.007831926025694156,0.9163925438596491,0.9934223343279297,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300018,438.87719298245617,464.4,11.410567434210526,0.04348407929271999,0.9141995614035088,0.9343675100267201,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300019,436.1929824561403,457.2,21.32970120614035,0.08511621080259704,0.90625,0.8471480643116244,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300020,413.94736842105266,446.8,3.5462924890350878,0.014034224340378505,0.9163925438596491,0.9830508474576272,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300021,435.50877192982455,460.4,20.954324287280702,0.07528232490675507,0.8939144736842105,0.8420576321340614,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300022,425.3859649122807,452.8,14.46922971491228,0.055509868421052634,0.9111842105263158,0.9160797555677678,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300023,430.36842105263156,457.2,12.984717653508772,0.051706684279596626,0.9109100877192983,0.9139456239577232,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300024,438.2631578947368,455.4,22.324013157894736,0.09063104365243818,0.884046052631579,0.7582435843484135,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300025,431.7368421052632,452.2,13.538068804824562,0.05370033584069535,0.8824013157894737,0.946579720162124,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300026,433.0701754385965,458.6,16.05064418859649,0.06255827807708247,0.9087171052631579,0.8998963350130071,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300027,437.94736842105266,463.6,21.807154605263158,0.08001365865451031,0.9015899122807017,0.8168635790059223,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300028,433.2105263157895,454.6,23.834532620614034,0.08502509349160302,0.8821271929824561,0.7733057998528775,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
none,300029,433.3333333333333,452.4,26.329290021929825,0.10014655857162591,0.8810307017543859,0.8281926308336619,15000.0,0,14488,15000,bitmatching,1024,10000,0.05,abrupt,0.25,2,512
patrol,300000,426.50877192982455,452.0,25.24129660087719,0.10332555744128476,0.915296052631579,0.8489848978919211,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300001,436.7719298245614,456.8,41.87637061403509,0.17233634241443502,0.8892543859649122,0.7204077208819297,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300002,441.5964912280702,455.8,46.56524122807018,0.18227678023251476,0.8818530701754386,0.6711395366255075,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300003,434.05263157894734,454.8,35.920572916666664,0.1420831681949844,0.9043311403508771,0.7275864544446309,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300004,456.12280701754383,459.0,66.1673519736842,0.266803015439956,0.8577302631578947,0.5126206370515173,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300005,450.17543859649123,459.8,57.08114035087719,0.22502414377479132,0.8782894736842105,0.6070170795511676,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300006,434.63157894736844,454.4,40.96182839912281,0.16408358768750397,0.8859649122807017,0.737609864640782,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300007,431.9824561403509,453.2,34.14737527412281,0.1356235171809664,0.9073464912280702,0.7762150881684484,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300008,452.63157894736844,460.6,40.01970257675438,0.15466909152803265,0.8843201754385965,0.6164794388593879,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300009,458.0701754385965,463.4,48.06534402412281,0.1810365295620942,0.881578947368421,0.5910702846939263,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300010,438.64912280701753,452.2,43.46583744517544,0.1691326927061749,0.8963815789473685,0.6983040848950346,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300011,449.43859649122805,461.2,42.65909402412281,0.16867078498411384,0.8952850877192983,0.6766670059028184,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300012,433.2631578947368,451.2,44.0022615131579,0.1691491037578636,0.8887061403508771,0.7193957977364647,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300013,436.70175438596493,458.0,35.55451617324562,0.13667785084978412,0.9106359649122807,0.7913773042520386,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300014,449.17543859649123,458.8,36.704255756578945,0.1411213229651118,0.8878837719298246,0.6856131446204214,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300015,435.3859649122807,461.8,32.22947505482456,0.12420192267633212,0.9051535087719298,0.8128939786820788,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300016,447.1929824561403,453.0,67.24537417763158,0.26448426060229313,0.8522478070175439,0.4541005765605313,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300017,445.3333333333333,463.8,51.60204221491228,0.19917677162613445,0.8845942982456141,0.7059672465713117,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300018,448.03508771929825,464.8,35.5960115131579,0.13136310263848597,0.9076206140350878,0.7483155098024503,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300019,444.3157894736842,458.0,54.21833881578947,0.21267828774692638,0.8766447368421053,0.6483526838923325,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300020,422.42105263157896,448.2,25.727213541666668,0.10130899385932021,0.9177631578947368,0.8467544480259985,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300021,439.4736842105263,460.4,31.43054413377193,0.11843878273439504,0.9098135964912281,0.7989779603847341,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300022,435.719298245614,453.2,51.062054550438596,0.20984532566652853,0.8859649122807017,0.6568372359894112,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300023,447.7894736842105,459.0,47.96374725877193,0.1834734165630612,0.8758223684210527,0.6851395472029576,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300024,461.3333333333333,469.0,65.71145148026316,0.25380965948335404,0.8511513157894737,0.45978386831782264,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300025,452.719298245614,456.0,78.40796326754386,0.31107974167702723,0.850328947368421,0.4591246618238321,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300026,443.87719298245617,461.8,40.61047149122807,0.1567378090896533,0.8955592105263158,0.7687589449966383,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300027,437.4561403508772,464.8,21.50877192982456,0.08364630819173918,0.9199561403508771,0.8746232667193018,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300028,447.82456140350877,457.8,56.71131441885965,0.22233733941152092,0.8774671052631579,0.6864895542561148,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300029,438.87719298245617,456.0,39.16193804824562,0.1557153217689894,0.8991228070175439,0.7265607374967644,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300000,430.03508771929825,452.0,27.568770559210527,0.10990746839210888,0.9177631578947368,0.8314366124334538,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300001,434.82456140350877,456.8,43.66214364035088,0.17975319847628696,0.8977521929824561,0.7127071147000972,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300002,441.35087719298247,455.8,40.47868695175438,0.16109031806879404,0.8961074561403509,0.6839739881791601,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300003,433.50877192982455,454.8,32.83809621710526,0.12966611766730912,0.9111842105263158,0.7857308017869493,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300004,449.17543859649123,459.0,53.50387198464912,0.21502883685591934,0.8878837719298246,0.6371436150466574,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300005,450.10526315789474,456.0,62.92468475877193,0.23662295434013733,0.871984649122807,0.5236537694451414,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300006,433.64912280701753,454.4,42.5749725877193,0.17051519533194318,0.8818530701754386,0.671526274888677,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300007,433.49122807017545,453.2,32.16214364035088,0.1284839737686298,0.9084429824561403,0.8091287569309851,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300008,445.29824561403507,460.6,41.086759868421055,0.16405062853985358,0.9015899122807017,0.7023938553084466,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300009,452.2456140350877,462.4,43.72159402412281,0.16634461262517622,0.8988486842105263,0.7174299305438755,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300010,441.87719298245617,454.8,45.75599643640351,0.17123248505669247,0.8983004385964912,0.7191832334861069,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300011,450.6140350877193,458.8,50.16084155701754,0.19667650658251054,0.8947368421052632,0.6401120844647832,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300012,435.0,451.2,54.641652960526315,0.21566684646875278,0.897203947368421,0.5848609339401664,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300013,437.10526315789474,458.0,36.01346628289474,0.1368219015112146,0.909265350877193,0.7732260830800884,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300014,447.2280701754386,459.0,43.29564144736842,0.1693656679702318,0.8862390350877193,0.6963794556605478,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300015,431.7543859649123,461.8,22.51781798245614,0.09232772027400085,0.915296052631579,0.8872945700651712,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300016,444.3859649122807,449.0,67.13832922149123,0.25926189736151406,0.8832236842105263,0.528359371146065,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300017,442.4561403508772,463.8,45.9738555372807,0.18425261603812682,0.8977521929824561,0.6915443387812189,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300018,448.03508771929825,466.8,35.20408442982456,0.13724918842381545,0.9048793859649122,0.772914748196742,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300019,442.5438596491228,458.0,41.561951754385966,0.16808361879655395,0.9007675438596491,0.6997630784132994,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300020,423.0,449.2,26.93373081140351,0.10503922193388107,0.9117324561403509,0.8178553006550974,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300021,436.36842105263156,459.8,25.49253015350877,0.10012033172388539,0.9111842105263158,0.8526146271479143,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300022,431.87719298245617,453.2,35.71618009868421,0.14038880419552818,0.8955592105263158,0.786221919756208,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300023,447.7543859649123,459.0,43.49873218201754,0.17117026695676196,0.8870614035087719,0.6599911220438244,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300024,462.49122807017545,473.0,67.92537006578948,0.2634888566560759,0.865953947368421,0.5255451490329335,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300025,447.5438596491228,455.0,60.18791118421053,0.23408982799847386,0.8799342105263158,0.573501199448958,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300026,441.03508771929825,461.2,32.523985745614034,0.12520397326978863,0.9144736842105263,0.7997526058353748,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300027,443.2105263157895,463.8,27.008497807017545,0.10321694985495233,0.9139254385964912,0.8592304173437172,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300028,445.4561403508772,459.4,41.62205317982456,0.16922423677303494,0.9046052631578947,0.7370232635823595,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
hybrid,300029,439.87719298245617,456.0,33.19236567982456,0.12706887173642767,0.9078947368421053,0.8080866174447143,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300000,434.4736842105263,451.4,26.57822779605263,0.10701624536516269,0.899671052631579,0.8104758004418362,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300001,437.36842105263156,456.2,34.27168996710526,0.1322420360832089,0.887609649122807,0.7735236178419361,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300002,441.0,455.8,41.073670504385966,0.15814187905788096,0.8837719298245614,0.6476989694393265,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300003,432.4736842105263,454.8,15.929002192982455,0.062012773348506876,0.9136513157894737,0.9022856468537097,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300004,453.5438596491228,459.0,55.14271518640351,0.21654406686006356,0.8629385964912281,0.555795029067151,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300005,449.0,454.0,60.96436403508772,0.23795608676656646,0.8692434210526315,0.5483710939134322,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300006,429.89473684210526,453.4,23.195346765350877,0.09720577690946526,0.9046052631578947,0.8666423659727883,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300007,433.280701754386,453.8,26.793140076754387,0.10649347285536677,0.9018640350877193,0.83111599704376,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300008,445.1578947368421,460.6,24.327199835526315,0.09726071453239399,0.9051535087719298,0.8245851921103632,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300009,455.12280701754383,462.4,41.81613212719298,0.15669183073607026,0.881578947368421,0.6637376299893682,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300010,439.96491228070175,453.8,31.22998903508772,0.12309155571562326,0.9002192982456141,0.7928356613654288,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300011,449.35087719298247,459.8,41.96182839912281,0.16849041759034505,0.8895285087719298,0.6763035552266983,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300012,428.7368421052632,450.6,35.30537280701754,0.14053468782410972,0.8837719298245614,0.6969682603767631,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300013,438.140350877193,458.4,19.819044682017545,0.07624524936027732,0.9133771929824561,0.8678270552616281,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300014,445.64912280701753,457.8,31.612116228070175,0.12780493652657454,0.8892543859649122,0.7654634678727239,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300015,432.140350877193,462.4,7.830900493421052,0.02882287740348246,0.9161184210526315,0.9539496484914028,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300016,442.12280701754383,447.0,54.116536458333336,0.2116519460560851,0.8708881578947368,0.5885234252133213,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300017,440.0,463.8,32.69541529605263,0.12736005655543056,0.897203947368421,0.7610484525651068,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300018,446.6842105263158,465.8,21.256270559210527,0.08582957763503246,0.909265350877193,0.8428911274636994,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300019,446.4736842105263,458.0,48.2457853618421,0.19971617788456267,0.8788377192982456,0.6083234699215082,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300020,422.5263157894737,447.8,20.94644325657895,0.08214510809504076,0.9087171052631579,0.8604547216155175,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300021,435.43859649122805,459.8,13.278748629385966,0.05410295478416075,0.912828947368421,0.9133715557671029,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300022,437.7543859649123,453.2,37.9782072368421,0.1488454465395773,0.8818530701754386,0.6765262486096751,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300023,440.859649122807,458.8,37.10701069078947,0.1444271049178063,0.884046052631579,0.681785092582231,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300024,458.3333333333333,463.8,62.07558936403509,0.23936538154770126,0.8569078947368421,0.4885679141466319,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300025,450.03508771929825,455.0,55.64552494517544,0.22321469684710465,0.8612938596491229,0.5653337172754467,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300026,440.05263157894734,462.4,12.781592653508772,0.05129550006907031,0.9089912280701754,0.9253893073964762,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300027,443.6140350877193,463.2,22.18074972587719,0.08355133651056777,0.9122807017543859,0.8486724152403777,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300028,441.6140350877193,459.4,20.71080043859649,0.08310150745959385,0.9087171052631579,0.8855900680428085,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
sentinel,300029,438.70175438596493,456.0,25.44311951754386,0.09939541891145187,0.9015899122807017,0.8249341256614255,15000.0,1449,13039,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300000,425.280701754386,453.2,10.744311951754385,0.04514500448957038,0.9131030701754386,0.9312273314814717,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300001,431.6842105263158,454.4,19.02847450657895,0.07385127434728554,0.9084429824561403,0.8487891227896829,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300002,443.0,457.4,36.485677083333336,0.14358423124740988,0.8799342105263158,0.6607090353927219,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300003,437.6666666666667,454.6,17.66101288377193,0.06759665938139311,0.8802083333333334,0.8769288995924407,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300004,459.719298245614,468.0,56.05444764254386,0.22531652773118271,0.8127741228070176,0.6241835752949698,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300005,442.63157894736844,457.2,19.55835389254386,0.07570019002558889,0.875,0.8329711899070869,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300006,432.5438596491228,453.2,20.917214912280702,0.08666938493982113,0.8821271929824561,0.8486975755141045,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300007,428.5263157894737,449.2,18.330523574561404,0.0716140437215085,0.9048793859649122,0.8787811584317182,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300008,462.140350877193,469.0,39.11561129385965,0.14350221025003454,0.8105811403508771,0.743441840804286,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300009,447.63157894736844,457.4,40.042420504385966,0.15971446209026502,0.8796600877192983,0.6711732288752894,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300010,450.4736842105263,455.0,42.24976014254386,0.1627539498900357,0.8119517543859649,0.6318032768044535,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300011,455.63157894736844,458.0,48.277994791666664,0.18968003177234424,0.8116776315789473,0.652794439656276,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300012,435.94736842105266,449.8,23.28409402412281,0.08954013697849171,0.8826754385964912,0.8618865207604326,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300013,434.0,459.4,14.711931195175438,0.055652925511504046,0.909265350877193,0.9077573888711209,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300014,452.17543859649123,459.4,32.55362527412281,0.12997564928835648,0.8574561403508771,0.7840251297982601,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300015,428.49122807017545,458.2,8.083436129385966,0.03406584867681014,0.9166666666666666,0.9593087042562574,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300016,447.7543859649123,453.0,33.0407072368421,0.12767270593368812,0.8105811403508771,0.7078466164949727,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300017,436.4035087719298,461.6,26.89967105263158,0.10744103121978174,0.8818530701754386,0.7885384851875586,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300018,445.1578947368421,464.4,31.15439967105263,0.12037228899019202,0.903234649122807,0.7922199497406202,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300019,444.0175438596491,457.2,34.470257675438596,0.1329171846940185,0.8911732456140351,0.7167265712799881,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300020,414.17543859649123,446.8,11.055955317982455,0.04369884479900538,0.9133771929824561,0.938767474018441,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300021,434.7368421052632,460.4,14.978789747807017,0.0553529869895649,0.9103618421052632,0.8733963057237099,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300022,435.8421052631579,452.8,21.52891995614035,0.08310669636690149,0.8834978070175439,0.8637663289730199,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300023,443.17543859649123,457.2,27.799376370614034,0.10666938631026386,0.8821271929824561,0.7881162433490239,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300024,461.2631578947368,470.0,30.88438870614035,0.12431746812898388,0.8097587719298246,0.7767130114733534,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300025,453.05263157894734,459.0,39.19034402412281,0.1581726968887661,0.809484649122807,0.7799263418909912,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300026,440.2280701754386,458.6,27.635039747807017,0.10464938798768575,0.9067982456140351,0.7984790519375813,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300027,434.5438596491228,463.6,8.345257675438596,0.03481899260947645,0.9163925438596491,0.9565172145761166,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300028,438.70175438596493,454.6,37.661766721491226,0.15040185834775038,0.887609649122807,0.6925545291744017,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
none,300029,438.49122807017545,452.4,27.962822094298247,0.10909979796933278,0.8769188596491229,0.8731761656275698,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.1,2,512
patrol,300000,445.9824561403509,457.4,30.53015350877193,0.1190870535371675,0.9098135964912281,0.8142149033219684,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300001,445.56140350877195,459.4,28.29711485745614,0.11196107682263402,0.9057017543859649,0.8714473400888175,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300002,452.3157894736842,460.4,36.14991091008772,0.14278522887489942,0.9051535087719298,0.8387959825780688,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300003,451.140350877193,459.4,36.955626370614034,0.15294701361342988,0.90625,0.8393604215012375,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300004,460.4561403508772,464.4,42.33672560307018,0.16521511085785331,0.9037828947368421,0.8052778515840971,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300005,457.3859649122807,461.0,52.4460663377193,0.20950867640996632,0.9054276315789473,0.7008525700449072,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300006,445.36842105263156,456.0,36.60526315789474,0.1483533205553253,0.9040570175438597,0.8600014916374408,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300007,442.3333333333333,456.8,32.99982867324562,0.12763400051967186,0.9117324561403509,0.7961741862124104,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300008,454.4561403508772,465.0,34.03138706140351,0.13073951693538308,0.9095394736842105,0.7731241347439938,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300009,459.3333333333333,464.8,30.43335389254386,0.11909890868904546,0.9133771929824561,0.8000525107110976,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300010,453.03508771929825,458.0,46.18105811403509,0.1755360178387789,0.8999451754385965,0.7587797993188027,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300011,457.70175438596493,464.4,32.20309073464912,0.1308407583920431,0.9059758771929824,0.787880717344299,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300012,443.5263157894737,454.8,30.590289199561404,0.12121351579956015,0.9067982456140351,0.8374066780504431,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300013,452.280701754386,465.4,27.601973684210527,0.10633914387346319,0.9120065789473685,0.8396495059667688,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300014,457.63157894736844,469.4,31.42348547149123,0.11870380922779389,0.9103618421052632,0.7882334338722934,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300015,445.49122807017545,467.0,22.87558251096491,0.09115592938492337,0.9131030701754386,0.8766532398855271,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300016,445.9298245614035,451.0,33.903166118421055,0.13661415952391917,0.9057017543859649,0.7676002973913998,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300017,453.1929824561403,467.4,37.14895148026316,0.14725790855090481,0.9040570175438597,0.8406041721447092,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300018,458.2456140350877,469.4,38.15412554824562,0.15280727655753557,0.9150219298245614,0.7427199274653663,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300019,457.0701754385965,464.0,35.53131853070175,0.13848599585687751,0.9035087719298246,0.792497885437657,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300020,433.4035087719298,447.8,24.656763980263158,0.09369367480380741,0.9089912280701754,0.8632367842715261,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300021,450.3859649122807,462.4,33.546223958333336,0.12949280805359856,0.9100877192982456,0.7802509208338525,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300022,450.89473684210526,460.8,31.22474643640351,0.12304444674678824,0.9067982456140351,0.8430357882000827,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300023,458.8421052631579,465.0,36.20134320175438,0.14356915637738266,0.9059758771929824,0.8369397582016435,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300024,459.17543859649123,466.0,34.11866091008772,0.13206369009246652,0.9026864035087719,0.8062890095483499,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300025,457.7719298245614,462.0,44.0754180372807,0.16018808709766544,0.9026864035087719,0.7652537354729136,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300026,449.42105263157896,463.4,25.434381853070175,0.09719488188976379,0.9106359649122807,0.8522559204927326,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300027,459.9824561403509,470.0,38.22128563596491,0.1495199613206244,0.9109100877192983,0.7509363358078127,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300028,454.280701754386,462.4,36.090289199561404,0.14422624940522785,0.9070723684210527,0.7778279615136157,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300029,447.5438596491228,458.4,32.8707853618421,0.12487646116603845,0.9098135964912281,0.78902041085056,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300000,444.6041666666667,457.0,23.048502604166668,0.08956973640013748,0.9140625,0.8290119758350191,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300001,444.9791666666667,456.20000000000005,18.335001627604168,0.07560704488761821,0.9111328125,0.8722798359990177,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300002,452.1875,458.0,19.59375,0.08411542144471523,0.9163411458333334,0.8444753424814716,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300003,442.1458333333333,456.3,24.237223307291668,0.09432081081010707,0.9091796875,0.8259077164284664,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300004,451.7708333333333,463.0,23.5989990234375,0.09337860680826356,0.9137369791666666,0.8377395795645356,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300005,452.8333333333333,458.3,22.288167317708332,0.09586289506780403,0.9108072916666666,0.849059854365116,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300006,448.0208333333333,456.3,23.803019205729168,0.0914241188601425,0.9095052083333334,0.8498170186968897,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300007,444.0625,454.6,21.572469075520832,0.08748839402887139,0.9117838541666666,0.8418995112220449,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300008,452.2708333333333,464.3,22.551839192708332,0.09194297490157481,0.9091796875,0.8509443744699269,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300009,455.6458333333333,464.3,20.9766845703125,0.08656120133420823,0.9098307291666666,0.8574784739097892,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300010,449.7291666666667,456.3,20.175740559895832,0.08166103667380119,0.9150390625,0.849143491918233,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300011,454.8958333333333,462.0,19.478108723958332,0.08319626550587426,0.9137369791666666,0.864297258707845,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300012,440.8333333333333,450.3,23.40380859375,0.09158419406558554,0.9150390625,0.821277120694782,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300013,448.4791666666667,459.3,22.541910807291668,0.09254159392185353,0.9163411458333334,0.8539730023480677,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300014,453.8333333333333,464.0,21.100789388020832,0.07941445063507686,0.9137369791666666,0.8660719702407196,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300015,449.1458333333333,462.90000000000003,24.419921875,0.09975360339072199,0.9127604166666666,0.8267456490681213,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300016,447.6875,454.0,20.721516927083332,0.0869499466863517,0.9140625,0.8601444122372461,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300017,449.8541666666667,464.6,22.657307942708332,0.08433552739501311,0.9127604166666666,0.837222539442069,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300018,460.3333333333333,467.3,23.949503580729168,0.09185198285761155,0.9117838541666666,0.7980091395325445,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300019,456.6875,463.3,23.0330810546875,0.08963542236256927,0.9143880208333334,0.8401993684776915,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300020,436.1041666666667,450.3,23.341267903645832,0.09260854453740157,0.9075520833333334,0.8540129798304937,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300021,445.7083333333333,462.0,24.0238037109375,0.09620560532147023,0.9075520833333334,0.822533219599705,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300022,447.6875,454.3,19.768025716145832,0.07692572770851559,0.9108072916666666,0.8745728739281967,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300023,456.1666666666667,463.3,19.235310872395832,0.07271303814887722,0.9130859375,0.8707010073400919,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300024,459.1666666666667,466.0,21.415201822916668,0.08505862222951298,0.9114583333333334,0.8421258237035213,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300025,452.8333333333333,458.0,20.672037760416668,0.08784705134514437,0.9108072916666666,0.8713457082336662,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300026,450.9791666666667,462.3,21.403889973958332,0.08596750520117276,0.9114583333333334,0.8555951904893736,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300027,452.5833333333333,465.0,22.370524088541668,0.08783295398622049,0.91015625,0.8477090829731155,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300028,449.7708333333333,462.3,23.1390380859375,0.09183495617735282,0.9111328125,0.8251569696572427,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
hybrid,300029,444.0416666666667,456.0,20.450398763020832,0.07891205168364372,0.9143880208333334,0.8613632390932523,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300000,443.89285714285717,456.6,8.145159040178571,0.03497609673790776,0.8989955357142857,0.9211417552501945,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300001,448.64285714285717,460.3,5.676897321428571,0.022903631186726663,0.9001116071428571,0.9586502581865405,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300002,454.82142857142856,462.0,7.092494419642857,0.027403068757030375,0.9006696428571429,0.9495198415916525,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300003,451.5,459.3,8.578822544642858,0.02993839637232846,0.8995535714285714,0.934163348410035,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300004,460.89285714285717,465.3,8.630859375,0.03236607142857143,0.90234375,0.9363007245717199,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300005,457.82142857142856,461.0,9.672433035714286,0.04081789580989876,0.9034598214285714,0.9170551906818896,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300006,442.32142857142856,456.0,6.434291294642857,0.0234375,0.9051339285714286,0.9516848196959035,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300007,447.2142857142857,457.3,9.607979910714286,0.036120729049493816,0.9045758928571429,0.9222915506600684,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300008,455.39285714285717,465.0,7.920061383928571,0.030804010826771654,0.8962053571428571,0.9276415298095557,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300009,454.42857142857144,467.0,8.520089285714286,0.033901768138357706,0.9051339285714286,0.9083261857955021,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300010,453.5,459.3,9.611049107142858,0.03766741071428571,0.9040178571428571,0.922683018534442,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300011,455.89285714285717,464.0,7.926130022321429,0.033203125,0.9051339285714286,0.9301188088050133,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300012,442.82142857142856,453.6,7.550502232142857,0.027463329081632654,0.9051339285714286,0.9469896143883128,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300013,454.0357142857143,463.6,9.932477678571429,0.04278420275590551,0.9040178571428571,0.9321947009279749,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300014,457.42857142857144,467.6,8.347935267857142,0.032924107142857144,0.8995535714285714,0.9360104273631242,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300015,449.0,466.0,8.411272321428571,0.032924107142857144,0.90625,0.9397384957551262,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300016,448.2857142857143,452.3,9.74072265625,0.04132320374015748,0.8978794642857143,0.9116056722354209,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300017,457.0,469.0,9.471261160714286,0.03638876195163104,0.9012276785714286,0.9247524246556108,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300018,459.67857142857144,465.3,8.152762276785714,0.03608997117547807,0.8984375,0.9228651987110634,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300019,459.39285714285717,465.3,9.320103236607142,0.032653877249718785,0.9045758928571429,0.9309248361326247,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300020,436.89285714285717,453.0,4.936314174107143,0.01881722792463442,0.90234375,0.9622864510780165,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300021,453.14285714285717,464.3,9.180036272321429,0.030292111923509564,0.9040178571428571,0.9338854828898245,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300022,450.60714285714283,460.3,9.775739397321429,0.035233144685039366,0.9068080357142857,0.9125300665989399,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300023,458.35714285714283,464.0,8.203543526785714,0.0363581086962344,0.8978794642857143,0.9307915374531268,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300024,463.0357142857143,469.0,8.619768415178571,0.036830357142857144,0.8984375,0.9249260284050924,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300025,454.82142857142856,460.0,7.66845703125,0.030228399184476944,0.9012276785714286,0.9344871569317382,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300026,451.75,464.0,7.642159598214286,0.030970982142857144,0.9040178571428571,0.9342848647041332,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300027,459.7142857142857,470.0,10.368443080357142,0.046209311726659166,0.9017857142857143,0.9208933350324965,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300028,451.7857142857143,461.2,7.699776785714286,0.027978680399325082,0.9006696428571429,0.9408292062710838,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
sentinel,300029,449.42857142857144,459.3,10.829031808035714,0.040382298752834465,0.8922991071428571,0.8984440431014841,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300000,425.280701754386,453.2,10.744311951754385,0.04514500448957038,0.9131030701754386,0.9312273314814717,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300001,431.6842105263158,454.4,19.02847450657895,0.07385127434728554,0.9084429824561403,0.8487891227896829,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300002,443.0,457.4,36.485677083333336,0.14358423124740988,0.8799342105263158,0.6607090353927219,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300003,437.6666666666667,454.6,17.66101288377193,0.06759665938139311,0.8802083333333334,0.8769288995924407,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300004,459.719298245614,468.0,56.05444764254386,0.22531652773118271,0.8127741228070176,0.6241835752949698,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300005,442.63157894736844,457.2,19.55835389254386,0.07570019002558889,0.875,0.8329711899070869,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300006,432.5438596491228,453.2,20.917214912280702,0.08666938493982113,0.8821271929824561,0.8486975755141045,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300007,428.5263157894737,449.2,18.330523574561404,0.0716140437215085,0.9048793859649122,0.8787811584317182,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300008,462.140350877193,469.0,39.11561129385965,0.14350221025003454,0.8105811403508771,0.743441840804286,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300009,447.63157894736844,457.4,40.042420504385966,0.15971446209026502,0.8796600877192983,0.6711732288752894,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300010,450.4736842105263,455.0,42.24976014254386,0.1627539498900357,0.8119517543859649,0.6318032768044535,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300011,455.63157894736844,458.0,48.277994791666664,0.18968003177234424,0.8116776315789473,0.652794439656276,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300012,435.94736842105266,449.8,23.28409402412281,0.08954013697849171,0.8826754385964912,0.8618865207604326,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300013,434.0,459.4,14.711931195175438,0.055652925511504046,0.909265350877193,0.9077573888711209,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300014,452.17543859649123,459.4,32.55362527412281,0.12997564928835648,0.8574561403508771,0.7840251297982601,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300015,428.49122807017545,458.2,8.083436129385966,0.03406584867681014,0.9166666666666666,0.9593087042562574,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300016,447.7543859649123,453.0,33.0407072368421,0.12767270593368812,0.8105811403508771,0.7078466164949727,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300017,436.4035087719298,461.6,26.89967105263158,0.10744103121978174,0.8818530701754386,0.7885384851875586,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300018,445.1578947368421,464.4,31.15439967105263,0.12037228899019202,0.903234649122807,0.7922199497406202,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300019,444.0175438596491,457.2,34.470257675438596,0.1329171846940185,0.8911732456140351,0.7167265712799881,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300020,414.17543859649123,446.8,11.055955317982455,0.04369884479900538,0.9133771929824561,0.938767474018441,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300021,434.7368421052632,460.4,14.978789747807017,0.0553529869895649,0.9103618421052632,0.8733963057237099,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300022,435.8421052631579,452.8,21.52891995614035,0.08310669636690149,0.8834978070175439,0.8637663289730199,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300023,443.17543859649123,457.2,27.799376370614034,0.10666938631026386,0.8821271929824561,0.7881162433490239,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300024,461.2631578947368,470.0,30.88438870614035,0.12431746812898388,0.8097587719298246,0.7767130114733534,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300025,453.05263157894734,459.0,39.19034402412281,0.1581726968887661,0.809484649122807,0.7799263418909912,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300026,440.2280701754386,458.6,27.635039747807017,0.10464938798768575,0.9067982456140351,0.7984790519375813,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300027,434.5438596491228,463.6,8.345257675438596,0.03481899260947645,0.9163925438596491,0.9565172145761166,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300028,438.70175438596493,454.6,37.661766721491226,0.15040185834775038,0.887609649122807,0.6925545291744017,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
none,300029,438.49122807017545,452.4,27.962822094298247,0.10909979796933278,0.8769188596491229,0.8731761656275698,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.5,2,512
patrol,300000,429.5964912280702,453.2,41.25342653508772,0.16675840067688905,0.9057017543859649,0.7269265793639245,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300001,418.03508771929825,448.8,32.13154468201754,0.12445175438596491,0.9117324561403509,0.7707232878441638,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300002,430.1578947368421,453.0,27.411355537280702,0.1109748577206358,0.9125548245614035,0.8038573770965882,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300003,423.4035087719298,449.4,27.00291255482456,0.10168320174342242,0.9081688596491229,0.7837010643212566,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300004,442.0,455.6,56.24746436403509,0.2261386220636894,0.8958333333333334,0.5904573330549242,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300005,439.8421052631579,454.2,56.118695175438596,0.22145434603021114,0.8944627192982456,0.5936789992711218,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300006,423.7894736842105,453.6,31.514699835526315,0.11678196886573389,0.9120065789473685,0.7778992549588251,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300007,423.9824561403509,446.4,40.15916255482456,0.16282497308450478,0.9065241228070176,0.7107198236617821,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300008,429.140350877193,455.2,32.63127055921053,0.12660292285284513,0.9106359649122807,0.7609940646929498,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300009,438.2631578947368,460.2,38.262164199561404,0.14439919927772185,0.9081688596491229,0.7172458559645546,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300010,424.140350877193,448.4,35.195655153508774,0.13391149228605195,0.9106359649122807,0.7662628797452461,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300011,436.4736842105263,454.0,44.66327439692982,0.1867110875120873,0.9040570175438597,0.6947230145067315,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300012,418.859649122807,448.4,34.09172834429825,0.13614838030114657,0.9078947368421053,0.7663665717368697,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300013,421.0701754385965,456.6,17.480640076754387,0.06561032255836441,0.9213267543859649,0.8860217836212338,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300014,433.6140350877193,455.6,36.66690652412281,0.14092584644024758,0.9057017543859649,0.7365626958894341,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300015,421.3859649122807,454.6,30.002021655701753,0.11487599137827069,0.9150219298245614,0.7793781537782855,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300016,440.4561403508772,450.2,54.988623903508774,0.2207087909241608,0.893640350877193,0.5403751021618403,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300017,425.0701754385965,457.2,30.50695586622807,0.1184145772896809,0.9117324561403509,0.7793247234022288,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300018,437.8421052631579,454.6,53.467447916666664,0.21140804151125847,0.897203947368421,0.6328911551882924,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300019,431.96491228070175,456.0,31.945518092105264,0.12129960029667344,0.9051535087719298,0.7919945650023045,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300020,407.9298245614035,445.6,20.04409950657895,0.08448054807293826,0.9213267543859649,0.8647089182141016,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300021,421.8421052631579,455.6,24.059518914473685,0.09533430031772344,0.9196820175438597,0.8363003632579183,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300022,435.70175438596493,453.4,56.79954769736842,0.22226324985144402,0.8950109649122807,0.5827326205245854,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300023,438.2105263157895,457.2,37.61962033991228,0.14575573201376144,0.9046052631578947,0.7381956752323519,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300024,447.49122807017545,453.2,57.83299067982456,0.21914595516569202,0.8922697368421053,0.570536981415775,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300025,440.140350877193,447.6,48.42177220394737,0.19358682138416905,0.8988486842105263,0.6451344522292908,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300026,423.4035087719298,452.2,34.67763157894737,0.13827440772206104,0.9103618421052632,0.7630769179265062,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300027,443.96491228070175,459.0,37.71765350877193,0.15323178832360868,0.9040570175438597,0.715459466841072,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300028,428.8070175438597,457.2,27.95103481359649,0.10996007626239701,0.9120065789473685,0.7741140134804221,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300029,413.96491228070175,444.6,21.944867050438596,0.08627344690466324,0.9144736842105263,0.848730487827704,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300000,425.3157894736842,451.8,26.10776452850877,0.10265152231519306,0.9150219298245614,0.8136654255049,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300001,420.7368421052632,451.8,29.035841557017545,0.11673854296173504,0.9144736842105263,0.7868124023809656,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300002,424.57894736842104,453.0,23.953330592105264,0.09525370362147713,0.9141995614035088,0.8084371329826435,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300003,425.70175438596493,453.6,24.789576480263158,0.09713449675698434,0.912828947368421,0.8306392928168518,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300004,439.43859649122805,454.0,33.16084155701754,0.1272868749136621,0.9141995614035088,0.7478234289224281,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300005,432.1929824561403,453.2,33.997395833333336,0.13300468746231284,0.9174890350877193,0.7675081619673482,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300006,425.0877192982456,452.0,26.329906798245613,0.10350126532977237,0.9166666666666666,0.7961500205855212,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300007,419.3859649122807,446.2,26.348821271929825,0.10276593715259277,0.9191337719298246,0.7890444746192385,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300008,431.5263157894737,455.2,29.135176809210527,0.11295773129784215,0.9174890350877193,0.8100041441106507,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300009,430.05263157894734,459.4,25.970771655701753,0.09634164671302052,0.9177631578947368,0.7921418909967021,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300010,427.5438596491228,449.6,33.43859649122807,0.13153589833617288,0.9122807017543859,0.7417707526169799,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300011,437.43859649122805,455.8,38.07020970394737,0.15720852190625295,0.9078947368421053,0.7035109754313019,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300012,417.5263157894737,447.8,24.60800438596491,0.09558468020444812,0.9216008771929824,0.7899876348103642,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300013,420.96491228070175,456.6,19.3984375,0.07667560263848597,0.9205043859649122,0.856402527487215,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300014,433.82456140350877,455.6,22.98252467105263,0.08857878853410867,0.9141995614035088,0.8506018640477762,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300015,416.280701754386,454.6,21.18715734649123,0.08518456163374313,0.9207785087719298,0.8575817331017106,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300016,413.6842105263158,450.2,21.566680372807017,0.08373048763641387,0.9185855263157895,0.8633641624028902,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300017,422.7894736842105,458.6,25.542694627192983,0.10405312548650716,0.9199561403508771,0.7908721466323329,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300018,432.17543859649123,454.6,33.66378837719298,0.1348124213365873,0.9131030701754386,0.7470162610068807,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300019,437.280701754386,457.0,37.78669819078947,0.14323930999853088,0.9084429824561403,0.7257657392233351,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300020,411.6666666666667,445.2,27.790810032894736,0.11099491469816272,0.9155701754385965,0.7949964806703266,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300021,417.3157894736842,454.6,23.112081962719298,0.09123333610162762,0.9235197368421053,0.8158133087391544,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300022,418.5964912280702,450.0,26.244140625,0.09821204161431574,0.9166666666666666,0.8082642046069988,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300023,436.3157894736842,457.2,30.795470120614034,0.1259070124458127,0.9158442982456141,0.7630185939383717,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300024,438.2631578947368,453.6,34.914507949561404,0.1354414888106092,0.9161184210526315,0.7227122273688056,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300025,433.6666666666667,447.6,34.02556195175438,0.12901147430584334,0.9106359649122807,0.7417108193392008,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300026,420.10526315789474,452.2,23.03614994517544,0.09324173705260526,0.9207785087719298,0.8504918476017168,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300027,444.2280701754386,460.4,34.47803591008772,0.14013398750046593,0.9122807017543859,0.7409183091939768,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300028,429.7368421052632,458.2,25.04139254385965,0.10341921294925854,0.9158442982456141,0.8230160763818649,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
hybrid,300029,417.9122807017544,447.8,25.634731359649123,0.10236772075639666,0.9240679824561403,0.8109505347956726,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300000,427.0877192982456,452.6,12.466043037280702,0.04842260671363448,0.9139254385964912,0.8995708857938927,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300001,425.0,451.6,15.460012335526315,0.0590734649122807,0.9141995614035088,0.8751842856884672,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300002,428.82456140350877,453.6,15.20360471491228,0.0564531098908689,0.9125548245614035,0.8896440246832314,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300003,416.6666666666667,448.2,15.641344572368421,0.06181145531150711,0.9117324561403509,0.861440051287613,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300004,435.0877192982456,453.6,19.65306332236842,0.07478394627754863,0.9051535087719298,0.8183464051243904,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300005,434.3157894736842,454.2,20.83521792763158,0.08018092105263158,0.9084429824561403,0.8005696731647935,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300006,423.7894736842105,452.0,12.164816337719298,0.04969081441574189,0.912828947368421,0.8932748624321214,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300007,422.05263157894734,446.8,15.791426809210526,0.05832987981765437,0.9144736842105263,0.8675745833847262,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300008,432.5438596491228,456.2,12.692639802631579,0.04595385691920089,0.9141995614035088,0.8965244420625198,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300009,426.4561403508772,460.0,7.5640419407894735,0.030585198231799973,0.9207785087719298,0.9474817230100381,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300010,430.2280701754386,450.6,20.052665844298247,0.08161214291744233,0.90625,0.8127884482832614,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300011,431.6140350877193,456.4,16.792694627192983,0.06453001968503937,0.9106359649122807,0.8464991705186728,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300012,418.10526315789474,447.8,13.044921875,0.05189662764193949,0.9139254385964912,0.875802999282978,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300013,425.89473684210526,458.0,9.235882675438596,0.03723753280839894,0.9185855263157895,0.9329871583919451,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300014,430.12280701754383,455.6,12.12828947368421,0.048344183128424735,0.9150219298245614,0.8902774460625281,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300015,416.3859649122807,454.6,14.12952302631579,0.052356376916701204,0.9144736842105263,0.8752512652244062,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300016,415.7719298245614,450.2,13.061609100877194,0.05068789715430308,0.9144736842105263,0.9031064975275567,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300017,425.03508771929825,459.0,11.534608004385966,0.04550709258930353,0.9144736842105263,0.9013415269436679,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300018,431.10526315789474,454.4,20.773848684210527,0.08283581123083297,0.909265350877193,0.7953968406366203,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300019,433.6842105263158,457.2,19.346628289473685,0.07136150538748445,0.9084429824561403,0.826163344423416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300020,402.35087719298247,445.6,5.14672423245614,0.022823764354017152,0.9205043859649122,0.9696699375557538,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300021,420.63157894736844,451.4,13.594024122807017,0.05073969988948749,0.9205043859649122,0.8982688423795421,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300022,424.57894736842104,452.2,19.67650082236842,0.07858956295484992,0.9095394736842105,0.8100019816274101,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300023,437.56140350877195,454.6,19.60803865131579,0.0769907359441912,0.9117324561403509,0.8334890165609918,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300024,437.7894736842105,451.4,20.69592927631579,0.07926897706865588,0.90625,0.8224309839123134,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300025,434.1578947368421,447.6,24.45912143640351,0.09255637864345904,0.9057017543859649,0.7691047023253432,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300026,426.0175438596491,452.8,17.76576206140351,0.06950308226274347,0.9078947368421053,0.8495348008873833,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300027,428.63157894736844,456.4,13.727213541666666,0.0503803184141456,0.9172149122807017,0.8756132383509256,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300028,428.9122807017544,456.6,14.071100603070175,0.05281180929686421,0.9109100877192983,0.8798028051654188,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
sentinel,300029,420.7894736842105,447.2,12.877844024122806,0.04720740088410002,0.9133771929824561,0.8996224868900883,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300000,404.9824561403509,449.0,11.589055646929825,0.04421039680895151,0.9196820175438597,0.9120773787484707,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300001,411.8421052631579,448.4,23.648882949561404,0.09099258357507943,0.8881578947368421,0.7469252224707978,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300002,419.0,449.0,12.886787280701755,0.05034256271694108,0.8881578947368421,0.9220929599998944,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300003,408.0175438596491,444.8,11.871402138157896,0.04656538272628202,0.8856907894736842,0.8819288747857184,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300004,444.64912280701753,453.0,54.88675301535088,0.21415793763169957,0.8122258771929824,0.4130746746714286,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300005,435.3157894736842,449.0,40.9406524122807,0.15928477690288714,0.8135964912280702,0.6313391577449641,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300006,414.3859649122807,449.6,24.008257949561404,0.10051728046055645,0.887609649122807,0.7421691820811173,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300007,402.17543859649123,444.0,10.115816885964913,0.04215454427845642,0.9226973684210527,0.9441932319596966,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300008,435.3859649122807,450.2,56.1233552631579,0.2210983906616936,0.8133223684210527,0.5197662584933456,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300009,440.8070175438597,452.8,61.35118558114035,0.24151622288990196,0.8135964912280702,0.5614537373177076,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300010,418.5438596491228,446.6,23.113486842105264,0.09197791476723303,0.878015350877193,0.86201807689837,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300011,439.6842105263158,446.0,48.87383497807018,0.1886299471612101,0.8152412280701754,0.5960675041055482,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300012,417.43859649122805,439.6,33.27110745614035,0.12863021713842787,0.8730811403508771,0.7189858663525619,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300013,422.43859649122805,450.2,25.513671875,0.102307164318276,0.8859649122807017,0.7431144997826375,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300014,440.8070175438597,452.0,35.04625822368421,0.13277472717226135,0.8135964912280702,0.7318383651438105,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300015,408.7543859649123,447.2,15.894873903508772,0.06409833022516921,0.8870614035087719,0.8548160618603925,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300016,443.0,448.0,38.43808251096491,0.15149278215223097,0.8133223684210527,0.6903525378012834,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300017,413.6140350877193,457.0,28.53220942982456,0.11172059838463175,0.8867872807017544,0.7862715491873069,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300018,418.859649122807,448.2,34.11047149122807,0.13662539715430308,0.8824013157894737,0.6900071740329715,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300019,422.05263157894734,453.2,30.058765076754387,0.11851669240358115,0.8881578947368421,0.790619466147555,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300020,402.12280701754383,441.2,24.03652686403509,0.09387889013873266,0.887609649122807,0.7462787385432779,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300021,440.4561403508772,451.0,56.70154879385965,0.2252911745406824,0.8138706140350878,0.5840453016933754,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300022,415.87719298245617,446.2,23.302460252192983,0.08592994543445227,0.8862390350877193,0.8021061725421217,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300023,419.859649122807,452.4,14.810546875,0.05815720403370632,0.887609649122807,0.8925155916386693,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300024,445.82456140350877,454.0,51.53752055921053,0.2029540372694641,0.8122258771929824,0.5793246251816487,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300025,439.8070175438597,448.0,38.31260279605263,0.15020682721677334,0.8144188596491229,0.7002418865793439,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300026,414.82456140350877,451.0,35.5446134868421,0.1436319415665147,0.8848684210526315,0.7180664886492277,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300027,449.56140350877195,458.0,34.731599506578945,0.1334229637139656,0.8130482456140351,0.8105138089704249,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300028,414.56140350877195,448.2,18.18863075657895,0.07288105228622739,0.8870614035087719,0.8290937191039256,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
none,300029,430.280701754386,441.4,44.26230126096491,0.1723795284909562,0.8144188596491229,0.6692472948520077,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,4,512
patrol,300000,407.35593220338984,451.6,8.919623940677965,0.13516109299298906,0.7891949152542372,0.8398546901936731,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300001,388.76271186440675,448.8,7.1998146186440675,0.11093315492223531,0.801906779661017,0.8839900594506344,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300002,384.23728813559325,440.40000000000003,7.786811440677966,0.12287617199333134,0.795021186440678,0.875236528257899,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300003,396.23728813559325,445.20000000000005,9.128310381355933,0.14716367925219703,0.7907838983050848,0.7944196915014895,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300004,394.5762711864407,444.0,8.945577330508474,0.13638209853588187,0.7870762711864406,0.8585338202287356,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300005,406.79661016949154,450.40000000000003,8.43352754237288,0.13633960511485774,0.7838983050847458,0.8583636333184484,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300006,396.52542372881356,444.0,8.569650423728813,0.13532485113773027,0.7966101694915254,0.839710584456347,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300007,392.0,454.0,7.93948622881356,0.12445726572143218,0.8024364406779662,0.852342599947611,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300008,394.08474576271186,443.40000000000003,8.976827330508474,0.1441002734656801,0.7854872881355932,0.8355875293679274,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300009,401.1694915254237,444.0,10.0625,0.16010737204784203,0.7886652542372882,0.7909964658011821,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300010,392.1525423728813,443.0,10.06739936440678,0.1545140222143842,0.7870762711864406,0.7914543315796079,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300011,394.2542372881356,442.8,10.38916843220339,0.17050748357196877,0.7833686440677966,0.7721292643326542,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300012,397.5762711864407,447.8,9.54303495762712,0.15472630054649403,0.7913135593220338,0.8040550895377719,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300013,393.9491525423729,455.0,8.571239406779661,0.12989393553030446,0.7929025423728814,0.8465831343797444,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300014,405.6271186440678,451.40000000000003,8.596795550847459,0.12898078259285387,0.7891949152542372,0.8484618878038619,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300015,400.40677966101697,453.40000000000003,8.290783898305085,0.13177393040382662,0.7976694915254238,0.8579417757383859,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300016,394.45762711864404,444.40000000000003,9.119835805084746,0.13605455038459174,0.7976694915254238,0.8099002504087249,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300017,399.10169491525426,449.20000000000005,7.567929025423729,0.12503973487988004,0.7992584745762712,0.8742073620039721,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300018,391.59322033898303,450.20000000000005,7.210143008474576,0.11798077420902622,0.7981991525423728,0.8943230655095062,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300019,391.6271186440678,446.6,8.024496822033898,0.13029494137351202,0.7913135593220338,0.8451862262031753,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300020,378.3050847457627,445.20000000000005,8.065148305084746,0.12551536176405736,0.8082627118644068,0.8464894460806723,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300021,397.135593220339,447.40000000000003,7.591234110169491,0.12195287889963725,0.8082627118644068,0.8642690203707153,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300022,395.91525423728814,445.40000000000003,8.220471398305085,0.1281873437524451,0.795021186440678,0.8836649226479734,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300023,408.50847457627117,444.40000000000003,9.148172669491526,0.14651561894275925,0.7897245762711864,0.8482137385527216,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300024,401.03389830508473,447.40000000000003,9.774496822033898,0.1565571581094736,0.7791313559322034,0.7988455214100019,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300025,405.3050847457627,456.0,10.998146186440678,0.17533824598726006,0.791843220338983,0.7737490515161849,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300026,388.76271186440675,444.40000000000003,8.03853283898305,0.12464268832169625,0.7929025423728814,0.8750541392066817,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300027,399.728813559322,452.6,8.719544491525424,0.13460799111855823,0.7870762711864406,0.8222509399222736,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300028,393.23728813559325,447.40000000000003,8.432865466101696,0.13341378547866728,0.7981991525423728,0.8414892546248478,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
patrol,300029,382.0508474576271,438.8,7.376588983050848,0.10941231671577548,0.805614406779661,0.8807576102491357,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300000,403.76271186440675,451.6,7.10791843220339,0.11141758490720371,0.8135593220338984,0.8749432613839393,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300001,389.52542372881356,451.0,6.601694915254237,0.10278730161378134,0.8072033898305084,0.9062091706159503,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300002,392.3898305084746,441.20000000000005,7.49854343220339,0.1170998588057507,0.8177966101694916,0.8618084824643409,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300003,384.6101694915254,443.20000000000005,6.007680084745763,0.09656191560066063,0.815677966101695,0.8963575653037703,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300004,395.1186440677966,447.0,7.253575211864407,0.11524836339398935,0.8119703389830508,0.8733621682774224,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300005,400.89830508474574,450.20000000000005,6.717955508474576,0.10760981286920873,0.8167372881355932,0.879223974393466,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300006,396.6271186440678,446.20000000000005,6.634401483050848,0.10103857948966828,0.8130296610169492,0.866041733587791,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300007,390.54237288135596,450.40000000000003,6.726297669491525,0.10302509740152882,0.8220338983050848,0.8737112228637652,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300008,381.20338983050846,442.8,6.41551906779661,0.10177544054344902,0.819385593220339,0.9036151796837131,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300009,396.50847457627117,441.0,7.133209745762712,0.11433555763156725,0.8172669491525424,0.8728236515524652,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300010,393.0169491525424,443.0,7.237420550847458,0.11539989353606633,0.8204449152542372,0.853877817098156,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300011,393.1864406779661,445.0,7.672272245762712,0.1229192710004333,0.8130296610169492,0.8544978561927715,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300012,393.35593220338984,448.20000000000005,6.24073093220339,0.09944406167979003,0.8066737288135594,0.9075445019512817,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300013,404.59322033898303,456.0,7.541445974576271,0.11920540838115574,0.8220338983050848,0.866144912839828,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300014,400.96610169491527,452.40000000000003,7.545153601694915,0.12456579315724545,0.8114406779661016,0.8577789864820079,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300015,396.45762711864404,453.40000000000003,6.843087923728813,0.10462336520059104,0.8119703389830508,0.8934860739577025,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300016,390.2881355932203,446.0,7.0744173728813555,0.11137006930568207,0.8172669491525424,0.8787293309327207,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300017,391.8813559322034,448.6,6.395391949152542,0.10563270823642393,0.8188559322033898,0.8942186626932389,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300018,392.96610169491527,449.40000000000003,7.1365201271186445,0.11140979997715969,0.8172669491525424,0.879204003780275,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300019,389.9830508474576,447.8,6.0824947033898304,0.09827139337985294,0.826271186440678,0.8996108662210357,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300020,374.79661016949154,444.0,6.260460805084746,0.09560069910552998,0.8177966101694916,0.9226657836827329,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300021,393.49152542372883,449.0,6.768405720338983,0.10117191468651165,0.8109110169491526,0.8863601056821396,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300022,386.9830508474576,445.20000000000005,6.6291048728813555,0.10415882998735328,0.8098516949152542,0.8804331420101501,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300023,408.5593220338983,446.40000000000003,7.267478813559322,0.1098446420740842,0.808792372881356,0.8707901138409612,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300024,391.0169491525424,444.40000000000003,6.581302966101695,0.10581790756028377,0.8172669491525424,0.8811046266978471,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300025,391.59322033898303,455.40000000000003,6.596001059322034,0.10438409062744276,0.8183262711864406,0.8887556135013763,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300026,390.22033898305085,444.20000000000005,6.942929025423729,0.112770118645127,0.8125,0.8866841943776359,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300027,406.10169491525426,454.40000000000003,7.0512447033898304,0.10635868369618094,0.8146186440677966,0.8703284474470917,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300028,382.23728813559325,449.0,6.082362288135593,0.09574050542411013,0.8215042372881356,0.9051854611176645,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
hybrid,300029,386.1186440677966,440.20000000000005,7.6673728813559325,0.12548737975549665,0.8040254237288136,0.8627195752472097,15000.0,3719,11153,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300000,395.76271186440675,448.8,1.2424523305084745,0.018997691496190097,0.7976694915254238,0.9676205052623624,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300001,390.0169491525424,448.20000000000005,1.1407574152542372,0.020485786734285333,0.8098516949152542,0.9702023274904631,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300002,386.6779661016949,434.40000000000003,1.3248146186440677,0.021135599575476796,0.808792372881356,0.9581071031918489,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300003,382.50847457627117,444.20000000000005,0.8622881355932204,0.012368091170807038,0.8066737288135594,0.9760538896132116,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300004,393.40677966101697,443.6,0.9463718220338984,0.01454618225687891,0.8109110169491526,0.9793326572987591,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300005,403.0169491525424,445.6,1.0917637711864407,0.020079157213399177,0.8167372881355932,0.9670143415906127,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300006,390.3898305084746,442.40000000000003,0.8289194915254238,0.013456722967891726,0.8119703389830508,0.9780920648717258,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300007,390.50847457627117,453.20000000000005,1.0648834745762712,0.015461751936215736,0.8114406779661016,0.9713168187744459,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300008,392.91525423728814,445.40000000000003,1.6122881355932204,0.026135258119218147,0.8098516949152542,0.945450770196533,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300009,394.50847457627117,446.20000000000005,1.2353019067796611,0.019630169639811974,0.8061440677966102,0.9665556038437393,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300010,384.76271186440675,441.40000000000003,1.3213718220338984,0.023955691979180568,0.809322033898305,0.9606026365348399,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300011,385.728813559322,443.20000000000005,1.5276747881355932,0.023011663266667936,0.809322033898305,0.9639557680235646,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300012,397.9830508474576,448.20000000000005,0.9511387711864406,0.015140288343194388,0.8103813559322034,0.9706314024958094,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300013,393.6101694915254,454.40000000000003,1.0095338983050848,0.015618464799950854,0.8103813559322034,0.9681906417499637,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300014,398.20338983050846,451.8,1.199417372881356,0.017775932801831974,0.8003177966101694,0.9797024608078403,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300015,398.03389830508473,453.6,1.1171875,0.01844130527116314,0.8098516949152542,0.9714807226671633,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300016,392.3898305084746,448.0,0.9201536016949152,0.01325612238088883,0.8003177966101694,0.9786571056062582,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300017,396.40677966101697,448.6,1.5019862288135593,0.024578247237103838,0.8050847457627118,0.9481230382925298,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300018,388.6779661016949,446.0,1.3348781779661016,0.0227331885421102,0.809322033898305,0.963939350041045,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300019,392.50847457627117,445.8,0.8044226694915254,0.011101260250307693,0.8098516949152542,0.9785701868752716,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300020,383.35593220338984,444.0,1.2947563559322033,0.018816532258064515,0.8061440677966102,0.9650317442321865,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300021,389.91525423728814,444.6,1.1892213983050848,0.016841237800783376,0.8066737288135594,0.9653171588912193,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300022,394.8305084745763,446.20000000000005,1.2842955508474576,0.020533053071755864,0.8029661016949152,0.9691720990873532,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300023,397.1525423728813,441.0,0.831832627118644,0.014722213881103844,0.8034957627118644,0.9807417065044183,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300024,390.06779661016947,449.20000000000005,1.2707891949152543,0.01823965105527063,0.8003177966101694,0.9754628422425032,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300025,393.135593220339,457.0,1.4420021186440677,0.022073809894525898,0.8024364406779662,0.9689236563812836,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300026,379.4406779661017,441.20000000000005,0.7323887711864406,0.010698796026829343,0.808792372881356,0.9801282051282052,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300027,393.5762711864407,450.6,1.31885593220339,0.022206762290306933,0.8119703389830508,0.9591588198367859,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300028,389.2881355932203,443.0,1.5627648305084745,0.026307478646736954,0.8045550847457628,0.9540422038727124,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
sentinel,300029,376.96610169491527,438.6,1.0296610169491525,0.014919680193577499,0.8045550847457628,0.9684832681442851,15000.0,3718,11154,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300000,418.3728813559322,439.20000000000005,12.269200211864407,0.1903726021398774,0.3961864406779661,0.9692742285962626,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300001,394.6779661016949,441.40000000000003,9.166710805084746,0.14695514838853865,0.6165254237288136,0.8375645070560325,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300002,390.52542372881356,427.6,5.548066737288136,0.09130959808519698,0.5889830508474576,0.9557811178150162,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300003,396.77966101694915,439.20000000000005,9.072828389830509,0.14109760167690905,0.621822033898305,0.8183936775163095,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300004,410.77966101694915,434.0,6.955508474576271,0.11026032511296258,0.399364406779661,0.9644748848138679,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300005,425.6271186440678,441.8,12.54250529661017,0.1922887601563473,0.3945974576271186,0.8330128938304412,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300006,412.06779661016947,440.40000000000003,10.458554025423728,0.16846304288764752,0.3930084745762712,0.9890368576809255,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300007,421.3220338983051,440.8,7.4255826271186445,0.11496919095388501,0.3914194915254237,0.9885951668803115,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300008,410.49152542372883,438.8,11.714512711864407,0.1826766263592051,0.3930084745762712,0.8507424513007763,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300009,410.0169491525424,438.20000000000005,9.396848516949152,0.15014516560087712,0.3914194915254237,0.9198334622063435,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300010,409.03389830508473,431.6,10.86771716101695,0.1672416649634214,0.3930084745762712,0.8581405190577673,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300011,406.79661016949154,436.0,13.66843220338983,0.21765188853815817,0.3893008474576271,0.887172526155577,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300012,414.3898305084746,436.0,10.719014830508474,0.1714949904558472,0.392478813559322,0.9299823915975461,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300013,413.40677966101697,439.40000000000003,10.065545550847459,0.1609691301990258,0.3956567796610169,0.9442060764094662,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300014,420.2881355932203,443.40000000000003,7.254237288135593,0.1155007938626316,0.3945974576271186,0.9865957682508031,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300015,417.89830508474574,447.0,12.709216101694915,0.1990260005899686,0.3919491525423729,0.7963498670378032,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300016,369.5593220338983,441.0,3.598384533898305,0.05598838320527731,0.6652542372881356,0.9489401520159246,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300017,414.4406779661017,441.6,4.737155720338983,0.07462270645724368,0.3951271186440678,0.9342211460855528,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300018,378.3728813559322,442.0,8.140360169491526,0.12666315929258842,0.6705508474576272,0.850092393482224,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300019,419.0508474576271,442.0,6.66551906779661,0.09736716702785032,0.3956567796610169,0.9762069104043182,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300020,373.8813559322034,438.20000000000005,4.373278601694915,0.07028543916120655,0.6520127118644068,0.9673358656409503,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300021,409.79661016949154,440.0,8.330508474576272,0.1375382186242917,0.3972457627118644,0.9675439438151303,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300022,412.59322033898303,438.20000000000005,7.215572033898305,0.1116478598492575,0.3945974576271186,0.9871728729156446,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300023,412.271186440678,436.0,4.067929025423729,0.06610251874697319,0.3961864406779661,0.9950072858348032,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300024,409.271186440678,442.20000000000005,22.797404661016948,0.35812275001641747,0.3919491525423729,0.57735771263189,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300025,379.22033898305085,451.40000000000003,6.149496822033898,0.09863953446497153,0.6673728813559322,0.9354499302256032,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300026,378.52542372881356,436.6,4.3947298728813555,0.06846155803617768,0.6382415254237288,0.9421337909348876,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300027,414.10169491525426,443.0,4.677436440677966,0.07718539923704912,0.3914194915254237,0.9970013037809649,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300028,394.2881355932203,436.20000000000005,10.75436970338983,0.16923375221464593,0.5858050847457628,0.8712017903443627,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128
none,300029,408.1186440677966,429.20000000000005,10.976694915254237,0.1735227159105112,0.3893008474576271,0.9498825202713537,15000.0,0,14872,15000,bitmatching,1024,5000,0.05,abrupt,0.25,2,128


==> anc/results/dynamic_ea_ablation_summary.csv <==
change_interval,maintenance_share,tournament_size,population,policy,runs,mean_regret,ci_low,ci_high,selection_error,certified_yield,certified_precision
2500,0.25,2,512,patrol,30,450.3286549707602,448.4378216374269,452.222850877193,0.228789838811267,0.8926991959064329,0.6266030622997099
2500,0.25,2,512,hybrid,30,451.9,449.2765643274855,454.57369883040934,0.19838442082075267,0.9038011695906433,0.6479162001415466
2500,0.25,2,512,sentinel,30,450.3853801169591,448.41986842105274,452.4748830409357,0.14595016523678503,0.8985562865497077,0.6985145695711863
2500,0.25,2,512,none,30,452.75380116959053,448.65140350877186,457.10533625731,0.22087382323280497,0.8420687134502924,0.5947640409566161
5000,0.25,2,512,patrol,30,444.97309941520456,442.4523391812865,447.51251461988306,0.15496435011595772,0.9029605263157895,0.739999139475709
5000,0.25,2,512,hybrid,30,444.746783625731,442.53881578947363,446.88666666666654,0.12100334973661918,0.9094115497076024,0.7896800258961799
5000,0.25,2,512,sentinel,30,443.2421052631579,441.00817251461996,445.46608187134495,0.06540620436086782,0.905107821637427,0.865036991437891
5000,0.25,2,512,none,30,441.16959064327483,437.25492690058485,445.0874415204678,0.10710179525256712,0.8739857456140353,0.8020407569225974
10000,0.25,2,512,patrol,30,440.345029239766,438.407529239766,442.224619883041,0.10640161359124699,0.9092653508771931,0.8192883261648036
10000,0.25,2,512,hybrid,30,440.43274853801177,438.56771929824566,442.148581871345,0.09666228477653747,0.9125913742690059,0.8425295654566725
10000,0.25,2,512,sentinel,30,439.82280701754377,437.99992690058485,441.5304824561402,0.035167394554481854,0.9087171052631581,0.9237567295712193
10000,0.25,2,512,none,30,432.36198830409364,430.14779239766085,434.447470760234,0.060111922463456695,0.8987116228070176,0.8858562447208251
5000,0.1,2,512,patrol,30,442.58421052631587,439.2730847953217,445.92700292397666,0.1746770177485124,0.8891355994152046,0.6904389520312758
5000,0.1,2,512,hybrid,30,441.4432748538012,438.51166666666666,444.43925438596494,0.16438043645494604,0.8984466374269006,0.7162861612929579
5000,0.1,2,512,sentinel,30,440.98362573099416,438.09766081871345,443.9205994152047,0.12901856069160944,0.8931926169590643,0.7549663544256547
5000,0.1,2,512,none,30,441.16959064327483,437.25492690058485,445.0874415204678,0.10710179525256712,0.8739857456140353,0.8020407569225974
5000,0.5,2,512,patrol,30,452.00467836257303,449.54855263157896,454.264985380117,0.13480512795915128,0.9075657894736842,0.8065457891498133
5000,0.5,2,512,hybrid,30,449.83472222222224,447.8818055555555,451.7153645833332,0.08757004281257377,0.9121202256944443,0.8466937910162752
5000,0.5,2,512,sentinel,30,452.78333333333336,450.4964285714286,454.8797916666667,0.03331306289466793,0.9017299107142857,0.9306005524875902
5000,0.5,2,512,none,30,441.16959064327483,437.25492690058485,445.0874415204678,0.10710179525256712,0.8739857456140353,0.8020407569225974
5000,0.25,4,512,patrol,30,429.6847953216374,426.19460526315794,433.0539619883041,0.1466796901072673,0.9070266812865498,0.7316364727404095
5000,0.25,4,512,hybrid,30,426.7111111111111,423.71796783625746,429.83994152046785,0.11060675774903134,0.916264619883041,0.7913664191428041
5000,0.25,4,512,sentinel,30,426.3730994152046,423.5823976608187,428.9257602339181,0.05908420575717508,0.9125822368421053,0.8672254809860671
5000,0.25,4,512,none,30,424.49766081871337,419.4127339181286,429.66701754385974,0.12587824714070828,0.8589912280701754,0.7356848469113201
5000,0.25,2,128,patrol,30,395.74915254237294,393.1010593220339,398.2616242937853,0.1362918469993783,0.793502824858757,0.8402687211534186
5000,0.25,2,128,hybrid,30,392.96666666666664,390.1649152542373,395.5793361581922,0.10816920158911095,0.8151836158192088,0.8816072161960151
5000,0.25,2,128,sentinel,30,391.1915254237289,389.0308192090395,393.15711864406774,0.018442259703384305,0.8072033898305084,0.9683353699849648
5000,0.25,2,128,none,30,404.8655367231638,399.32429378531066,409.9639548022598,0.1401934564071654,0.4658015536723164,0.9142901338196286


==> anc/results/dynamic_ea_runs.csv <==
policy,seed,mean_regret,p90_regret,kendall_over_mu,selection_error,certified_yield,certified_precision,mean_recovery,maintenance_evaluations,offspring_evaluations,total_evaluations,name,dimension,change_interval,severity,mode,maintenance_share,peaks
patrol,300000,80.87719298245614,96.0,25.119894462719298,0.1003354227103191,0.9114583333333334,0.833713608464649,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300001,85.50877192982456,103.0,21.41063596491228,0.08010645462080399,0.9136513157894737,0.8489942114352601,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300002,83.73684210526316,100.8,21.330078125,0.08230120152195888,0.9141995614035088,0.8650255717374378,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300003,84.24561403508773,99.8,21.79183799342105,0.08378444881889763,0.9161184210526315,0.8515092266846842,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300004,81.57894736842105,98.19999999999999,23.67098410087719,0.08874423523265733,0.9114583333333334,0.8617904281657315,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300005,81.35087719298245,96.4,21.734375,0.08519513117329633,0.9136513157894737,0.8902998907339406,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300006,85.78947368421052,103.4,21.77638432017544,0.0826265446260007,0.9081688596491229,0.9066353130974103,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300007,80.56140350877193,94.19999999999999,23.529468201754387,0.09133418355600287,0.9114583333333334,0.8922759589464032,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300008,83.7719298245614,101.0,21.058525219298247,0.08529320348114379,0.9163925438596491,0.8750832832797178,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300009,85.17543859649123,102.8,22.31287691885965,0.08926512338369984,0.9139254385964912,0.8778100135652942,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300010,74.56140350877193,87.8,24.864823190789473,0.09315598159879139,0.9081688596491229,0.8803002281509448,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300011,87.49122807017544,103.0,24.654331140350877,0.09532277146825945,0.9076206140350878,0.8810885838361631,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300012,80.9298245614035,99.8,21.897169682017545,0.08404392501924102,0.9161184210526315,0.8700499942526038,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300013,82.45614035087719,98.8,23.25209018640351,0.0905264446110903,0.9103618421052632,0.8711618860741938,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300014,82.82456140350877,99.8,23.552186129385966,0.09095481074734078,0.9109100877192983,0.8775447862317733,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300015,84.59649122807018,101.4,22.214398300438596,0.08909224203334232,0.9144736842105263,0.8824213501650195,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300016,78.96491228070175,95.4,22.693770559210527,0.09002283637242713,0.9158442982456141,0.8768340535117671,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300017,84.66666666666667,100.0,22.802939967105264,0.09230762615747592,0.9111842105263158,0.889080360832151,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300018,86.03508771929825,102.8,23.487081962719298,0.09126403566330525,0.915296052631579,0.8716007986529428,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300019,85.05263157894737,101.19999999999999,23.327611019736842,0.08858886128817231,0.9158442982456141,0.8613024571333282,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300020,86.66666666666667,100.8,28.449904057017545,0.11198608740245189,0.9109100877192983,0.8243747252740444,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300021,85.33333333333333,101.4,26.431914747807017,0.10672821256443821,0.9109100877192983,0.8361396007475393,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300022,81.42105263157895,101.4,21.897786458333332,0.07999529458488741,0.909265350877193,0.9041945739182617,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300023,85.49122807017544,104.19999999999999,20.72313596491228,0.0807141260577077,0.9155701754385965,0.8868930313314944,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300024,82.14035087719299,97.4,25.038651315789473,0.09610918289819036,0.9125548245614035,0.8449902402195775,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300025,78.05263157894737,91.8,24.71727658991228,0.09613849324207281,0.9076206140350878,0.8615488891155467,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300026,85.59649122807018,99.8,23.523608826754387,0.09458886512541195,0.9133771929824561,0.8772905789754566,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300027,87.70175438596492,100.8,28.761170504385966,0.11731700683796105,0.9136513157894737,0.8219989911925425,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300028,88.14035087719299,102.8,26.42026452850877,0.10550382476861446,0.9147478070175439,0.8416037466187951,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300029,80.05263157894737,91.4,24.725808662280702,0.10233416204005202,0.9070723684210527,0.8437953882727881,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300000,77.36842105263158,96.0,9.942365679824562,0.0421742957842989,0.9095394736842105,0.9437954743616658,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300001,84.87719298245614,100.8,13.97094298245614,0.057604641525072525,0.9098135964912281,0.9211403838292588,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300002,83.28070175438596,100.8,9.352796052631579,0.03796852696044573,0.9065241228070176,0.9391283431748341,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300003,84.91228070175438,99.8,11.613623903508772,0.043680549388563264,0.9120065789473685,0.9376005457058316,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300004,80.89473684210526,98.19999999999999,9.107319078947368,0.03211339605027442,0.9081688596491229,0.9514471835869472,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300005,82.78947368421052,97.6,8.805886787280702,0.03322948460937997,0.9117324561403509,0.9427806830846637,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300006,87.33333333333333,102.19999999999999,8.601699561403509,0.035269114524061694,0.9111842105263158,0.9618831240435621,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300007,82.82456140350877,95.19999999999999,13.469401041666666,0.05537496546484321,0.9109100877192983,0.9200562543274117,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300008,85.75438596491227,102.4,8.136650219298245,0.03144426025694157,0.9078947368421053,0.974032947575497,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300009,81.19298245614036,101.6,8.705420778508772,0.03555618801487534,0.9136513157894737,0.9609151599763915,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300010,74.84210526315789,87.8,11.475774396929825,0.046020340522127716,0.9111842105263158,0.929292413927762,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300011,88.70175438596492,103.8,10.682188870614034,0.03978234217433347,0.90625,0.9361049225823515,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300012,81.85964912280701,101.4,11.244517543859649,0.03939942334510818,0.9078947368421053,0.9283089217398907,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300013,83.73684210526316,100.8,8.261033442982455,0.036294428382855654,0.9133771929824561,0.95985239727843,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300014,81.56140350877193,99.19999999999999,11.41844846491228,0.04407333540544274,0.9120065789473685,0.9370828328935477,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300015,85.42105263157895,100.19999999999999,12.783340186403509,0.04634078429341069,0.909265350877193,0.9297592983247643,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300016,78.26315789473684,94.8,13.506510416666666,0.05243529728740048,0.9100877192982456,0.9064732552823299,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300017,83.66666666666667,99.4,10.062671326754385,0.03610023664805058,0.9114583333333334,0.9545785065419709,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300018,86.21052631578948,103.4,11.693564967105264,0.04133568802803158,0.9144736842105263,0.92470857822728,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300019,87.36842105263158,101.19999999999999,11.66358278508772,0.0438974562116139,0.9106359649122807,0.9382949283140485,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300020,84.80701754385964,100.4,12.47803591008772,0.048771195952479626,0.9059758771929824,0.9227039061967365,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300021,85.73684210526316,101.8,12.453947368421053,0.04668289819035778,0.9103618421052632,0.9202873946121161,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300022,81.14035087719299,99.19999999999999,8.419613486842104,0.03185441704655339,0.9100877192982456,0.964216742960686,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300023,85.17543859649123,104.8,10.711485745614034,0.04192819853110467,0.9122807017543859,0.9268253559653027,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300024,82.59649122807018,97.0,13.392749451754385,0.05314744785191325,0.9067982456140351,0.9184202135862487,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300025,78.43859649122807,91.8,11.45617461622807,0.04108607860420956,0.9078947368421053,0.9357873841658089,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300026,84.66666666666667,99.8,10.695689418859649,0.04244519805090153,0.9076206140350878,0.9374589422879176,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300027,84.29824561403508,101.19999999999999,10.596525493421053,0.04014842168851701,0.9057017543859649,0.9279722371335867,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300028,86.96491228070175,104.4,10.218955592105264,0.04280632684072386,0.9117324561403509,0.9363033790552648,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
periodic,300029,79.0,91.4,11.908511513157896,0.053115499405776034,0.9106359649122807,0.9297121229046964,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300000,79.40350877192982,93.6,8.851973684210526,0.03177251555178409,0.9139254385964912,0.9485793587704636,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300001,87.59649122807018,103.0,11.35608552631579,0.04547988930111807,0.909265350877193,0.93065213249988,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300002,83.82456140350877,99.19999999999999,11.01781798245614,0.04155453019030515,0.9125548245614035,0.9363126432464316,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300003,85.05263157894737,100.0,9.457579495614034,0.03760986496753695,0.9144736842105263,0.9556237597901363,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300004,83.47368421052632,99.8,8.841145833333334,0.03545590586812613,0.9087171052631579,0.9600232637845704,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300005,81.66666666666667,97.19999999999999,10.904947916666666,0.042413677868117367,0.9106359649122807,0.9326005807838369,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300006,86.49122807017544,103.19999999999999,7.315960800438597,0.02978765195468987,0.9111842105263158,0.9579708471194391,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300007,84.01754385964912,96.19999999999999,10.72717927631579,0.047484761362066585,0.9070723684210527,0.9327252040711147,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300008,85.14035087719299,98.4,7.238349780701754,0.026066488810609204,0.9111842105263158,0.953483200963332,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300009,86.91228070175438,101.8,9.309758771929825,0.03539207749798819,0.9076206140350878,0.9365959655976509,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300010,78.26315789473684,93.4,8.045812774122806,0.0338166850580081,0.9144736842105263,0.9461767325508702,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300011,86.94736842105263,103.19999999999999,7.245374177631579,0.027860158516369665,0.909265350877193,0.964564459792421,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300012,80.78947368421052,97.8,8.909813596491228,0.03915649524072648,0.9109100877192983,0.9365185241549843,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300013,85.0,100.0,8.241467927631579,0.03332759117829569,0.9106359649122807,0.9530152513770815,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300014,81.36842105263158,97.19999999999999,11.488486842105264,0.04604303847983914,0.9084429824561403,0.9317558715762614,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300015,85.9298245614035,100.4,8.787828947368421,0.03268212978311922,0.9141995614035088,0.9349794721713591,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300016,80.98245614035088,96.4,8.882229989035087,0.03355839867604268,0.9122807017543859,0.9531808105681575,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300017,84.50877192982456,98.0,10.114857456140351,0.03979529285812958,0.9070723684210527,0.9395583571189193,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300018,88.29824561403508,105.4,10.602727521929825,0.04034915728735663,0.912828947368421,0.9271392951191745,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300019,83.59649122807018,99.6,7.565378289473684,0.02950491248900905,0.9136513157894737,0.9660636217878665,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300020,86.47368421052632,101.8,10.594640899122806,0.04046117384997927,0.915296052631579,0.9309852116525895,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300021,84.71929824561404,101.4,7.900459155701754,0.031201828938049413,0.9155701754385965,0.9517071475843216,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300022,82.40350877192982,97.8,12.061472039473685,0.0482877380184933,0.9065241228070176,0.922769777270879,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300023,87.91228070175438,105.8,8.563288103070175,0.03324889350454,0.9117324561403509,0.9461175098275594,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300024,84.15789473684211,100.4,9.394120065789474,0.037055144011603806,0.9103618421052632,0.9540403142136104,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300025,75.96491228070175,89.4,12.453570449561404,0.05215250643011729,0.9084429824561403,0.9173937257860577,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300026,82.84210526315789,97.0,7.924890350877193,0.02925347050916881,0.9089912280701754,0.9505716725498778,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300027,82.54385964912281,102.4,11.691714638157896,0.04464316549247134,0.9059758771929824,0.9234773402381239,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300028,85.73684210526316,100.8,5.996128015350878,0.024858941152092827,0.9089912280701754,0.9687266090415988,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
random,300029,76.0701754385965,93.19999999999999,9.992530153508772,0.038971845213427274,0.9125548245614035,0.9504716552627172,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300000,79.87719298245614,96.0,6.367084703947368,0.023908161424997316,0.9122807017543859,0.9680742750680469,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300001,80.96491228070175,95.4,8.824253015350877,0.03285048867246857,0.9111842105263158,0.9502691022674962,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300002,86.10526315789474,100.8,10.597005208333334,0.0452026144758221,0.9117324561403509,0.9421022706057134,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300003,83.3859649122807,99.8,9.972861842105264,0.03845597630888244,0.9144736842105263,0.9385738254399727,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300004,79.98245614035088,98.6,6.830900493421052,0.02827565962149468,0.9139254385964912,0.9629588045703583,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300005,83.3859649122807,97.6,6.23547149122807,0.023343761717285336,0.9136513157894737,0.9746934856906022,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300006,85.98245614035088,102.19999999999999,7.927151864035087,0.030089834576598976,0.9098135964912281,0.9624177848005744,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300007,81.35087719298245,95.19999999999999,8.037657620614034,0.03327786123774002,0.9122807017543859,0.9343937324418843,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300008,86.43859649122807,103.0,6.300575657894737,0.023469876709490262,0.9114583333333334,0.9687357832891621,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300009,82.29824561403508,101.6,7.637986567982456,0.03280949530431503,0.9150219298245614,0.960101161369798,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300010,74.59649122807018,87.8,7.5648643092105265,0.03008228001105125,0.9089912280701754,0.95956736407138,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300011,89.15789473684211,103.8,6.770456414473684,0.023867031012570792,0.9147478070175439,0.9680288535482483,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300012,81.9298245614035,101.4,9.253700657894736,0.03404960893046264,0.9141995614035088,0.9469626584738838,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300013,82.9298245614035,100.8,6.873355263157895,0.02842568883933368,0.912828947368421,0.9699759289073423,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300014,84.08771929824562,99.19999999999999,8.28491639254386,0.03348723062577704,0.9114583333333334,0.9510379222020209,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300015,86.6842105263158,100.19999999999999,11.372909813596491,0.050854097596353086,0.9144736842105263,0.936121989789962,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300016,79.3859649122807,94.8,8.870888157894736,0.032543583367868494,0.9147478070175439,0.9528402391132713,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300017,84.10526315789474,99.4,8.927665844298245,0.03308699282655458,0.9158442982456141,0.9550348450514557,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300018,87.9298245614035,103.4,9.250068530701755,0.03581083340459636,0.9111842105263158,0.9484958602685516,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300019,85.6842105263158,100.6,8.506990131578947,0.03293149896833071,0.9120065789473685,0.9596134190511294,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300020,83.71929824561404,100.4,11.631578947368421,0.0467260671363448,0.9163925438596491,0.9227196283386392,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300021,84.70175438596492,101.4,8.93640350877193,0.0366525935902749,0.9131030701754386,0.9389591258489103,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300022,81.56140350877193,99.8,6.765042489035087,0.0251156927752452,0.9141995614035088,0.9646111495170298,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300023,87.2280701754386,105.8,8.416563870614034,0.032183939589788116,0.9147478070175439,0.9598389577766948,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300024,82.7719298245614,96.4,9.27319764254386,0.03926215637518995,0.9150219298245614,0.9368172268624126,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300025,80.6140350877193,91.4,11.115200109649123,0.044116504351429754,0.909265350877193,0.9264959208134459,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300026,83.33333333333333,99.8,6.2325589364035086,0.02666153504386513,0.9133771929824561,0.9677728470694305,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300027,83.9298245614035,101.19999999999999,6.301158168859649,0.025686687738594078,0.9081688596491229,0.9640352406234243,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300028,86.17543859649123,104.0,7.204050164473684,0.030041269512363585,0.9122807017543859,0.9545904427006179,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
elite,300029,78.3859649122807,90.8,8.569901315789474,0.035091248188274714,0.9122807017543859,0.954052579951319,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300000,80.15789473684211,96.0,8.42554139254386,0.030206424991832164,0.9147478070175439,0.9584164637089253,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300001,84.73684210526316,102.0,8.591282894736842,0.03021826219091035,0.9147478070175439,0.9482717696350035,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300002,84.6140350877193,100.8,10.401110197368421,0.042732100236373964,0.9166666666666666,0.9378811517602234,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300003,82.87719298245614,99.8,8.633223684210526,0.032161943983975684,0.9087171052631579,0.9392743601906733,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300004,80.0701754385965,98.19999999999999,7.008566337719298,0.028422451168384655,0.9100877192982456,0.9638014052428847,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300005,82.21052631578948,97.6,7.672594572368421,0.030765668408773462,0.9120065789473685,0.9498768582123638,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300006,85.71929824561404,102.19999999999999,7.378358004385965,0.0281516174239185,0.9073464912280702,0.9557063440795638,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300007,81.94736842105263,95.19999999999999,9.85108278508772,0.041510179237463744,0.9059758771929824,0.9366280754641224,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300008,86.15789473684211,103.0,7.2390693530701755,0.029374309296864208,0.9114583333333334,0.9632319992718166,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300009,81.43859649122807,101.6,7.349643640350878,0.03308365237240082,0.9078947368421053,0.9557086935349797,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300010,74.3859649122807,87.8,8.42297149122807,0.036256569902446405,0.9136513157894737,0.9442963510162715,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300011,88.64912280701755,103.8,9.506441885964913,0.03305014504765852,0.9100877192982456,0.9385813922668494,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300012,82.2280701754386,101.4,8.64514802631579,0.03006514947692942,0.9125548245614035,0.9679980748471094,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300013,84.47368421052632,101.4,7.0922080592105265,0.0315921995496177,0.9098135964912281,0.9619262609958305,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300014,84.89473684210526,99.19999999999999,9.918379934210526,0.04019784327945849,0.9076206140350878,0.9351155902511721,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300015,83.49122807017544,100.19999999999999,6.600568804824562,0.02440880128470783,0.915296052631579,0.9668619342299991,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300016,81.54385964912281,94.8,8.736122532894736,0.034747375191039716,0.9122807017543859,0.9498589819211558,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300017,83.70175438596492,99.4,9.581448739035087,0.03406374162111315,0.9098135964912281,0.9409313012554867,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300018,87.36842105263158,103.4,11.63414884868421,0.044885065764805714,0.9114583333333334,0.9203548015608966,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300019,86.52631578947368,101.19999999999999,9.109477796052632,0.03252135972038583,0.9120065789473685,0.9484836317931931,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300020,83.24561403508773,100.4,11.247635690789474,0.03985033326426302,0.9111842105263158,0.9282350780413665,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300021,85.17543859649123,101.8,8.407209429824562,0.03281379506837961,0.9035087719298246,0.9410519336165837,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300022,83.0,99.8,7.598307291666667,0.026769097667616107,0.9057017543859649,0.9549326061572874,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300023,84.6140350877193,104.8,8.13843201754386,0.029164203295859947,0.9109100877192983,0.9551331238572505,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300024,81.19298245614036,97.0,10.791392543859649,0.04283438665561542,0.9081688596491229,0.9383951974432991,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300025,78.80701754385964,91.8,10.562774122807017,0.04051513503246305,0.9078947368421053,0.9306630086089134,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300026,84.56140350877193,99.8,7.858723958333333,0.0296735797279726,0.9103618421052632,0.9525322702873131,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300027,85.33333333333333,101.19999999999999,9.854680646929825,0.0384831624665338,0.909265350877193,0.9406525930111301,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300028,85.12280701754386,102.19999999999999,8.222450657894736,0.03582374982732422,0.9111842105263158,0.9520070825191189,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
sentinel,300029,79.45614035087719,90.8,9.857695997807017,0.04085320612335738,0.9059758771929824,0.9218450938321225,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300000,75.0,94.6,10.839124177631579,0.04143847534409076,0.9163925438596491,0.9355684186823255,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300001,81.73684210526316,101.19999999999999,11.239412006578947,0.04638395323939771,0.9131030701754386,0.937451811108256,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300002,77.84210526315789,97.6,8.647615131578947,0.039494206590404264,0.9185855263157895,0.9538999456560747,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300003,78.03508771929825,97.0,11.659265350877194,0.048373065208954145,0.9161184210526315,0.9254886860840515,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300004,77.59649122807018,97.8,9.658100328947368,0.03730675729678527,0.9155701754385965,0.9459561086007852,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300005,75.40350877192982,93.6,7.683662280701754,0.029256776702254326,0.9144736842105263,0.9588312746141914,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300006,80.0,101.8,9.673862390350877,0.04008992091449095,0.9089912280701754,0.9495487940580069,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300007,77.71929824561404,94.4,10.507127192982455,0.04159456424854788,0.9095394736842105,0.941780314906947,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300008,79.85964912280701,101.0,6.4812568530701755,0.022523534612997935,0.9136513157894737,0.9823689849990259,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300009,78.9298245614035,99.6,7.639699835526316,0.030327332301664046,0.9117324561403509,0.9595703681877389,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300010,69.80701754385964,87.0,13.15172697368421,0.051722052424368,0.9078947368421053,0.9199200061213981,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300011,82.24561403508773,102.8,10.500342653508772,0.04273186040889626,0.9125548245614035,0.9218337121115462,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300012,79.28070175438596,98.0,10.507058662280702,0.039456981939757524,0.9089912280701754,0.9308022213911433,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300013,80.3157894736842,100.19999999999999,9.25928591008772,0.03841498294072889,0.9084429824561403,0.9506616161534395,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300014,76.42105263157895,98.0,10.502946820175438,0.045595075012553256,0.9150219298245614,0.9415569849393034,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300015,78.50877192982456,99.8,10.919784813596491,0.04640774755129293,0.9131030701754386,0.9347750753322651,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300016,76.05263157894737,95.8,6.665296052631579,0.02624240226550628,0.912828947368421,0.9591254981301623,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300017,77.98245614035088,99.4,8.236773574561404,0.031083165728187485,0.9120065789473685,0.9577131946726763,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300018,81.96491228070175,102.19999999999999,8.232456140350877,0.030897093866556157,0.9131030701754386,0.9554238331481394,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300019,78.08771929824562,98.19999999999999,9.914850603070175,0.03735090268321723,0.9120065789473685,0.9404328492234514,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300020,76.63157894736842,97.8,5.9477796052631575,0.022389573836165213,0.9158442982456141,0.9529547912867674,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300021,80.73684210526316,99.8,12.540604440789474,0.051895651201494544,0.9141995614035088,0.9196343468718243,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300022,75.96491228070175,94.4,6.841248629385965,0.02939591090039184,0.9133771929824561,0.9581316139517835,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300023,79.2280701754386,102.8,8.890179550438596,0.035031035594234934,0.9120065789473685,0.9596697918471161,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300024,75.26315789473684,95.8,8.38305235745614,0.030174014021273655,0.9089912280701754,0.9592494763933118,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300025,74.0701754385965,92.8,11.581825657894736,0.04688531258154134,0.9087171052631579,0.9359075494626217,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300026,78.7719298245614,97.6,11.67992735745614,0.04506414028290323,0.9111842105263158,0.9295092191294214,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300027,78.75438596491227,100.19999999999999,10.795812774122806,0.03804373000524057,0.912828947368421,0.9399945026469504,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300028,78.08771929824562,98.8,8.314658717105264,0.03489275668940505,0.9147478070175439,0.961069642612689,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
none,300029,74.40350877192982,90.6,9.377467105263158,0.03708995325693937,0.9114583333333334,0.9464089219634648,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300000,74.19298245614036,94.6,1.4694353070175439,0.004677492341966026,0.953125,0.9919470808167961,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300001,77.21052631578948,100.6,1.0068873355263157,0.005627072109407377,0.953125,0.992234685073339,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300002,76.52631578947368,97.6,1.5010964912280702,0.005350790855090482,0.953125,0.9847569744032212,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300003,79.42105263157895,98.8,1.0035293311403508,0.003974780701754386,0.953125,0.993385102099511,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300004,76.36842105263158,96.4,1.1923314144736843,0.004814416701201823,0.953125,0.9867702041990222,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300005,73.6140350877193,93.4,1.0859375,0.0030153508771929823,0.953125,0.9864825999424791,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300006,80.71929824561404,101.8,2.387129934210526,0.009594298245614035,0.953125,0.9744032211676733,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300007,78.29824561403508,94.4,1.481016995614035,0.005622755214808675,0.953125,0.9813057233247052,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300008,79.40350877192982,101.0,0.7120339912280702,0.002742307293825114,0.953125,0.996836353178027,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300009,74.94736842105263,98.4,1.4658717105263157,0.005757658171018096,0.953125,0.9907966637906241,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300010,70.3157894736842,87.0,0.7548656798245614,0.0023300438596491227,0.953125,0.9939603106125972,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300011,79.6140350877193,100.19999999999999,2.3072231359649122,0.007688389280287333,0.953125,0.9749784296807592,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300012,76.75438596491227,98.19999999999999,1.9716968201754386,0.007140143666252245,0.953125,0.9861949956859362,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300013,76.71929824561404,97.6,1.2984169407894737,0.00493636897361514,0.953125,0.9916594765602531,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300014,76.59649122807018,98.0,1.0574287280701755,0.005224521688078464,0.953125,0.9916594765602531,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300015,78.7719298245614,99.19999999999999,1.1360677083333333,0.004797149122807018,0.953125,0.992234685073339,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300016,76.40350877192982,95.4,2.4645696271929824,0.010461994059953031,0.953125,0.9741156169111302,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300017,77.63157894736842,99.4,1.120374177631579,0.0041596705565313105,0.953125,0.991659476560253,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300018,80.01754385964912,101.0,1.4998629385964912,0.005773846525763227,0.953125,0.9887834339948232,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300019,77.84210526315789,98.19999999999999,1.5658237390350878,0.0061882684072385695,0.953125,0.9807305148116192,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300020,79.73684210526316,97.8,0.7872121710526315,0.002882606368282912,0.953125,0.9899338510209952,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300021,76.66666666666667,99.8,1.7378015350877194,0.006861772486772486,0.953125,0.9873454127121081,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300022,78.0701754385965,99.4,2.3794887609649122,0.009763736358613068,0.953125,0.9841817658901351,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300023,81.54385964912281,102.8,3.0769257127192984,0.011787280701754386,0.953125,0.9726775956284153,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300024,76.01754385964912,97.0,0.9765967653508771,0.0038409569691946403,0.953125,0.991084268047167,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300025,71.89473684210526,89.8,1.0450589364035088,0.003862541442188148,0.953125,0.9916594765602531,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300026,80.64912280701755,99.4,1.1743078399122806,0.005362782228975764,0.953125,0.990509059534081,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300027,79.91228070175438,100.19999999999999,1.914576480263158,0.008657566378764059,0.953125,0.9810181190681622,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300028,79.40350877192982,98.8,1.9294476425438596,0.008913308122668877,0.953125,0.9792924935289042,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
oracle,300029,73.75438596491227,90.6,1.1640282346491229,0.005100410968365797,0.953125,0.9887834339948232,15000.0,0,14488,15000,bitmatching,256,5000,0.01,gradual,0.25,
patrol,300000,80.94736842105263,96.4,23.11071134868421,0.08807867972095593,0.9136513157894737,0.8446389384927863,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300001,84.59649122807018,103.4,19.64316063596491,0.07172412453377537,0.9106359649122807,0.9019518108898216,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300002,84.17543859649123,99.8,24.247601425438596,0.09750400237799223,0.9122807017543859,0.8633160515693449,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300003,84.29824561403508,100.0,22.62989994517544,0.08869707487221992,0.9133771929824561,0.882244815926946,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300004,81.56140350877193,97.8,22.514185855263158,0.09049028205355909,0.9194078947368421,0.8665884607033698,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300005,81.54385964912281,96.8,20.212239583333332,0.07668658331085809,0.9081688596491229,0.8835699299825024,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300006,87.54385964912281,101.8,22.453878837719298,0.08761939297061552,0.9185855263157895,0.8656746426855433,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300007,78.98245614035088,95.8,21.32483552631579,0.08609760197190262,0.918859649122807,0.8458430315023874,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300008,84.35087719298245,102.8,21.058148300438596,0.08321569795551871,0.9161184210526315,0.8716046154740055,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300009,83.91228070175438,101.19999999999999,22.355742872807017,0.08609854415127934,0.9136513157894737,0.8844547681712612,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300010,74.9298245614035,89.4,22.833059210526315,0.09341059272744417,0.9073464912280702,0.9013545224016493,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300011,88.3157894736842,102.0,21.39977384868421,0.08435039027468057,0.9163925438596491,0.8616129694359043,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300012,85.08771929824562,100.19999999999999,23.211143092105264,0.0917008112472783,0.9117324561403509,0.8667501073476909,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300013,82.15789473684211,98.4,23.79091282894737,0.09837903006093537,0.9117324561403509,0.8637883672750939,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300014,83.9298245614035,100.8,24.249588815789473,0.09948283602707556,0.9177631578947368,0.8489148034399472,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300015,83.91228070175438,99.8,25.005208333333332,0.09566041429580074,0.9098135964912281,0.8536631973876883,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300016,78.82456140350877,95.8,22.09741639254386,0.08562947230280424,0.9144736842105263,0.8905094239952522,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300017,85.15789473684211,100.0,22.097827576754387,0.08723426430248851,0.9158442982456141,0.8733750024059913,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300018,86.52631578947368,102.8,24.66625548245614,0.09277949042005713,0.9133771929824561,0.847658760640267,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300019,84.08771929824562,100.8,24.309279057017545,0.09767417710395851,0.9141995614035088,0.8358932349381148,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300020,85.28070175438596,100.4,26.63808936403509,0.10552883534843233,0.9125548245614035,0.8420326067149376,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300021,83.26315789473684,99.8,22.30067845394737,0.0869677645831552,0.9174890350877193,0.8657417896739478,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300022,84.80701754385964,99.8,20.66611842105263,0.08098062577704103,0.9141995614035088,0.8769607660604647,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300023,86.70175438596492,104.8,24.69116639254386,0.09279714830054138,0.9163925438596491,0.841843188698108,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300024,83.0,97.8,20.413788377192983,0.07590611617626744,0.9144736842105263,0.867210393738918,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300025,77.63157894736842,92.4,24.045709978070175,0.0879182693994391,0.912828947368421,0.8409064645558668,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300026,84.49122807017544,99.4,26.443153782894736,0.10306512193103055,0.9114583333333334,0.8386832238449847,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300027,85.29824561403508,103.4,21.12256716008772,0.07979779665699682,0.9114583333333334,0.8914887896990829,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300028,84.0,99.0,22.56160910087719,0.09193690426854538,0.9139254385964912,0.8631353458754291,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300029,78.15789473684211,91.0,24.286663925438596,0.09546480072666355,0.9158442982456141,0.8624577835387474,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300000,80.94736842105263,96.4,4.6580660635964914,0.015765299074457798,0.9136513157894737,0.9698640718296813,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300001,82.96491228070175,96.8,4.731051260964913,0.018157937905788093,0.9057017543859649,0.9775139192223693,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300002,84.21052631578948,99.8,8.290296052631579,0.035293919537470096,0.9070723684210527,0.96338234000517,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300003,83.66666666666667,100.0,7.99695038377193,0.029909604227103193,0.9098135964912281,0.9590218920932198,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300004,80.26315789473684,97.8,4.992907072368421,0.020204351511982056,0.9106359649122807,0.9693249781379223,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300005,82.42105263157895,96.6,4.819250274122807,0.01756112722751761,0.9114583333333334,0.9799916856132868,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300006,84.50877192982456,101.8,8.997738486842104,0.03130521171147466,0.9084429824561403,0.9459912688403259,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300007,81.45614035087719,96.19999999999999,6.729577850877193,0.024897689598010773,0.9106359649122807,0.9650151671898686,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300008,86.91228070175438,101.4,7.891104714912281,0.030025081157618455,0.9106359649122807,0.9537657497995606,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300009,86.05263157894737,101.19999999999999,4.909265350877193,0.019611652161900816,0.9125548245614035,0.975437481190544,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300010,73.66666666666667,89.4,3.989891721491228,0.01482853294653958,0.9078947368421053,0.981214799125224,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300011,88.26315789473684,103.4,11.24109100877193,0.04325204620803978,0.9133771929824561,0.9244647321236639,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300012,80.64912280701755,100.19999999999999,7.102761787280702,0.027843970161624532,0.9117324561403509,0.956463338357583,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300013,84.43859649122807,101.0,6.2367393092105265,0.02487828070285074,0.9117324561403509,0.9680931169680844,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300014,83.63157894736842,100.8,6.282380756578948,0.02457500172675784,0.9098135964912281,0.9647687307104699,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300015,83.0,99.8,6.002775493421052,0.026191678753971544,0.9117324561403509,0.9676586186929073,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300016,79.63157894736842,96.4,3.8351151315789473,0.01346599150435143,0.9057017543859649,0.9888686695668083,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300017,82.94736842105263,100.0,4.7055921052631575,0.01841188094361012,0.9117324561403509,0.9818880565507815,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300018,87.0,104.4,4.261444627192983,0.015498730832987981,0.9114583333333334,0.9867597104977522,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300019,83.7719298245614,100.19999999999999,7.390145285087719,0.026779992687317594,0.909265350877193,0.9608622011826146,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300020,86.03508771929825,98.8,12.809244791666666,0.046853415527006496,0.9059758771929824,0.8992517810054169,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300021,83.10526315789474,100.19999999999999,7.5593818530701755,0.028426750932449233,0.9131030701754386,0.944397538855187,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300022,83.12280701754386,100.19999999999999,3.3445038377192984,0.012090542547313166,0.9081688596491229,0.9907504066800036,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300023,86.47368421052632,105.0,3.6423040021929824,0.014975495798770767,0.9076206140350878,0.9876653410778373,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300024,83.05263157894737,96.19999999999999,10.133223684210526,0.04036943983975687,0.9114583333333334,0.9354588985614242,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300025,78.80701754385964,92.4,8.078193530701755,0.028437560299480108,0.9070723684210527,0.9586760679318852,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300026,83.28070175438596,98.8,8.718715734649123,0.03339064867439816,0.9067982456140351,0.9465797261515371,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300027,85.47368421052632,101.8,4.598649945175438,0.018958927420256677,0.9111842105263158,0.9769170534691337,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300028,86.87719298245614,101.19999999999999,9.429481907894736,0.03454594902610858,0.9040570175438597,0.9300573033268109,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
periodic,300029,79.91228070175438,91.0,11.076891447368421,0.04634859581697024,0.9084429824561403,0.9219050271099016,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300000,79.7719298245614,95.19999999999999,10.424479166666666,0.04166127054841829,0.9035087719298246,0.9354054335136497,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300001,87.73684210526316,102.8,3.3885348135964914,0.012502805981489156,0.9109100877192983,0.9791753703164471,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300002,84.80701754385964,100.4,4.297560307017544,0.017152101464290647,0.9139254385964912,0.9797836460582485,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300003,81.91228070175438,99.8,5.529194078947368,0.022248195538057746,0.9084429824561403,0.9740792788106002,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300004,83.94736842105263,99.4,4.7222450657894735,0.018415032961888535,0.9136513157894737,0.9757783314706012,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300005,82.82456140350877,96.8,6.713850054824562,0.026622288990192016,0.9076206140350878,0.9539277382295753,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300006,84.66666666666667,102.19999999999999,3.881030701754386,0.016753867937560438,0.9161184210526315,0.9770873616824779,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300007,81.63157894736842,96.6,8.921532346491228,0.03529385101533361,0.9087171052631579,0.9475281923728184,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300008,86.80701754385964,102.8,4.879591557017544,0.021409638762259982,0.9122807017543859,0.9735733100631243,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300009,86.15789473684211,101.8,7.420401589912281,0.030195598494267162,0.9073464912280702,0.9520337957693765,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300010,78.43859649122807,95.0,5.179721765350878,0.021171318771557066,0.9141995614035088,0.9713034752949204,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300011,88.35087719298245,103.4,6.926329495614035,0.025249516507804947,0.9103618421052632,0.9498257162793785,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300012,81.0701754385965,98.0,4.112630208333333,0.014576131656788515,0.9117324561403509,0.97561188183785,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300013,84.14035087719299,99.4,7.196580317982456,0.027716621770962842,0.9131030701754386,0.9486407182968134,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300014,81.6140350877193,98.8,5.289131030701754,0.017737040682414697,0.9087171052631579,0.9718572439280551,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300015,85.24561403508773,99.4,6.499417489035087,0.02374507874015748,0.9103618421052632,0.9535809285433275,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300016,80.08771929824562,96.8,5.0977933114035086,0.022933044964774142,0.9100877192982456,0.9783488656942324,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300017,83.54385964912281,98.4,4.153166118421052,0.015245113275314269,0.9125548245614035,0.9762992128675477,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300018,89.70175438596492,105.8,7.508703399122807,0.02746978790480137,0.9125548245614035,0.9506957047791894,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300019,85.42105263157895,99.8,3.8689350328947367,0.015644426025694155,0.9051535087719298,0.970550845209037,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300020,87.14035087719299,100.8,11.160190515350877,0.04172386552009946,0.9098135964912281,0.923402138391186,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300021,84.43859649122807,99.0,8.182154605263158,0.03131841935328259,0.9122807017543859,0.9409989471972712,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300022,79.57894736842105,96.8,3.4958538925438596,0.013868023898328499,0.9073464912280702,0.9764731817855568,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300023,88.85964912280701,105.4,10.29320860745614,0.042335905243204255,0.9120065789473685,0.9225915666358879,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300024,83.78947368421052,100.0,5.717619243421052,0.01989980487636414,0.9087171052631579,0.9670540177897654,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300025,74.66666666666667,88.4,4.679995888157895,0.016885653136559684,0.9166666666666666,0.9725635755966655,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300026,82.29824561403508,96.6,7.19359923245614,0.027196435971819314,0.9067982456140351,0.9600398964594467,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300027,83.87719298245614,99.19999999999999,4.9438733552631575,0.019222052424368006,0.9155701754385965,0.9668399520132887,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300028,85.7719298245614,101.19999999999999,7.811026589912281,0.03386450994612515,0.9106359649122807,0.9506832572269108,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
random,300029,78.40350877192982,92.8,5.747601425438597,0.02235611790302528,0.9106359649122807,0.968529992324213,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300000,81.10526315789474,96.4,3.0705523574561404,0.012342001657687526,0.9136513157894737,0.9831190247091268,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300001,82.24561403508773,96.8,4.018708881578948,0.013333808191739191,0.9139254385964912,0.9820141934604163,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300002,84.7719298245614,99.8,6.835217927631579,0.031307215983966914,0.9161184210526315,0.9658195508252416,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300003,82.24561403508773,100.0,6.832853618421052,0.028259471266749554,0.9120065789473685,0.964943706996839,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300004,80.78947368421052,97.8,5.4300986842105265,0.019914006089151136,0.9133771929824561,0.9679676199429433,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300005,82.15789473684211,96.6,3.8943256578947367,0.015779328981903578,0.9100877192982456,0.9746396814269516,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300006,83.66666666666667,101.8,8.024362664473685,0.03504037050193287,0.9125548245614035,0.9532324381966019,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300007,81.94736842105263,96.19999999999999,4.1082099780701755,0.014990416493990882,0.9144736842105263,0.9844453330872477,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300008,87.71929824561404,101.4,7.40015076754386,0.03222130128470783,0.9139254385964912,0.9418209514270361,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300009,86.19298245614036,101.19999999999999,4.8312431469298245,0.021804634618041167,0.9147478070175439,0.9749498429494738,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300010,73.96491228070175,89.4,3.287109375,0.014963435902749,0.915296052631579,0.9792918884001355,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300011,88.80701754385964,103.4,9.137746710526315,0.03582267060367454,0.9122807017543859,0.9370694287267998,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300012,79.47368421052632,100.19999999999999,6.3497464364035086,0.0270172848459732,0.9120065789473685,0.9665765232598141,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300013,83.78947368421052,101.0,3.2895079495614037,0.010016274692637104,0.9141995614035088,0.9795029320715325,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300014,83.87719298245614,100.8,5.5525973135964914,0.022097104227103193,0.9136513157894737,0.9682428923416438,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300015,83.91228070175438,99.8,5.924102247807017,0.02536499343832021,0.9131030701754386,0.9671132096752694,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300016,79.36842105263158,96.4,3.012712445175439,0.011399122807017544,0.9078947368421053,0.9836225290018653,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300017,83.6842105263158,100.0,5.358072916666667,0.021304200324740112,0.9147478070175439,0.9718162861808103,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300018,87.35087719298245,104.4,4.8184964364035086,0.01824319657411245,0.9098135964912281,0.9768668829270671,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300019,84.3157894736842,100.19999999999999,7.5082236842105265,0.030751450065452345,0.909265350877193,0.9523074042114114,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300020,86.33333333333333,98.8,11.109375,0.04178538126813096,0.9117324561403509,0.9354121636897985,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300021,84.47368421052632,100.19999999999999,8.709703947368421,0.03021070762536262,0.9117324561403509,0.9380807032089026,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300022,83.56140350877193,100.19999999999999,5.182942708333333,0.02008327289680895,0.9141995614035088,0.9698511739169308,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300023,87.2280701754386,105.0,4.401589912280702,0.017582865875318217,0.9166666666666666,0.9781906548955674,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300024,82.19298245614036,96.19999999999999,5.7824150219298245,0.023327419187733112,0.9147478070175439,0.9672663206716124,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300025,78.89473684210526,92.4,8.425267269736842,0.03257744508910071,0.9106359649122807,0.9544473154442701,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300026,84.05263157894737,98.8,7.638123629385965,0.02681391114487882,0.9073464912280702,0.9523204755868262,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300027,85.42105263157895,101.8,4.293345668859649,0.01923522580510769,0.9147478070175439,0.9741827049603358,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300028,84.42105263157895,101.19999999999999,6.914439418859649,0.024405563613758806,0.9131030701754386,0.9519796560277658,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
elite,300029,79.33333333333333,91.0,8.267029879385966,0.031098000770736992,0.9051535087719298,0.9484574582045567,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300000,80.91228070175438,96.4,3.93835663377193,0.014261940530460008,0.9087171052631579,0.9692187624515676,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300001,82.17543859649123,96.8,3.139083059210526,0.012385170603674542,0.9106359649122807,0.9928019932941647,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300002,84.47368421052632,99.8,8.46227384868421,0.03514603163639633,0.9073464912280702,0.9538845652998656,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300003,82.59649122807018,100.0,5.047251918859649,0.021269339687802185,0.9076206140350878,0.975374626673012,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300004,80.15789473684211,97.8,4.889734100877193,0.0207331025781865,0.9067982456140351,0.9760476585971064,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300005,82.9298245614035,96.6,3.9933182565789473,0.016731204240917254,0.9084429824561403,0.9823644968132083,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300006,82.50877192982456,101.8,5.384765625,0.021687119153965404,0.9040570175438597,0.9717571688200064,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300007,81.78947368421052,96.19999999999999,7.784162554824562,0.029703472510015195,0.9002192982456141,0.9459897212392743,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300008,87.96491228070175,101.4,7.65515350877193,0.03249326564442603,0.9120065789473685,0.9426307470975264,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300009,86.42105263157895,101.19999999999999,3.91125274122807,0.015497651609338307,0.9122807017543859,0.9787668689549707,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300010,73.66666666666667,89.4,3.0408785635964914,0.012347397775935904,0.9125548245614035,0.9813731653978323,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300011,87.91228070175438,103.4,8.89696408991228,0.030480513537781462,0.9095394736842105,0.9355369670394984,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300012,81.0701754385965,100.19999999999999,6.187328673245614,0.024413118179306536,0.9114583333333334,0.9638843692228098,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300013,84.2280701754386,101.0,3.6433662280701755,0.012492013744992403,0.9120065789473685,0.9781746449341334,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300014,82.96491228070175,100.8,6.332305372807017,0.024580397845006218,0.9081688596491229,0.9617540010062889,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300015,84.47368421052632,99.8,6.395799067982456,0.02919623739466777,0.9084429824561403,0.962419204624602,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300016,78.94736842105263,96.4,3.893503289473684,0.018162263434175995,0.9078947368421053,0.9851400125093565,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300017,82.94736842105263,100.0,4.0835731907894735,0.01772873237336561,0.909265350877193,0.9829707976504573,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300018,87.35087719298245,104.4,5.086657072368421,0.021951409034397018,0.9098135964912281,0.9758205028140399,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300019,83.05263157894737,100.19999999999999,5.847279331140351,0.02320873884733706,0.9048793859649122,0.9532165692376656,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300020,84.56140350877193,98.8,10.246779057017545,0.03534133685591932,0.9024122807017544,0.9309518502851198,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300021,83.96491228070175,100.19999999999999,8.307051809210526,0.03639789680895151,0.9051535087719298,0.9335108084165429,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300022,83.66666666666667,100.19999999999999,4.73156524122807,0.01787410208592347,0.9109100877192983,0.9796145225306543,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300023,87.49122807017544,105.0,5.500753837719298,0.02142168152774763,0.9087171052631579,0.9763884549110018,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300024,81.29824561403508,96.19999999999999,4.514288651315789,0.018389970990468296,0.9073464912280702,0.9700799005007881,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300025,76.78947368421052,92.4,4.692742598684211,0.016200226205276974,0.9078947368421053,0.9842124999354334,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300026,84.01754385964912,98.8,7.695483826754386,0.030787492709244677,0.9046052631578947,0.9322784633293517,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300027,85.87719298245614,101.8,4.541186951754386,0.019507190164825886,0.9087171052631579,0.9681267751494458,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300028,85.87719298245614,101.19999999999999,6.30297423245614,0.027962684763088823,0.9067982456140351,0.951724425750566,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
sentinel,300029,77.7719298245614,91.0,8.583059210526315,0.03314309532580357,0.8977521929824561,0.945019839374601,15000.0,3622,10866,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300000,73.78947368421052,96.4,7.261341831140351,0.028937223718745683,0.9155701754385965,0.9652258151094101,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300001,79.70175438596492,102.19999999999999,9.149739583333334,0.03704327255145738,0.9163925438596491,0.9375006569095331,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300002,77.3859649122807,97.19999999999999,6.8706825657894735,0.027200752866418012,0.9161184210526315,0.9614869044811523,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300003,78.35087719298245,97.19999999999999,9.964878015350877,0.03889090343970161,0.9106359649122807,0.933609458911359,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300004,78.89473684210526,96.8,7.415398848684211,0.029428270479347977,0.9103618421052632,0.9464484778754026,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300005,76.70175438596492,93.4,6.065446820175438,0.024685082539024728,0.9122807017543859,0.963842184387831,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300006,79.24561403508773,100.19999999999999,5.125376918859649,0.02144741158999862,0.9120065789473685,0.9803298915513995,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300007,78.29824561403508,96.4,8.59851288377193,0.034167141525072525,0.912828947368421,0.9454411159400546,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300008,80.66666666666667,100.8,7.928111293859649,0.028547641111746996,0.9098135964912281,0.9459325417997186,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300009,80.66666666666667,97.6,12.66186951754386,0.05024579232968686,0.9095394736842105,0.9157019476362218,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300010,68.52631578947368,87.4,6.758840460526316,0.025361755767371184,0.912828947368421,0.9686801981421609,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300011,78.12280701754386,100.8,5.071717379385965,0.019957003729796932,0.9117324561403509,0.9715537163887499,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300012,77.80701754385964,95.4,5.849232456140351,0.02350785510363836,0.9117324561403509,0.9719767751224627,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300013,79.66666666666667,99.8,6.14929413377193,0.027414439149053737,0.9163925438596491,0.9695670420732793,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300014,74.98245614035088,95.19999999999999,5.342516447368421,0.020982266196988536,0.9141995614035088,0.9659885882639582,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300015,78.14035087719299,98.19999999999999,8.151795504385966,0.0350273684265344,0.9098135964912281,0.9460997125582317,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300016,76.57894736842105,96.4,9.86962033991228,0.04278150469678132,0.912828947368421,0.9379248201974216,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300017,77.29824561403508,99.8,3.66296600877193,0.014411952617764883,0.9117324561403509,0.981500939281052,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300018,80.29824561403508,102.6,4.00219298245614,0.015517077635032465,0.912828947368421,0.9790803230558375,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300019,73.56140350877193,97.8,4.128255208333333,0.019240399226412488,0.9084429824561403,0.9808154880726688,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300020,78.47368421052632,97.19999999999999,12.029810855263158,0.05197001485011742,0.9095394736842105,0.9153067218338212,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300021,81.2280701754386,99.4,7.304516173245614,0.028986097132595267,0.9098135964912281,0.9516444299095581,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300022,78.05263157894737,98.19999999999999,7.211691337719298,0.025998669026020868,0.9136513157894737,0.9601081230047135,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300023,82.26315789473684,103.19999999999999,5.146552905701754,0.02120289404613897,0.9141995614035088,0.968640299159621,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300024,75.9298245614035,95.4,6.166975054824562,0.024688320209973753,0.909265350877193,0.9592300935467443,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300025,73.0701754385965,94.4,5.901452850877193,0.024359345432698108,0.912828947368421,0.9642708029211523,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300026,77.94736842105263,97.4,8.317811129385966,0.031682820075122194,0.9098135964912281,0.94714290674033,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300027,78.05263157894737,100.19999999999999,3.541529605263158,0.014158454973830026,0.9139254385964912,0.9915856859432,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300028,80.94736842105263,99.8,7.260142543859649,0.028940598433967683,0.909265350877193,0.95224394771419,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
none,300029,71.2280701754386,90.19999999999999,10.685958059210526,0.04156653869472456,0.9067982456140351,0.922505665354852,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300000,73.56140350877193,96.4,1.395764802631579,0.005345394736842105,0.953125,0.9873454127121082,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300001,80.42105263157895,102.19999999999999,1.6569353070175439,0.006325329810747341,0.953125,0.9838941616335921,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300002,77.05263157894737,97.19999999999999,1.479063870614035,0.004938527420914491,0.953125,0.9902214552775381,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300003,77.14035087719299,97.19999999999999,1.173314144736842,0.0043859649122807015,0.953125,0.9893586425079091,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300004,77.52631578947368,96.8,1.9688527960526316,0.008223684210526315,0.953125,0.9833189531205062,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300005,75.98245614035088,93.4,1.4319490131578947,0.005619517543859649,0.953125,0.9905090595340811,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300006,79.15789473684211,100.19999999999999,0.8506030701754386,0.004390281806879403,0.953125,0.995973540408398,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300007,77.64912280701755,96.4,0.8256236293859649,0.0034297727586683245,0.953125,0.9919470808167961,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300008,80.21052631578948,100.8,1.0022957785087718,0.004402153267025833,0.953125,0.9847569744032212,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300009,81.15789473684211,97.6,2.1600191885964914,0.0101522568724962,0.953125,0.9752660339373023,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300010,69.3157894736842,87.4,1.5816543311403508,0.005893640350877193,0.953125,0.9867702041990222,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300011,79.10526315789474,100.8,0.7331071820175439,0.0027412280701754384,0.953125,0.9951107276387692,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300012,77.71929824561404,95.4,1.1621779057017543,0.004123713565409587,0.953125,0.9861949956859362,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300013,78.85964912280701,99.8,1.1012198464912282,0.004797149122807018,0.953125,0.993672706356054,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300014,73.84210526315789,95.19999999999999,1.6402823464912282,0.005776004973062577,0.953125,0.9841817658901352,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300015,79.24561403508773,98.19999999999999,0.9354783442982456,0.004660087719298245,0.953125,0.992522289329882,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300016,75.89473684210526,96.4,1.7770353618421053,0.007687310056637657,0.953125,0.9844693701466781,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300017,77.66666666666667,99.8,1.152891995614035,0.0037200839204309987,0.953125,0.9925222893298821,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300018,80.84210526315789,102.6,1.5163103070175439,0.005893640350877193,0.953125,0.9899338510209951,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300019,74.63157894736842,97.8,1.086828399122807,0.0035765471750241746,0.953125,0.990221455277538,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300020,78.87719298245614,97.19999999999999,0.4857456140350877,0.0016458160657549384,0.953125,0.9959735404083981,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300021,80.42105263157895,99.4,1.381030701754386,0.005221284017129438,0.953125,0.9867702041990223,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300022,76.94736842105263,98.19999999999999,1.5598615679824561,0.005893640350877193,0.953125,0.9856197871728501,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300023,82.14035087719299,103.19999999999999,1.281763980263158,0.005756578947368421,0.953125,0.990221455277538,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300024,75.82456140350877,95.4,1.4056332236842106,0.005362662315236911,0.953125,0.9876330169686511,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300025,74.12280701754386,94.4,0.9438048245614035,0.003451357231661832,0.953125,0.9907966637906241,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300026,77.26315789473684,97.4,0.9331483004385965,0.00330026592070728,0.953125,0.9905090595340811,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300027,79.43859649122807,100.19999999999999,1.301843475877193,0.0069901315789473685,0.953125,0.994535519125683,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300028,79.29824561403508,99.8,1.5869654605263157,0.005756578947368421,0.953125,0.9864825999424791,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
oracle,300029,70.15789473684211,90.19999999999999,0.6125959429824561,0.0028782894736842104,0.953125,0.993960310612597,15000.0,0,14488,15000,bitmatching,256,5000,0.01,abrupt,0.25,
patrol,300000,81.29824561403508,96.19999999999999,35.31003289473684,0.1376323128194502,0.9073464912280702,0.7862208968576678,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300001,88.91228070175438,100.4,33.59686814692982,0.1345392578394806,0.90625,0.8243228059064482,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300002,86.54385964912281,99.0,36.7746367872807,0.14521279686530414,0.9174890350877193,0.7886829630085344,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300003,85.6842105263158,101.0,43.104817708333336,0.17018061887000968,0.9087171052631579,0.7538417861232651,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300004,86.26315789473684,96.8,42.58350466008772,0.16773778757370242,0.9144736842105263,0.7185896956033485,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300005,81.71929824561404,96.8,40.64014528508772,0.15984850851976837,0.8944627192982456,0.7636606265119665,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300006,87.84210526315789,102.6,36.49177631578947,0.14305904333230277,0.9111842105263158,0.7890669785088498,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300007,83.84210526315789,98.6,36.14035087719298,0.13967713328597084,0.9098135964912281,0.7941905490704934,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300008,83.08771929824562,100.6,40.06349369517544,0.15819691946401437,0.9089912280701754,0.7494367569568606,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300009,85.98245614035088,99.8,35.66625548245614,0.1388297200240321,0.9106359649122807,0.79342496780876,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300010,82.10526315789474,92.4,35.871539199561404,0.14439587595410225,0.9002192982456141,0.8051191387949954,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300011,87.73684210526316,103.4,35.020559210526315,0.13337647144435893,0.9070723684210527,0.7989368633352244,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300012,84.0,101.0,40.93887061403509,0.15888952408909413,0.9111842105263158,0.7417027386326256,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300013,84.15789473684211,97.4,36.40409128289474,0.14517325959255092,0.9084429824561403,0.8044987198490439,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300014,83.14035087719299,102.8,32.042043585526315,0.119627624671916,0.9095394736842105,0.8100551211664976,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300015,87.78947368421052,101.8,40.042523300438596,0.1662559107194934,0.9095394736842105,0.760687731792697,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300016,83.57894736842105,96.0,35.31602933114035,0.13601513503246304,0.9057017543859649,0.8128561686394254,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300017,83.98245614035088,97.0,40.731976425438596,0.1592563402162449,0.9065241228070176,0.7531851675635071,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300018,88.80701754385964,104.4,36.19729989035088,0.14131241941796752,0.9100877192982456,0.797320743233292,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300019,85.94736842105263,100.4,34.83192845394737,0.14238194184060324,0.9172149122807017,0.7975727664953807,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300020,87.43859649122807,101.8,36.045744243421055,0.1535630928535249,0.9120065789473685,0.7912738977263619,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300021,87.73684210526316,98.0,36.52076480263158,0.13557377079509797,0.9078947368421053,0.7670775926507134,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300022,86.59649122807018,100.0,37.7844024122807,0.15450381613482525,0.9037828947368421,0.8210410558371689,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300023,89.14035087719299,102.4,34.80975877192982,0.13808037906994083,0.9037828947368421,0.7834217931594609,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300024,83.6140350877193,96.8,37.352590460526315,0.14620998238707006,0.9043311403508771,0.7401225544828178,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300025,81.35087719298245,95.6,37.23461485745614,0.153675314982557,0.9114583333333334,0.7762803761071446,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300026,86.26315789473684,100.0,38.83514939692982,0.15659995968157492,0.9095394736842105,0.7623112304823928,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300027,89.71929824561404,103.8,40.196717379385966,0.15565966466362757,0.9133771929824561,0.7611812804382151,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300028,84.0701754385965,101.4,34.90762061403509,0.13061196297831193,0.9177631578947368,0.7840250356221642,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300029,80.3859649122807,92.0,39.40539336622807,0.14862663822723912,0.9117324561403509,0.7985452197477424,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300000,84.10526315789474,96.8,38.151795504385966,0.15278063857697613,0.9059758771929824,0.7844600786985972,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300001,87.78947368421052,103.4,38.65720942982456,0.15254070831606575,0.9004934210526315,0.7625592526558413,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300002,83.82456140350877,99.0,31.91748903508772,0.1283770963662437,0.9158442982456141,0.8107869453695145,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300003,87.33333333333333,99.8,43.76452850877193,0.17224135360272946,0.903234649122807,0.7358494754476191,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300004,81.85964912280701,96.8,32.97666529605263,0.12454835346787792,0.9057017543859649,0.7801533219783388,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300005,83.24561403508773,97.4,35.7956757127193,0.14003091307665488,0.9024122807017544,0.76202877410118,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300006,89.59649122807018,101.8,40.02521929824562,0.15920354391008143,0.9051535087719298,0.7340818744895511,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300007,83.05263157894737,98.6,35.88527960526316,0.13986198887967952,0.9078947368421053,0.7607046816647882,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300008,85.64912280701755,100.6,41.07733689692982,0.16145185799143527,0.9057017543859649,0.7554635316849342,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300009,86.03508771929825,99.19999999999999,37.26798930921053,0.14439157619003767,0.90625,0.7731575635107613,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300010,82.6842105263158,93.0,37.45363898026316,0.15555576797417864,0.9004934210526315,0.7561467490796777,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300011,88.75438596491227,103.6,35.26826343201754,0.13780930549799697,0.9024122807017544,0.7761220535214296,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300012,82.80701754385964,101.0,34.85934073464912,0.1392073969098161,0.9078947368421053,0.7840703941814403,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300013,84.40350877192982,97.79999999999998,35.25925164473684,0.13256609439719158,0.9067982456140351,0.7713438192062735,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300014,86.45614035087719,102.19999999999999,38.39394873903509,0.14924475928995717,0.9109100877192983,0.7664919049600376,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300015,86.50877192982456,101.8,35.41073876096491,0.14444761016715016,0.9087171052631579,0.7796275544243313,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300016,81.59649122807018,95.4,30.624828673245613,0.1159533066864449,0.9084429824561403,0.8219965717096067,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300017,81.87719298245614,97.0,38.43143503289474,0.1421555104405809,0.9073464912280702,0.7393844768596052,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300018,89.47368421052632,103.19999999999999,35.941063596491226,0.14169249951212237,0.9002192982456141,0.7826149812220067,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300019,87.87719298245614,100.4,36.60293311403509,0.14460891127644132,0.9059758771929824,0.7801414648415721,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300020,85.73684210526316,102.4,32.80907346491228,0.13468387380853708,0.90625,0.8204179667342906,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300021,88.64912280701755,100.0,38.3844572368421,0.15183306308202704,0.9048793859649122,0.7626865759449692,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300022,86.80701754385964,98.4,41.229646381578945,0.15962368382680234,0.8977521929824561,0.7700499375608778,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300023,90.70175438596492,102.4,38.481393914473685,0.15313721064472202,0.9010416666666666,0.7470566848745929,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300024,82.33333333333333,95.19999999999999,34.91238349780702,0.13700852154993784,0.9073464912280702,0.7807002638919629,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300025,80.78947368421052,96.8,36.30509868421053,0.14171964113038502,0.9076206140350878,0.76728732635777,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300026,85.87719298245614,100.0,34.24016584429825,0.141578468398687,0.9013157894736842,0.7839562270716963,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300027,87.84210526315789,103.4,44.504831414473685,0.17769242660456916,0.9089912280701754,0.728606488588097,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300028,83.78947368421052,99.19999999999999,30.79012472587719,0.11958896105640304,0.9037828947368421,0.8023643614072014,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
periodic,300029,79.75438596491227,91.4,34.447711074561404,0.1312707690595693,0.9026864035087719,0.7940357105145075,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300000,83.01754385964912,98.4,33.804344846491226,0.13448337803717517,0.9051535087719298,0.7879783595946812,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300001,85.57894736842105,103.0,34.02402001096491,0.1366420480334695,0.9040570175438597,0.807855338857118,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300002,88.10526315789474,99.19999999999999,39.802083333333336,0.1586389557664941,0.9021381578947368,0.7383706918996742,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300003,87.40350877192982,99.4,39.790090460526315,0.1511303685723495,0.8977521929824561,0.7825037525425353,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300004,86.54385964912281,98.4,35.04173519736842,0.13445033323685418,0.9078947368421053,0.7925103145397202,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300005,80.42105263157895,96.0,31.589672423245613,0.1331606609754921,0.9100877192982456,0.8258461367410549,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300006,85.66666666666667,102.8,36.96251370614035,0.14855856148463897,0.9054276315789473,0.7949018324322491,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300007,86.05263157894737,98.8,37.06506990131579,0.14342666459455727,0.9078947368421053,0.7731129876944558,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300008,87.0701754385965,102.4,32.10800438596491,0.12194255940046969,0.9048793859649122,0.8066381762242503,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300009,84.6842105263158,98.8,32.92684347587719,0.12212285827210195,0.9048793859649122,0.7918194133914153,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300010,85.45614035087719,97.0,36.615782620614034,0.14252621519897732,0.9004934210526315,0.7536677977109858,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300011,89.08771929824562,103.4,37.64624451754386,0.14767947386510896,0.90625,0.7552316352315058,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300012,85.66666666666667,101.0,31.78978207236842,0.12440553620490422,0.9067982456140351,0.7953952729702279,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300013,84.29824561403508,99.6,34.44339364035088,0.13916948703780446,0.9051535087719298,0.7718977866498148,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300014,83.50877192982456,100.6,33.96590597587719,0.1308052125337403,0.9043311403508771,0.7797696752467982,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300015,86.10526315789474,102.4,31.18441611842105,0.119560832719375,0.9136513157894737,0.8082459184299403,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300016,85.0,97.4,30.772786458333332,0.12248718403072423,0.9070723684210527,0.8085551438965312,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300017,84.47368421052632,94.8,37.26353481359649,0.14334488342465965,0.9037828947368421,0.750539266336754,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300018,89.35087719298245,102.8,35.66067023026316,0.14246802277456544,0.9043311403508771,0.7580326751701966,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300019,83.45614035087719,100.8,27.23574561403509,0.10856243024446505,0.9106359649122807,0.8497252672629206,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300020,90.33333333333333,100.4,38.0374177631579,0.14863283948059122,0.9029605263157895,0.7776772044756134,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300021,86.75438596491227,99.19999999999999,34.06308251096491,0.127861809899859,0.9059758771929824,0.7919397971810987,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300022,88.29824561403508,99.4,47.78762335526316,0.18316616330305202,0.893640350877193,0.6932136157835371,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300023,91.33333333333333,104.4,35.76130756578947,0.13977292723278012,0.9067982456140351,0.7833699525866148,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300024,81.82456140350877,98.4,29.01425438596491,0.11239466777179169,0.9067982456140351,0.816846625945483,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300025,86.59649122807018,94.4,37.70956688596491,0.14882954940391221,0.8969298245614035,0.7630286930281184,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300026,83.91228070175438,98.19999999999999,35.55067845394737,0.13350157573505067,0.9024122807017544,0.7923899205291728,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300027,85.45614035087719,101.19999999999999,38.8746916118421,0.14718587465492253,0.9076206140350878,0.7648183720129518,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300028,84.85964912280701,100.6,29.04214638157895,0.11149614069622876,0.9065241228070176,0.8257456768028739,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
random,300029,80.57894736842105,93.0,33.973581414473685,0.135621719160105,0.9010416666666666,0.7928106259527437,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300000,82.94736842105263,96.8,31.82445860745614,0.12462460147525418,0.9076206140350878,0.8244952344591284,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300001,89.29824561403508,103.0,36.08477247807018,0.14691795310125705,0.909265350877193,0.7809630726770272,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300002,82.08771929824562,100.0,26.242358826754387,0.09903444429643662,0.9133771929824561,0.8394970310001937,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300003,84.71929824561404,99.19999999999999,35.99194764254386,0.13998786404440675,0.9057017543859649,0.7881604942237949,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300004,82.96491228070175,96.19999999999999,29.24705317982456,0.11917592674819157,0.9073464912280702,0.8238277964950417,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300005,84.50877192982456,96.8,32.11139665570175,0.1273507546754024,0.9109100877192983,0.8018658620671666,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300006,87.7719298245614,101.8,30.365234375,0.1166105950023791,0.9070723684210527,0.819586325981883,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300007,81.85964912280701,98.6,29.300952576754387,0.11649355919325874,0.9100877192982456,0.8094817120626169,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300008,84.82456140350877,101.19999999999999,32.935992324561404,0.11889591103743609,0.9073464912280702,0.7780923561736891,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300009,87.10526315789474,99.8,32.1819490131579,0.13614089425773532,0.9141995614035088,0.814734584263832,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300010,81.12280701754386,92.4,26.75839501096491,0.10677343717451986,0.9078947368421053,0.8392601529560363,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300011,88.0701754385965,102.6,29.06883908991228,0.11833795241055393,0.9141995614035088,0.825476505360953,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300012,84.56140350877193,101.0,27.456825657894736,0.11377316185257544,0.9150219298245614,0.8419305746910571,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300013,82.54385964912281,99.6,26.90539336622807,0.10532748305036432,0.9078947368421053,0.8435078231532979,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300014,86.26315789473684,102.19999999999999,28.839638157894736,0.11052869008150297,0.9095394736842105,0.8224291406944875,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300015,85.64912280701755,101.8,30.57493832236842,0.11634354710595386,0.9155701754385965,0.8135402877479969,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300016,84.63157894736842,95.4,31.774945175438596,0.12431367213966675,0.9048793859649122,0.8010735761969024,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300017,82.78947368421052,96.4,32.27813185307018,0.12188990013857916,0.90625,0.8107729853045725,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300018,91.01754385964912,104.4,30.872361567982455,0.12548216423604944,0.9084429824561403,0.8110783176732526,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300019,86.57894736842105,100.4,30.28258634868421,0.11693554410413612,0.9117324561403509,0.838620669353616,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300020,87.40350877192982,101.4,27.98961759868421,0.10597328705622323,0.9141995614035088,0.8451367583497795,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300021,87.14035087719299,100.0,32.09782757675438,0.12768325834270713,0.9037828947368421,0.8121547922735773,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300022,85.78947368421052,98.4,29.611362390350877,0.11911916150283845,0.9067982456140351,0.834146187728799,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300023,88.70175438596492,102.0,30.175575657894736,0.11289388579717008,0.9106359649122807,0.825861403382851,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300024,80.12280701754386,95.19999999999999,28.64638157894737,0.11147085232766955,0.90625,0.8434649425402998,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300025,81.42105263157895,95.6,28.55592105263158,0.1166158540763545,0.9111842105263158,0.8432574587082408,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300026,85.10526315789474,100.0,32.24520285087719,0.1256297698259209,0.9078947368421053,0.7974585336216771,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300027,88.17543859649123,102.8,33.45141173245614,0.13095683489125262,0.9057017543859649,0.7967559402721488,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300028,82.96491228070175,99.19999999999999,26.78919956140351,0.10229983244967186,0.9070723684210527,0.8452046363343801,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
elite,300029,80.52631578947368,92.0,30.60056880482456,0.11590810605911105,0.9103618421052632,0.818233533067239,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300000,80.49122807017544,97.4,30.614035087719298,0.12528945463505659,0.9026864035087719,0.8134981949591993,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300001,86.59649122807018,101.8,33.07665158991228,0.12330561887000967,0.9057017543859649,0.7924943283490956,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300002,85.0701754385965,99.0,28.59237938596491,0.11227703239397707,0.9054276315789473,0.8123272064521532,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300003,84.71929824561404,99.8,33.73821271929825,0.1267853785272455,0.9051535087719298,0.7929627684849045,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300004,83.0701754385965,96.19999999999999,33.00280975877193,0.13317446818599427,0.9059758771929824,0.788266259900107,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300005,83.6140350877193,96.8,33.36276726973684,0.1304967601363426,0.9065241228070176,0.7917520597663424,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300006,87.10526315789474,102.4,32.66443941885965,0.13156443780601987,0.9081688596491229,0.798461869295857,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300007,80.59649122807018,98.6,30.10461211622807,0.1259896480867523,0.9120065789473685,0.8176067032449312,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300008,84.54385964912281,101.19999999999999,31.76377467105263,0.11847609303771238,0.9067982456140351,0.7978924232590021,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300009,84.94736842105263,99.19999999999999,31.422560307017545,0.12105226841162399,0.9084429824561403,0.8059132805405498,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300010,81.43859649122807,93.0,29.47241639254386,0.1130911610281171,0.9070723684210527,0.8051547482269096,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300011,89.42105263157895,104.4,33.56013569078947,0.13057419015057328,0.9089912280701754,0.7921145816656534,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300012,82.6140350877193,99.8,27.807291666666668,0.11625652399261495,0.9177631578947368,0.821501967705062,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300013,85.0701754385965,97.0,30.94616913377193,0.11347992136947795,0.9057017543859649,0.7975163223869656,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300014,88.28070175438596,102.19999999999999,30.789268092105264,0.12024386137588064,0.9117324561403509,0.7837178873271712,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300015,86.3157894736842,101.8,30.606736567982455,0.12100579327255144,0.9059758771929824,0.8012785701680761,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300016,83.2280701754386,95.4,29.463644462719298,0.11576166246763014,0.9103618421052632,0.8101335847539733,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300017,80.94736842105263,96.4,30.43263432017544,0.11917137002611516,0.9057017543859649,0.809362657569308,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300018,87.82456140350877,104.4,28.314658717105264,0.11286029898674946,0.9046052631578947,0.8175700293830335,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300019,87.98245614035088,100.4,30.58631441885965,0.12364624241048816,0.9087171052631579,0.7975428692415567,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300020,87.12280701754386,102.4,30.53796600877193,0.1135289318276005,0.9125548245614035,0.8138360874964181,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300021,85.3157894736842,100.0,28.475808662280702,0.11079332257261701,0.9095394736842105,0.8334258572086234,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300022,87.0701754385965,98.4,33.99246162280702,0.12490316972439848,0.90625,0.7933259991605778,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300023,91.03508771929825,102.4,31.875034265350877,0.12493253995662823,0.9051535087719298,0.7975703013397838,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300024,82.24561403508773,95.19999999999999,28.91930509868421,0.11160899295482801,0.909265350877193,0.8057478716837826,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300025,82.10526315789474,96.8,29.125925164473685,0.11549335869748739,0.9084429824561403,0.823979712526366,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300026,85.42105263157895,100.0,32.77357456140351,0.12398487880900852,0.9067982456140351,0.7832840879254747,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300027,88.15789473684211,102.8,33.57449287280702,0.13257760611612146,0.9117324561403509,0.7683813952118599,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300028,84.0701754385965,99.19999999999999,29.344298245614034,0.11491924597692832,0.9161184210526315,0.812626822729612,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
sentinel,300029,80.40350877192982,91.0,30.264083059210527,0.11394597468079648,0.8999451754385965,0.8078702533171418,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300000,79.73684210526316,97.8,33.211862664473685,0.12731464638740334,0.9070723684210527,0.7865767677779251,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300001,80.0,100.4,37.837890625,0.14815169416871138,0.9037828947368421,0.7872857838600119,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300002,85.3859649122807,98.4,41.839295504385966,0.16604148782389042,0.9026864035087719,0.7574788362175174,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300003,81.87719298245614,97.8,35.457853618421055,0.137587430820051,0.9065241228070176,0.7972808885216947,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300004,80.17543859649123,94.19999999999999,35.6071134868421,0.13833618933598213,0.9043311403508771,0.7964588547974365,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300005,76.70175438596492,94.4,44.228858278508774,0.17840784910109922,0.9029605263157895,0.7468853675991456,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300006,81.80701754385964,99.19999999999999,38.065001370614034,0.15506069553805776,0.9015899122807017,0.788228393604071,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300007,76.87719298245614,95.19999999999999,36.45326206140351,0.14032900150090888,0.9067982456140351,0.7973620594700425,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300008,81.66666666666667,100.8,37.28378563596491,0.13770302766430512,0.9098135964912281,0.7797175811965238,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300009,81.59649122807018,96.8,41.04283168859649,0.15796959727621765,0.9040570175438597,0.7699512638014284,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300010,79.9298245614035,93.0,44.26891447368421,0.17002621040242777,0.9018640350877193,0.7361972816324189,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300011,79.21052631578948,99.6,34.77487664473684,0.1329441652852604,0.9111842105263158,0.7910035322778375,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300012,74.05263157894737,95.6,29.47060032894737,0.11852750177061201,0.9095394736842105,0.8302689367712657,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300013,81.63157894736842,98.19999999999999,38.92687774122807,0.15614255728998785,0.9078947368421053,0.7813789429894525,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300014,80.05263157894737,99.0,40.12448601973684,0.16050700625141157,0.9026864035087719,0.7284653415361754,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300015,79.82456140350877,99.4,35.62476014254386,0.14291656868001149,0.912828947368421,0.7776686273601298,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300016,78.9298245614035,97.0,37.2366365131579,0.15274509271867331,0.9087171052631579,0.7806442772110174,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300017,79.36842105263158,96.8,41.07970120614035,0.15864582511067693,0.9040570175438597,0.7557392287437308,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300018,85.43859649122807,102.19999999999999,39.29756030701754,0.16029600946263295,0.9125548245614035,0.7695023660809653,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300019,82.17543859649123,97.4,39.99979440789474,0.16415652950179474,0.9018640350877193,0.7824398326410724,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300020,81.75438596491227,100.4,37.49492872807018,0.1465974236773035,0.9037828947368421,0.7972218952129778,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300021,82.19298245614036,99.4,36.94092653508772,0.13842686125308898,0.9081688596491229,0.7734677877017812,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300022,78.59649122807018,99.4,36.55883360745614,0.14886833293316404,0.9098135964912281,0.7938305920824121,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300023,83.66666666666667,101.19999999999999,36.74698464912281,0.14095016042402594,0.9081688596491229,0.7797135197431362,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300024,78.7719298245614,93.6,44.264699835526315,0.17229579444016865,0.9010416666666666,0.7115188634147892,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300025,79.78947368421052,97.19999999999999,36.719195449561404,0.14422892176855084,0.9037828947368421,0.7958882467229683,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300026,77.82456140350877,97.0,41.053556743421055,0.1632048154068461,0.9067982456140351,0.7497534119013839,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300027,84.9298245614035,100.19999999999999,38.00842927631579,0.14751116636736197,0.9067982456140351,0.7893357839624541,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300028,77.70175438596492,96.8,32.041461074561404,0.12239746073407491,0.9084429824561403,0.814998728711409,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
none,300029,74.05263157894737,88.8,41.32223135964912,0.15691738847885242,0.9057017543859649,0.7617321652691614,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300000,75.73684210526316,96.19999999999999,1.4464775219298245,0.006716008771929825,0.953125,0.9887834339948232,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300001,83.15789473684211,99.6,1.6977453399122806,0.008511836924989639,0.953125,0.9830313488639633,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300002,82.6140350877193,97.19999999999999,1.4573739035087718,0.004945002762812543,0.953125,0.9861949956859362,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300003,83.19298245614036,97.8,1.6552563048245614,0.006441885964912281,0.953125,0.980442910555076,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300004,79.35087719298245,95.6,1.0175095942982457,0.0035787056223235253,0.953125,0.9916594765602531,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300005,75.63157894736842,96.19999999999999,1.2001439144736843,0.003974780701754386,0.953125,0.9905090595340811,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300006,82.96491228070175,99.8,1.1680372807017543,0.00439351947782843,0.953125,0.9902214552775381,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300007,75.94736842105263,95.19999999999999,0.5053111293859649,0.0019210180964221578,0.953125,0.998849582973828,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300008,79.66666666666667,99.39999999999999,1.0253220942982457,0.00424890350877193,0.953125,0.9887834339948232,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300009,80.80701754385964,98.6,1.6347313596491229,0.005766291960215499,0.953125,0.9827437446074202,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300010,79.7719298245614,94.0,1.3949081688596492,0.004399994819726481,0.953125,0.9907966637906241,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300011,81.10526315789474,101.19999999999999,1.458093475877193,0.005759816618317448,0.953125,0.9876330169686511,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300012,74.50877192982456,95.6,1.1549479166666667,0.005208333333333333,0.953125,0.9919470808167961,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300013,80.94736842105263,96.6,2.05969024122807,0.008639185315651334,0.953125,0.9804429105550763,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300014,78.3859649122807,96.6,1.1572094298245614,0.004257537297969333,0.953125,0.9893586425079091,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300015,80.01754385964912,100.8,0.9639871162280702,0.004660087719298245,0.953125,0.9919470808167961,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300016,78.35087719298245,96.4,1.0386170504385965,0.0042596957452686835,0.953125,0.9896462467644521,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300017,77.19298245614036,96.0,1.6759183114035088,0.007128272206105815,0.953125,0.9859073914293931,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300018,86.03508771929825,101.8,1.6199287280701755,0.004661166942947921,0.953125,0.9861949956859362,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300019,80.49122807017544,97.4,1.1490200109649122,0.005631389004006078,0.953125,0.992234685073339,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300020,82.52631578947368,97.19999999999999,1.0611636513157894,0.004797149122807018,0.953125,0.993672706356054,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300021,82.71929824561404,99.4,0.8375822368421053,0.0037060711435193405,0.953125,0.9910842680471671,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300022,80.17543859649123,99.4,1.3021518640350878,0.0057684504075148505,0.953125,0.9887834339948232,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300023,85.01754385964912,101.8,1.1719435307017543,0.006039335543583368,0.953125,0.9905090595340811,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300024,74.91228070175438,94.19999999999999,0.46059484649122806,0.001918859649122807,0.953125,0.996548748921484,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300025,79.19298245614036,96.4,1.2019942434210527,0.005772767302113552,0.953125,0.9850445786597642,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300026,77.75438596491227,98.6,0.6443941885964912,0.003021860480159278,0.953125,0.993385102099511,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300027,80.42105263157895,101.19999999999999,1.3450863486842106,0.0063134754811350335,0.953125,0.9870578084555652,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300028,78.12280701754386,96.8,1.6413788377192982,0.006740830915872359,0.953125,0.9856197871728501,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
oracle,300029,72.47368421052632,89.8,1.0279947916666667,0.003700657894736842,0.953125,0.9930974978429682,15000.0,0,14488,15000,bitmatching,256,5000,0.05,gradual,0.25,
patrol,300000,83.73684210526316,96.4,34.30705180921053,0.13253945641663212,0.9070723684210527,0.7933733357652941,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300001,89.52631578947368,103.4,36.36842105263158,0.13819027144633236,0.9018640350877193,0.790659975273752,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300002,82.7719298245614,99.8,26.11043722587719,0.09502595070353048,0.9100877192982456,0.8567097786917077,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300003,87.19298245614036,100.0,36.3152069627193,0.1412520289404614,0.9078947368421053,0.7605537820635273,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300004,86.64912280701755,97.8,36.10540021929825,0.13857540011445937,0.9078947368421053,0.7529070651434031,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300005,82.66666666666667,96.8,32.454632675438596,0.12661244578528563,0.9029605263157895,0.8017133455032972,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300006,87.12280701754386,101.8,32.622224506578945,0.13480210875504595,0.9103618421052632,0.8075880381093836,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300007,82.40350877192982,95.8,38.23204495614035,0.13973709015539723,0.9046052631578947,0.753820812460155,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300008,82.26315789473684,102.8,25.58093475877193,0.10254567274485425,0.9136513157894737,0.8529359121243798,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300009,85.6140350877193,101.19999999999999,24.072779605263158,0.09171158635324093,0.9100877192982456,0.8677901612131163,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300010,78.0701754385965,89.4,32.70124040570175,0.1232029213179493,0.9054276315789473,0.80232882854416,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300011,85.59649122807018,102.0,25.93081825657895,0.09673557800888925,0.9194078947368421,0.8215765890471355,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300012,86.28070175438596,100.19999999999999,33.50719572368421,0.13233666515369788,0.9078947368421053,0.7893563874722128,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300013,85.89473684210526,98.4,40.025733278508774,0.1538285476102768,0.9007675438596491,0.7228109373904876,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300014,86.9298245614035,100.8,29.73900082236842,0.1158028560574665,0.9172149122807017,0.8147852876925473,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300015,84.59649122807018,99.8,32.69716282894737,0.1266772505958685,0.9155701754385965,0.7984948976383737,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300016,81.42105263157895,95.8,24.847210800438596,0.09587633823732561,0.909265350877193,0.8377043123563519,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300017,86.01754385964912,100.0,36.08021518640351,0.1564322688830563,0.9111842105263158,0.7624533431920831,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300018,86.36842105263158,102.8,25.81942160087719,0.10158489330829261,0.9117324561403509,0.8498450991259462,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300019,84.01754385964912,100.8,28.73790433114035,0.11635678900883004,0.909265350877193,0.8319580853556059,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300020,90.43859649122807,100.4,49.95984100877193,0.1959124626965489,0.9002192982456141,0.6740253141513189,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300021,88.17543859649123,99.8,41.25767543859649,0.16254915435460915,0.9040570175438597,0.7313107802269077,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300022,87.01754385964912,99.8,31.72985197368421,0.12380314097251002,0.9147478070175439,0.8094050739214589,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300023,87.45614035087719,104.8,31.95689418859649,0.12159731061577829,0.915296052631579,0.787966890091484,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300024,83.7719298245614,97.8,29.74486019736842,0.11254144218814753,0.9106359649122807,0.8227688111364049,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300025,83.45614035087719,92.4,47.17012746710526,0.18025071770085757,0.8944627192982456,0.6574381469953596,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300026,89.2280701754386,99.4,36.08059210526316,0.137192178006258,0.9057017543859649,0.7845994387988473,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300027,87.45614035087719,103.4,26.40138432017544,0.09572497927890591,0.9136513157894737,0.8382258066547112,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300028,87.56140350877193,99.0,33.62102521929825,0.1377467105263158,0.9046052631578947,0.7963033985054069,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300029,80.10526315789474,91.0,34.77432839912281,0.1308603214620102,0.9073464912280702,0.7796589169412241,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300000,86.59649122807018,96.4,21.939247532894736,0.08545186648818019,0.9087171052631579,0.8369860092532572,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300001,87.3859649122807,96.8,16.48769873903509,0.06857602914767233,0.9048793859649122,0.8715601880646459,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300002,85.12280701754386,99.8,14.324801260964913,0.05901630031991615,0.9100877192982456,0.9225453176349366,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300003,85.10526315789474,100.0,19.62441748903509,0.08071621598287057,0.90625,0.8489330679487738,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300004,82.56140350877193,97.8,20.970531798245613,0.08239031456046064,0.9054276315789473,0.8666462638362729,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300005,83.08771929824562,96.6,17.56188322368421,0.06695503522585992,0.9100877192982456,0.8917463971740439,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300006,87.94736842105263,101.8,20.37633634868421,0.07631493637308495,0.9037828947368421,0.85167283666938,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300007,89.63157894736842,96.19999999999999,36.71285635964912,0.15178309331399364,0.9010416666666666,0.6632503552038386,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300008,86.49122807017544,101.4,26.11119106359649,0.10618805256250864,0.9057017543859649,0.8031979628133568,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300009,85.7719298245614,101.19999999999999,10.884971217105264,0.042121019823180006,0.9095394736842105,0.9509539264404718,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300010,82.66666666666667,89.4,28.40097313596491,0.1166478881751623,0.9046052631578947,0.7599425823993865,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300011,89.43859649122807,103.4,21.61681058114035,0.08437262570797072,0.9035087719298246,0.8617706772901853,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300012,79.7719298245614,100.19999999999999,8.630311129385966,0.03251053322282083,0.9089912280701754,0.9636705000373522,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300013,87.7719298245614,101.0,27.15145285087719,0.1061763181466352,0.9059758771929824,0.8254013984515065,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300014,85.24561403508773,100.8,13.721114309210526,0.05546669947506562,0.9067982456140351,0.9194024427089441,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300015,85.98245614035088,99.8,16.647169682017545,0.06486673746373808,0.9073464912280702,0.880802486134235,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300016,80.08771929824562,96.4,9.69640899122807,0.036548176543721514,0.9040570175438597,0.9472243313997257,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300017,84.54385964912281,100.0,23.883840460526315,0.0933359207292071,0.9078947368421053,0.853654882043134,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300018,87.36842105263158,104.4,19.20202850877193,0.08026186282635722,0.9098135964912281,0.8976887719005286,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300019,84.03508771929825,100.19999999999999,16.30410498903509,0.06409540090383438,0.9059758771929824,0.8827102581308299,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300020,86.64912280701755,98.8,27.56921600877193,0.106067179513745,0.9059758771929824,0.8045288493208989,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300021,85.54385964912281,100.19999999999999,16.12003152412281,0.06398285329465396,0.9081688596491229,0.8913061836253147,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300022,87.08771929824562,100.19999999999999,26.15172697368421,0.10063868455587788,0.9051535087719298,0.7998270048350645,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300023,89.82456140350877,105.0,21.66502192982456,0.08334988142929502,0.9073464912280702,0.8784996831286846,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300024,79.42105263157895,96.19999999999999,8.499588815789474,0.032948698024589024,0.9144736842105263,0.9546508937965716,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300025,87.63157894736842,92.4,33.02878289473684,0.1382538428584585,0.8974780701754386,0.7479683367116968,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300026,87.17543859649123,98.8,14.767680921052632,0.05656456114586554,0.9084429824561403,0.87482603766877,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300027,88.12280701754386,101.8,18.50894325657895,0.0780394843736638,0.9087171052631579,0.8753500380191612,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300028,87.45614035087719,101.19999999999999,22.320483826754387,0.08954858233181377,0.9073464912280702,0.8586285392787558,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
periodic,300029,84.14035087719299,91.0,21.496539199561404,0.08471535630414619,0.9010416666666666,0.8336198610708153,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300000,86.08771929824562,95.19999999999999,25.46152001096491,0.09511629714048903,0.8991228070175439,0.8266684245203015,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300001,87.84210526315789,102.8,21.36571408991228,0.07885995130542893,0.9046052631578947,0.8453980428049149,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300002,86.71929824561404,100.4,14.006544682017545,0.057094305783049054,0.9106359649122807,0.9142437209021199,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300003,84.29824561403508,99.8,17.947471217105264,0.06808282393977069,0.9026864035087719,0.8934868755995213,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300004,86.26315789473684,99.4,26.288137335526315,0.10559120762316991,0.9010416666666666,0.8126452581053278,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300005,80.43859649122807,96.8,8.716796875,0.03362105435833679,0.90625,0.9488692200216621,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300006,83.94736842105263,102.19999999999999,12.535533168859649,0.04941549247133583,0.9089912280701754,0.9219329995706093,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300007,90.47368421052632,96.6,43.03817160087719,0.16942408309158727,0.8826754385964912,0.6322817478493314,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300008,86.70175438596492,102.8,16.35327576754386,0.06370441359303772,0.9095394736842105,0.8972277140968888,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300009,85.19298245614036,101.8,18.88192160087719,0.07063087097665424,0.90625,0.8784268361688218,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300010,84.7719298245614,95.0,29.712342379385966,0.12117562538783529,0.897203947368421,0.7769760872325142,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300011,89.94736842105263,103.4,22.527309484649123,0.08776702391367745,0.9037828947368421,0.8452773234983344,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300012,84.73684210526316,98.0,21.15714089912281,0.0819102142111622,0.9076206140350878,0.8725388665175785,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300013,88.26315789473684,99.4,26.960149396929825,0.10457785087719297,0.9018640350877193,0.8018229916750327,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300014,84.84210526315789,98.8,10.917797423245615,0.0398600462771101,0.9117324561403509,0.9404221664931653,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300015,84.14035087719299,99.4,11.874280427631579,0.04406362239259566,0.9163925438596491,0.9368631520663913,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300016,85.29824561403508,96.8,20.44493558114035,0.08190908619975133,0.9029605263157895,0.8532607627222721,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300017,84.49122807017544,98.4,26.049342105263158,0.09621712239369201,0.903234649122807,0.8066273985566776,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300018,89.98245614035088,105.8,21.06116365131579,0.08233772382070663,0.9103618421052632,0.8717449283651463,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300019,86.08771929824562,99.8,21.94287966008772,0.0894385015195469,0.9021381578947368,0.8605383841963671,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300020,90.10526315789474,100.8,29.090289199561404,0.11528051181102363,0.8947368421052632,0.7801800532692329,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300021,85.6842105263158,99.0,19.08775356359649,0.07343508802079565,0.9026864035087719,0.8819867430814439,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300022,85.54385964912281,96.8,19.70079495614035,0.07502654890178201,0.9013157894736842,0.8701944836808165,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300023,89.66666666666667,105.4,17.952097039473685,0.07481306818555576,0.9065241228070176,0.8666358533898051,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300024,83.9298245614035,100.0,7.645867598684211,0.028138598217985908,0.9084429824561403,0.9631777568543257,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300025,84.56140350877193,88.4,44.539507949561404,0.17882449795201039,0.8867872807017544,0.6442890116049313,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300026,87.45614035087719,97.8,24.25390625,0.09674700407514851,0.8999451754385965,0.8188440534377849,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300027,85.56140350877193,99.19999999999999,13.20812774122807,0.05120700372979693,0.9073464912280702,0.9202272641008635,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300028,88.45614035087719,101.19999999999999,22.770456414473685,0.08985540993231109,0.9048793859649122,0.8112315623000922,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
random,300029,80.91228070175438,92.8,19.267886513157894,0.0746196815858544,0.9059758771929824,0.8865056630373442,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300000,84.94736842105263,96.4,18.09327028508772,0.06923543479762398,0.9070723684210527,0.8465928646926298,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300001,86.03508771929825,96.8,14.468715734649123,0.05565664283740848,0.9109100877192983,0.8859038802892407,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300002,84.71929824561404,99.8,13.29944490131579,0.0565535462124252,0.9125548245614035,0.9344727517523391,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300003,87.85964912280701,100.0,18.28940515350877,0.07432721197679236,0.9046052631578947,0.864900808453525,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300004,80.9298245614035,97.8,10.417591831140351,0.04229503178878956,0.9117324561403509,0.9286899228445781,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300005,83.47368421052632,96.6,14.052391721491228,0.05377771446332367,0.9120065789473685,0.9085082740510955,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300006,87.40350877192982,101.8,14.741056743421053,0.060336927456436366,0.9059758771929824,0.8713048342610035,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300007,89.64912280701755,96.19999999999999,23.589809484649123,0.09330104296173505,0.9026864035087719,0.7740583531392068,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300008,87.0,101.4,19.73886376096491,0.07613491158999862,0.9067982456140351,0.8543146162207658,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300009,86.36842105263158,101.19999999999999,8.163137335526315,0.03361673746373808,0.9131030701754386,0.9547508211401288,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300010,81.85964912280701,89.4,20.851356907894736,0.08323512398121287,0.9067982456140351,0.8440521526010942,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300011,89.52631578947368,103.4,16.451857182017545,0.06794360408896256,0.9084429824561403,0.8737319547326006,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300012,80.66666666666667,100.19999999999999,11.270079495614034,0.04267250310816411,0.9136513157894737,0.943069617215886,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300013,86.08771929824562,101.0,18.53587582236842,0.07097082642630198,0.9087171052631579,0.8592058103474098,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300014,87.42105263157895,100.8,17.411835252192983,0.06772128401712943,0.9100877192982456,0.887082255684041,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300015,86.57894736842105,99.8,15.631407620614034,0.05885222406409725,0.9114583333333334,0.8934196887010765,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300016,80.36842105263158,96.4,9.640282346491228,0.04179274589031635,0.9111842105263158,0.9596406636111025,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300017,84.15789473684211,100.0,14.079906798245615,0.05063535780615143,0.909265350877193,0.9085342400685844,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300018,88.17543859649123,104.4,13.243181195175438,0.05733807328360271,0.9133771929824561,0.9290091069954461,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300019,84.85964912280701,100.19999999999999,12.013294956140351,0.04353182209131753,0.9073464912280702,0.9434114215990004,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300020,85.50877192982456,98.8,17.51110197368421,0.07076037781461526,0.9106359649122807,0.9058046852034267,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300021,84.54385964912281,100.19999999999999,13.314281798245615,0.05024865312888521,0.9150219298245614,0.9102229987415629,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300022,85.6842105263158,100.19999999999999,16.557428728070175,0.0660182690979417,0.9076206140350878,0.8740872318239018,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300023,90.40350877192982,105.0,17.825863486842106,0.06880948406668465,0.9106359649122807,0.8767233522678168,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300024,80.2280701754386,96.19999999999999,8.772203947368421,0.03294222268269098,0.9131030701754386,0.9502291673075148,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300025,87.26315789473684,92.4,24.222861842105264,0.09768058392372006,0.9002192982456141,0.7823802153815123,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300026,85.52631578947368,98.8,13.360574287280702,0.05405961453283252,0.9040570175438597,0.8790933080438604,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300027,88.26315789473684,101.8,13.796292489035087,0.057925530690242664,0.9089912280701754,0.9131077498929477,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300028,86.94736842105263,101.19999999999999,18.05921052631579,0.0693832884376295,0.9070723684210527,0.8860371544120121,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
elite,300029,82.64912280701755,91.0,16.495065789473685,0.06068549956474739,0.9021381578947368,0.8561828226361611,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300000,86.84210526315789,96.4,16.07507538377193,0.05881013434175991,0.9048793859649122,0.8651266994776727,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300001,86.3157894736842,96.8,14.338712993421053,0.05718590274899848,0.9048793859649122,0.8757907616766135,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300002,84.89473684210526,99.8,10.61866091008772,0.04639368338277891,0.9070723684210527,0.9385548473396211,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300003,85.0701754385965,100.0,13.453810307017545,0.05198728242851223,0.9048793859649122,0.9054410753369423,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300004,83.75438596491227,97.8,15.526041666666666,0.06217530785625481,0.9015899122807017,0.860340709168537,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300005,81.85964912280701,96.6,12.40515350877193,0.04813985011741953,0.9054276315789473,0.9306873004488725,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300006,88.75438596491227,101.8,17.685615405701753,0.07147338490583414,0.9015899122807017,0.8372005706410538,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300007,87.63157894736842,96.19999999999999,22.588575932017545,0.08758115761845559,0.8925438596491229,0.8024730397831665,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300008,84.91228070175438,101.4,14.918859649122806,0.057604641525072525,0.9029605263157895,0.8932319473666998,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300009,87.0701754385965,101.19999999999999,11.473547149122806,0.050479606989915736,0.9048793859649122,0.921951039220427,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300010,81.80701754385964,89.4,19.335423519736842,0.07526289888106091,0.9026864035087719,0.8460011126161338,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300011,88.42105263157895,103.4,14.832065515350877,0.05778163420361928,0.9024122807017544,0.8789827304370406,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300012,80.6140350877193,100.19999999999999,10.075383771929825,0.03855526488465257,0.9081688596491229,0.9349082000422277,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300013,86.56140350877193,101.0,16.40076754385965,0.06463686282635722,0.9078947368421053,0.8575146672961691,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300014,86.0,100.8,12.62390350877193,0.05218262190910346,0.9051535087719298,0.9101859544755521,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300015,86.50877192982456,99.8,13.937671326754385,0.05499723718745683,0.9095394736842105,0.8790130223456378,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300016,80.28070175438596,96.4,9.154879385964913,0.03324446574112446,0.9054276315789473,0.9300829333991001,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300017,83.49122807017544,100.0,12.00719572368421,0.04487985808243268,0.9051535087719298,0.9151692769885141,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300018,89.33333333333333,104.4,15.79906798245614,0.06637980902058295,0.9073464912280702,0.8809252790172649,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300019,84.21052631578948,100.19999999999999,12.100842927631579,0.0446597649800354,0.9059758771929824,0.9208702644981831,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300020,84.71929824561404,98.8,19.053042763157894,0.07286054703688356,0.8961074561403509,0.8647144368447187,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300021,83.80701754385964,100.19999999999999,10.528748629385966,0.04051189736151402,0.9141995614035088,0.9301675924894593,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300022,86.52631578947368,100.19999999999999,13.950863486842104,0.059273121287470656,0.9018640350877193,0.8997371397162293,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300023,88.17543859649123,105.0,14.873834978070175,0.05699962532095769,0.9089912280701754,0.9141676029153344,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300024,80.43859649122807,96.19999999999999,10.12085389254386,0.03734545517336649,0.9046052631578947,0.9252661296313984,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300025,87.28070175438596,92.4,21.01733826754386,0.08366902327998474,0.8969298245614035,0.8082580888398937,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300026,86.21052631578948,98.8,12.498218201754385,0.05228000899558608,0.903234649122807,0.9014598323574591,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300027,87.87719298245614,101.8,14.261513157894736,0.05714763313577031,0.9048793859649122,0.9073333988122767,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300028,87.82456140350877,101.19999999999999,17.488315515350877,0.06993261327531428,0.9026864035087719,0.8508712464772676,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
sentinel,300029,83.59649122807018,91.0,18.777309484649123,0.07662135023692214,0.8952850877192983,0.8443319288186675,15000.0,3622,10866,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300000,80.47368421052632,96.4,35.774568256578945,0.13992939753144892,0.9029605263157895,0.7495480419192233,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300001,80.9298245614035,102.19999999999999,26.80698327850877,0.10499011431136897,0.9007675438596491,0.8239889764773013,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300002,88.01754385964912,97.19999999999999,41.063527960526315,0.1656280937744624,0.8837719298245614,0.6830770754692687,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300003,83.87719298245614,97.19999999999999,30.758326480263158,0.11974442065355866,0.8961074561403509,0.7895237029112654,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300004,79.17543859649123,96.8,27.872498629385966,0.10805403025279735,0.9051535087719298,0.7782413507770668,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300005,75.80701754385964,93.4,9.040672971491228,0.03468301042961735,0.9111842105263158,0.9440100168392415,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300006,82.3859649122807,100.19999999999999,23.835389254385966,0.09319851671501589,0.9051535087719298,0.829046691039888,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300007,83.75438596491227,96.4,36.44246847587719,0.14205231610303096,0.8878837719298246,0.7221532007442956,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300008,83.03508771929825,100.8,24.591008771929825,0.0920790363101542,0.9081688596491229,0.8377282034822396,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300009,79.47368421052632,97.6,24.903543037280702,0.1019926648423333,0.8977521929824561,0.8171911394772482,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300010,77.57894736842105,87.4,39.571614583333336,0.15084453135792236,0.8843201754385965,0.6947842696622809,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300011,82.9298245614035,100.8,21.51281524122807,0.0825152818068794,0.9059758771929824,0.8582384974401922,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300012,78.15789473684211,95.4,13.322950932017545,0.04932939440683949,0.9131030701754386,0.9227916731650919,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300013,81.84210526315789,99.8,26.644462719298247,0.10575852154993785,0.9078947368421053,0.8288375434937213,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300014,76.26315789473684,95.19999999999999,14.921772203947368,0.06235322558364415,0.9117324561403509,0.913006129682281,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300015,78.96491228070175,98.19999999999999,14.68212033991228,0.05784011784711122,0.909265350877193,0.9072818161556341,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300016,77.36842105263158,96.4,9.443016721491228,0.03962045862688216,0.9147478070175439,0.951114841971787,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300017,78.36842105263158,99.8,24.74181058114035,0.09929123100292288,0.8993969298245614,0.8324628729615635,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300018,85.47368421052632,102.6,24.178762335526315,0.0954281927752452,0.8983004385964912,0.8228532382581161,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300019,81.52631578947368,97.8,30.41635827850877,0.11380197541096837,0.8771929824561403,0.7608576029030174,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300020,86.70175438596492,97.19999999999999,46.160807291666664,0.1775063890040061,0.8711622807017544,0.6285775615696361,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300021,79.0701754385965,99.4,10.737630208333334,0.0429094697866714,0.909265350877193,0.9447530409482645,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300022,82.84210526315789,98.19999999999999,28.12606222587719,0.10939274723335023,0.8799342105263158,0.7410945282524241,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300023,87.40350877192982,103.19999999999999,19.994072094298247,0.07913262089497584,0.8807565789473685,0.9062323728009931,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300024,78.0701754385965,95.4,19.214089912280702,0.07162403082290152,0.9002192982456141,0.8755575330065632,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300025,89.12280701754386,94.4,30.047320449561404,0.11927845299491072,0.8610197368421053,0.7398928908116426,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300026,84.47368421052632,97.4,24.37661047149123,0.09636792262261078,0.9015899122807017,0.8208521270432366,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300027,82.3859649122807,100.19999999999999,25.60121984649123,0.09960310950714493,0.903234649122807,0.8172846314834328,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300028,83.6842105263158,99.8,27.05263157894737,0.10349074718182157,0.9026864035087719,0.8217501104665145,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
none,300029,71.85964912280701,90.19999999999999,18.35838130482456,0.06959627236836624,0.9100877192982456,0.9022592946627748,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300000,79.19298245614036,96.4,4.240131578947368,0.01768092105263158,0.953125,0.9677883232671843,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300001,80.12280701754386,102.19999999999999,3.0501987390350878,0.01266253108164111,0.953125,0.9755536381938452,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300002,83.28070175438596,97.19999999999999,3.2838541666666665,0.014575994612515542,0.953125,0.9738280126545873,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300003,83.15789473684211,97.19999999999999,2.861156798245614,0.00932017543859649,0.953125,0.9758412424503882,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300004,79.66666666666667,96.8,2.8903508771929824,0.011101973684210526,0.953125,0.9738280126545873,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300005,74.70175438596492,93.4,3.595874451754386,0.015762061403508772,0.953125,0.9752660339373023,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300006,79.47368421052632,100.19999999999999,3.4547697368421053,0.013607930998756733,0.953125,0.9686511360368133,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300007,81.45614035087719,96.4,3.2179618969298245,0.015247271722613621,0.953125,0.9764164509634743,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300008,82.66666666666667,100.8,2.8976151315789473,0.011947005801906342,0.953125,0.9700891573195283,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300009,76.2280701754386,97.6,2.7858758223684212,0.01251575666528526,0.953125,0.9853321829163071,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300010,74.45614035087719,87.4,3.1628974780701755,0.012335526315789474,0.953125,0.9764164509634743,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300011,82.96491228070175,100.8,2.5514665570175437,0.01140631475341898,0.953125,0.9790048892723613,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300012,77.0701754385965,95.4,3.4196477521929824,0.01441734873601326,0.953125,0.9729651998849583,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300013,80.45614035087719,99.8,3.178728070175439,0.01206140350877193,0.953125,0.9715271786022434,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300014,76.9298245614035,95.19999999999999,2.8064007675438596,0.010579629437767647,0.953125,0.9807305148116192,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300015,79.33333333333333,98.19999999999999,2.8542351973684212,0.012198464912280702,0.953125,0.9749784296807593,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300016,78.84210526315789,96.4,2.3313802083333335,0.009477742091449094,0.953125,0.9813057233247051,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300017,77.82456140350877,99.8,2.6223958333333335,0.011853113344384584,0.953125,0.9792924935289042,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300018,85.33333333333333,102.6,3.0144257127192984,0.012472587719298246,0.953125,0.9729651998849583,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300019,78.54385964912281,97.8,3.4107730263157894,0.012372219919878436,0.953125,0.9663503019844694,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300020,81.14035087719299,97.19999999999999,2.907723410087719,0.009891084749274762,0.953125,0.9749784296807593,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300021,77.98245614035088,99.4,2.8268571820175437,0.00907303322282083,0.953125,0.9758412424503882,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300022,79.78947368421052,98.19999999999999,2.102967379385965,0.009766974029562094,0.953125,0.9818809318377911,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300023,83.10526315789474,103.19999999999999,3.217208059210526,0.01274671052631579,0.953125,0.9758412424503883,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300024,76.35087719298245,95.4,3.008292214912281,0.012908594073767096,0.953125,0.9769916594765603,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300025,82.56140350877193,94.4,2.144908168859649,0.008818336441497446,0.953125,0.9792924935289044,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300026,82.49122807017544,97.4,3.1840391995614037,0.013871261569277524,0.953125,0.9703767615760713,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300027,82.50877192982456,100.19999999999999,2.7746025219298245,0.012259381091617933,0.953125,0.9838941616335922,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300028,82.6140350877193,99.8,3.034676535087719,0.01206140350877193,0.953125,0.9749784296807593,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
oracle,300029,71.43859649122807,90.19999999999999,2.9709087171052633,0.011650219298245614,0.953125,0.9807305148116193,15000.0,0,14488,15000,bitmatching,256,5000,0.05,abrupt,0.25,
patrol,300000,98.82456140350877,108.0,85.50445449561404,0.33780671536123774,0.8804824561403509,0.44133361468038446,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300001,98.75438596491227,106.4,79.44075520833333,0.3159869716121011,0.8845942982456141,0.45520128320674685,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300002,91.91228070175438,103.4,72.24078262061404,0.28590893997351213,0.8917214912280702,0.5526815273087367,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300003,86.47368421052632,99.19999999999999,76.05170641447368,0.28843762950683793,0.8873355263157895,0.5053977284178172,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300004,95.94736842105263,99.8,72.41375411184211,0.27570525723758216,0.8873355263157895,0.5504071786457585,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300005,93.35087719298245,98.0,88.83055783991227,0.34566897956286163,0.881578947368421,0.4475989261555634,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300006,98.7719298245614,103.4,76.06585800438596,0.2972888223127811,0.8958333333333334,0.5246766015347181,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300007,87.24561403508773,99.8,72.4361636513158,0.28686932910798435,0.897203947368421,0.5378669953256376,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300008,90.33333333333333,100.0,68.77730948464912,0.27409366797900264,0.8925438596491229,0.5328541382162905,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300009,98.35087719298245,105.0,86.32401315789474,0.3404524749647522,0.8854166666666666,0.4900906682534795,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300010,93.59649122807018,99.0,79.52881716008773,0.31552235726564887,0.871984649122807,0.4653067327699033,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300011,91.84210526315789,101.8,68.6479920504386,0.26725077334083236,0.8958333333333334,0.5316713161373394,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300012,99.47368421052632,104.19999999999999,86.1732113486842,0.32898808770066024,0.8706140350877193,0.4727473085118615,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300013,88.19298245614036,99.4,63.93763706140351,0.25475391165468353,0.8950109649122807,0.596776479938426,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300014,89.89473684210526,100.6,67.5001370614035,0.2672708160657549,0.8955592105263158,0.5548945764892952,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300015,91.10526315789474,99.4,86.24081688596492,0.3437628307700572,0.8802083333333334,0.4614928728278247,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300016,95.63157894736842,101.0,88.56164336622807,0.3462206278491504,0.8802083333333334,0.4405605246119127,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300017,99.57894736842105,105.8,74.31417900219299,0.29054979010299153,0.8865131578947368,0.5084758396559541,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300018,94.6140350877193,105.0,69.88606770833333,0.2669304919670129,0.8966557017543859,0.5844720558791636,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300019,91.87719298245614,101.19999999999999,78.22752192982456,0.30043873353550105,0.8848684210526315,0.4632271899836778,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300020,94.64912280701755,101.4,76.51041666666667,0.29342802818507335,0.8818530701754386,0.4752253268230889,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300021,93.19298245614036,102.0,78.39898574561404,0.30814331117053345,0.8813048245614035,0.44904124793784256,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300022,90.47368421052632,99.4,72.72118283991227,0.29229693327807715,0.8865131578947368,0.5324629125847313,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300023,91.87719298245614,106.4,79.31870202850877,0.3043890004429271,0.8873355263157895,0.45751878824592507,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300024,92.70175438596492,99.8,68.88332648026316,0.2648285329465396,0.8950109649122807,0.5228462160986375,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300025,91.49122807017544,97.0,71.37894051535088,0.2853137053043808,0.8911732456140351,0.5708068325410566,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300026,95.36842105263158,104.0,92.94370202850877,0.3693299987720833,0.8788377192982456,0.43833588791557615,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300027,92.26315789473684,100.4,75.46967516447368,0.2908130007597735,0.8848684210526315,0.5061982926646418,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300028,99.29824561403508,101.4,84.55609237938596,0.3356007822213013,0.8769188596491229,0.4787976246435087,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300029,97.12280701754386,103.0,91.26144462719299,0.35280960288406926,0.8791118421052632,0.43147541602079736,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300000,100.15789473684211,106.0,75.85858689692982,0.3022484716822678,0.8919956140350878,0.45002821142775373,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300001,93.50877192982456,102.4,64.7883086622807,0.2553658999861859,0.8955592105263158,0.5058572015343771,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300002,92.96491228070175,103.4,63.327473958333336,0.2538153810817507,0.9037828947368421,0.5523058437353157,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300003,85.96491228070175,99.19999999999999,68.47652823464912,0.26211557025766513,0.9002192982456141,0.5279306757064198,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300004,91.0701754385965,100.19999999999999,66.34481222587719,0.26229595478196804,0.8985745614035088,0.5098719663783428,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300005,89.80701754385964,97.4,71.98403234649123,0.2764524054833058,0.8930921052631579,0.4900547725188729,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300006,97.6140350877193,103.4,71.85115131578948,0.28302683039071863,0.8980263157894737,0.47004623670606316,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300007,84.19298245614036,101.0,57.37969435307018,0.21585552217157067,0.9040570175438597,0.6491939074361595,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300008,93.43859649122807,100.8,70.56832510964912,0.2744379403232491,0.8939144736842105,0.4915021841316746,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300009,98.57894736842105,107.0,75.03210663377193,0.2940508944057431,0.8955592105263158,0.4382654884357786,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300010,94.73684210526316,100.4,67.34919819078948,0.267960645544307,0.8950109649122807,0.5195758306405939,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300011,92.21052631578948,99.8,68.33761650219299,0.274674290302528,0.9010416666666666,0.5204209739655794,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300012,97.29824561403508,102.0,71.27837171052632,0.2778906851281748,0.8958333333333334,0.4933568993699441,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300013,92.3157894736842,101.0,70.4217379385965,0.27185607761200903,0.8999451754385965,0.5115984318629415,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300014,90.33333333333333,101.19999999999999,68.80917626096492,0.26601136206658377,0.8958333333333334,0.4991123224357422,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300015,90.91228070175438,99.4,71.28508771929825,0.2735810367454068,0.8939144736842105,0.515406954816905,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300016,93.63157894736842,98.0,73.83679413377193,0.2866443115937262,0.8933662280701754,0.43981244705918515,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300017,96.03508771929825,101.8,61.68722587719298,0.24411977285734024,0.8991228070175439,0.5796290552754755,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300018,92.03508771929825,105.0,63.94897889254386,0.251080547360308,0.9018640350877193,0.5903921143494476,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300019,92.36842105263158,101.19999999999999,69.52624725877193,0.2603350054105079,0.8952850877192983,0.5375562325170612,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300020,93.45614035087719,102.19999999999999,66.10331003289474,0.2574628315375052,0.897203947368421,0.5506434909987934,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300021,93.64912280701755,101.0,77.6352110745614,0.30527185677996393,0.8933662280701754,0.40958225996512293,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300022,92.56140350877193,100.0,69.48077713815789,0.2686263598903207,0.8974780701754386,0.4881737796597946,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300023,93.91228070175438,105.19999999999999,67.08857593201755,0.2701788098856064,0.9035087719298246,0.512320803986108,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300024,91.52631578947368,99.0,66.4010074013158,0.2636975065616798,0.8908991228070176,0.5416377414462155,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300025,91.12280701754386,98.0,71.01795504385964,0.2707474579657806,0.8969298245614035,0.4886588382261645,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300026,96.70175438596492,103.0,68.67297149122807,0.2722015662241781,0.8947368421052632,0.513576838816759,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300027,91.59649122807018,100.4,68.80246025219299,0.277631996932401,0.8952850877192983,0.5001617779645781,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300028,99.50877192982456,103.8,66.22854989035088,0.255095802854687,0.8930921052631579,0.5159876283853018,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
periodic,300029,97.50877192982456,105.0,78.24201617324562,0.30986258296660285,0.8898026315789473,0.4370487931721987,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300000,100.24561403508773,105.4,90.1946957236842,0.3448541485768226,0.8538925438596491,0.36699813977240364,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300001,102.71929824561404,107.0,86.33076343201755,0.34015209104892585,0.8544407894736842,0.3791725857707836,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300002,95.03508771929825,102.4,66.79053591008773,0.2553484953635181,0.8928179824561403,0.5313107974552621,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300003,88.12280701754386,99.0,75.93893914473684,0.29704502055115917,0.8670504385964912,0.4619068246574421,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300004,95.42105263157895,103.4,79.98266173245614,0.3026481784349324,0.8708881578947368,0.4171211187622276,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300005,89.71929824561404,97.0,75.17413651315789,0.29154822615374837,0.8747258771929824,0.4865754108975999,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300006,93.43859649122807,101.8,65.05324835526316,0.25604608497402737,0.890625,0.5540392323403182,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300007,93.84210526315789,100.4,78.14216694078948,0.3076251467744164,0.8730811403508771,0.4802546020134591,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300008,92.49122807017544,102.4,75.52443119517544,0.30523142871943637,0.8681469298245614,0.4337929291725605,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300009,91.08771929824562,104.4,66.4604920504386,0.2660256660625755,0.8908991228070176,0.5363276196853131,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300010,97.71929824561404,100.0,87.80383086622807,0.3437049638257937,0.8588267543859649,0.367449801156904,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300011,91.29824561403508,101.8,66.40498218201755,0.2633380565642014,0.8892543859649122,0.5190447189058658,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300012,96.43859649122807,101.0,84.33652001096492,0.3210893354613568,0.8555372807017544,0.3713475025699298,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300013,85.17543859649123,94.6,64.16577576754386,0.250602515146133,0.8859649122807017,0.5831236982214023,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300014,94.40350877192982,100.8,69.82740542763158,0.2695822561653477,0.8870614035087719,0.5325543226717152,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300015,92.91228070175438,101.0,75.99297560307018,0.29972038171763615,0.8791118421052632,0.4473155055548544,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300016,92.94736842105263,98.0,79.93126370614036,0.31834571295364394,0.8678728070175439,0.4186241365788957,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300017,93.71929824561404,102.0,62.71508360745614,0.23842500087708332,0.8914473684210527,0.6069321845514538,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300018,95.26315789473684,102.8,83.47241639254386,0.3294671259568431,0.8582785087719298,0.37154263775908586,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300019,91.43859649122807,99.4,67.10653097587719,0.2631117450779179,0.8771929824561403,0.5539694014186984,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300020,97.08771929824562,101.0,86.08072916666667,0.34159047347699956,0.8536184210526315,0.3627876227520781,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300021,91.12280701754386,96.8,69.95329632675438,0.27099420617927145,0.8856907894736842,0.54042132796699,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300022,97.85964912280701,101.0,86.19089226973684,0.34393117252887245,0.8629385964912281,0.36877218859629546,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300023,96.66666666666667,103.8,76.86184210526316,0.300885155254716,0.8766447368421053,0.4489999069930718,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300024,93.73684210526316,101.4,70.87595942982456,0.2676269598701478,0.8862390350877193,0.4893454966180909,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300025,89.17543859649123,97.4,76.52018229166667,0.29302501523932317,0.8744517543859649,0.4687073124990116,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300026,95.49122807017544,104.4,81.3644805372807,0.3241179453719601,0.865953947368421,0.3626143234712253,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300027,90.47368421052632,99.0,76.30420778508773,0.31256632942811974,0.8799342105263158,0.4483432076621928,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300028,100.71929824561404,107.4,80.29427083333333,0.3122681395911037,0.8591008771929824,0.4014621024360082,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
random,300029,96.19298245614036,104.0,91.56315104166667,0.36846853847216465,0.84375,0.3023186629555131,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300000,93.84210526315789,102.0,60.86338404605263,0.24607208843960293,0.9018640350877193,0.5789899567173392,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300001,97.59649122807018,101.8,64.19541529605263,0.24891322178477693,0.8917214912280702,0.5514626737354532,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300002,92.28070175438596,103.4,58.01158168859649,0.22361339289825613,0.9004934210526315,0.6179722813318477,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300003,82.96491228070175,99.19999999999999,58.38983689692982,0.22605391157245694,0.8999451754385965,0.593227467085017,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300004,92.59649122807018,100.19999999999999,54.41515899122807,0.21144089787570414,0.9059758771929824,0.6574696543773124,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300005,91.80701754385964,97.4,65.55931332236842,0.25831175228644665,0.8958333333333334,0.548287381858814,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300006,97.15789473684211,102.19999999999999,58.21854440789474,0.23519729989891613,0.9007675438596491,0.6135117863137716,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300007,88.71929824561404,99.0,60.83679413377193,0.23112006147257907,0.8958333333333334,0.5554134683289066,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300008,91.6140350877193,102.4,58.47813870614035,0.23471819312059675,0.8991228070175439,0.6110532975553143,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300009,96.29824561403508,104.4,60.44003563596491,0.23385503689780002,0.8944627192982456,0.6006677865377319,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300010,90.63157894736842,95.0,56.365577028508774,0.2232123842249982,0.8963815789473685,0.6153899175645381,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300011,94.96491228070175,99.4,64.24324972587719,0.25727504662246165,0.8952850877192983,0.5368494656869859,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300012,96.6842105263158,99.0,61.86084841008772,0.2388928700250188,0.893640350877193,0.5871975611838878,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300013,91.66666666666667,102.0,59.81664610745614,0.2355339662860125,0.8950109649122807,0.6025919585434009,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300014,89.6140350877193,100.8,62.388123629385966,0.2457985823318138,0.8930921052631579,0.5554537730245886,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300015,89.0,99.4,60.10228207236842,0.23666942947920983,0.9015899122807017,0.5598486937694352,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300016,90.42105263157895,97.0,64.79255756578948,0.25304216523373174,0.8939144736842105,0.5417160478011103,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300017,97.35087719298245,102.4,63.10265899122807,0.2483967533115378,0.8911732456140351,0.5523054567493432,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300018,92.12280701754386,104.4,56.46165707236842,0.225171634521562,0.9035087719298246,0.6285735716237957,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300019,93.6842105263158,101.19999999999999,61.96662554824562,0.24084936545760727,0.8952850877192983,0.5641629742202161,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300020,92.94736842105263,102.0,56.10235060307018,0.2210746477414007,0.9029605263157895,0.6264283879436202,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300021,96.0701754385965,103.4,68.4858826754386,0.2618686164777648,0.8865131578947368,0.5052809279248343,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300022,94.59649122807018,100.0,63.44178316885965,0.25422149438008845,0.8947368421052632,0.5419568003184928,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300023,92.50877192982456,106.19999999999999,59.2297149122807,0.23223059973862914,0.9010416666666666,0.5898739452777929,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300024,86.2280701754386,98.8,54.25301535087719,0.20797287263434178,0.9029605263157895,0.6307448834535666,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300025,94.08771929824562,98.0,66.99780701754386,0.26803744172877514,0.8908991228070176,0.529876273595813,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300026,93.73684210526316,102.4,57.34518914473684,0.22358341446354296,0.8991228070175439,0.6087207170812832,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300027,90.87719298245614,100.4,59.38534813596491,0.2222864788557132,0.8961074561403509,0.5683336969081827,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300028,99.21052631578948,103.0,61.55821683114035,0.2444155143984195,0.8991228070175439,0.5847333191311216,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
elite,300029,94.47368421052632,100.0,65.5138089364035,0.2549568228313566,0.887609649122807,0.5594236376057203,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300000,98.36842105263158,102.4,62.75644188596491,0.24354466656580206,0.8985745614035088,0.536034267092549,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300001,96.45614035087719,102.4,64.12664473684211,0.24675585370907582,0.8922697368421053,0.5403063438500454,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300002,94.56140350877193,103.4,60.209532620614034,0.24803031405613774,0.8980263157894737,0.5493491517312451,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300003,87.6140350877193,99.19999999999999,61.11317845394737,0.24416854348798508,0.8969298245614035,0.5544485506048648,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300004,96.66666666666667,100.8,61.763123629385966,0.2502347911006738,0.8950109649122807,0.5499202421007071,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300005,92.64912280701755,98.0,63.885313870614034,0.24663225690538684,0.8939144736842105,0.5093064540243406,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300006,97.3859649122807,102.19999999999999,60.578467653508774,0.2373576315570203,0.890625,0.5258537657309881,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300007,88.84210526315789,101.0,57.98118832236842,0.2342908205553253,0.8922697368421053,0.5605886444613966,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300008,93.80701754385964,100.8,62.45593475877193,0.24392828774692638,0.8930921052631579,0.5361152453824766,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300009,93.49122807017544,104.4,58.81208881578947,0.2275286621244713,0.8977521929824561,0.583913206870898,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300010,91.35087719298245,93.4,61.21731085526316,0.2402226448667601,0.8903508771929824,0.5392763274052422,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300011,92.05263157894737,98.8,58.315275493421055,0.22321798590965602,0.8941885964912281,0.5845040359676792,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300012,95.24561403508773,99.4,61.15457099780702,0.24109453766195893,0.893640350877193,0.5504883599508813,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300013,87.42105263157895,100.4,56.51583059210526,0.22307247915282521,0.8966557017543859,0.5829921518972809,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300014,87.94736842105263,100.6,61.560101425438596,0.24287928235944192,0.8933662280701754,0.5525818696745183,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300015,89.3859649122807,99.4,60.55266584429825,0.23624853225583645,0.8933662280701754,0.5711527479208818,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300016,89.80701754385964,97.0,57.23194216008772,0.22076020308316724,0.8958333333333334,0.57386530628734,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300017,92.75438596491227,101.8,55.177734375,0.21885627783369185,0.9029605263157895,0.6244639477842914,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300018,94.71929824561404,105.0,59.79033031798246,0.23545703648337815,0.8919956140350878,0.5635744351031562,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300019,93.87719298245614,102.4,60.71292489035088,0.2387727507197565,0.8947368421052632,0.5651021207526612,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300020,93.75438596491227,103.19999999999999,60.24605948464912,0.2323201581710181,0.8974780701754386,0.5548130406207764,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300021,95.2280701754386,102.0,64.41320586622807,0.25831795353979875,0.8859649122807017,0.49374759531784873,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300022,93.12280701754386,100.0,60.555132949561404,0.24235514488868715,0.8914473684210527,0.5764418764860343,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300023,94.6140350877193,105.19999999999999,59.96922971491228,0.23184982222616912,0.897203947368421,0.5612246223918134,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300024,90.0701754385965,99.0,60.63195586622807,0.23819437249620112,0.9013157894736842,0.5805062649422753,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300025,93.96491228070175,99.0,64.05694901315789,0.2538954834593044,0.8900767543859649,0.4874750921988584,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300026,96.43859649122807,102.4,60.74784128289474,0.24265130921134856,0.897203947368421,0.5904448665065565,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300027,91.14035087719299,101.0,57.637541118421055,0.22239974594732678,0.8963815789473685,0.5697807955001508,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300028,101.21052631578948,106.4,64.26202713815789,0.25028018701609667,0.8881578947368421,0.5175903903695344,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
sentinel,300029,93.85964912280701,99.4,59.19493558114035,0.23778190349561568,0.8895285087719298,0.5460766182466192,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300000,98.15789473684211,111.0,89.255859375,0.35410140481343344,0.8451206140350878,0.35191132995269225,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300001,100.19298245614036,103.8,106.66906524122807,0.4096794301479859,0.7990679824561403,0.24362546529172363,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300002,90.56140350877193,100.6,76.5775082236842,0.29850236648050577,0.8538925438596491,0.4727148194551481,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300003,84.35087719298245,97.0,74.94445586622807,0.29746406767684735,0.8678728070175439,0.48876021248997914,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300004,98.56140350877193,106.0,90.44579221491227,0.3575628293173879,0.8248355263157895,0.3742940667904492,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300005,91.01754385964912,99.0,87.62691885964912,0.34680850269264585,0.856359649122807,0.43463499902690333,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300006,96.89473684210526,102.8,86.5554413377193,0.33841539749965466,0.8273026315789473,0.37526589171770763,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300007,84.84210526315789,98.4,74.9167694627193,0.295505191100016,0.8796600877192983,0.5159182415287329,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300008,92.42105263157895,101.0,84.35701069078948,0.3251699828639841,0.8352521929824561,0.4609540717094415,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300009,89.75438596491227,103.0,75.95168585526316,0.28748210544405634,0.8799342105263158,0.4761868560739503,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300010,92.43859649122807,99.0,89.98177083333333,0.3540994707076089,0.8199013157894737,0.32143382791548053,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300011,98.43859649122807,108.4,86.51860608552632,0.3470696919464014,0.8379934210526315,0.40908993956221246,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300012,103.14035087719299,110.0,89.65573601973684,0.3555424369925251,0.7908442982456141,0.2814078179990965,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300013,86.19298245614036,99.0,71.43619791666667,0.28076263630423387,0.8791118421052632,0.5582502388524545,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300014,101.03508771929825,109.0,90.9576480263158,0.3531909285736213,0.8177083333333334,0.33835908899794886,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300015,88.87719298245614,99.0,72.21069764254386,0.283650039222071,0.8722587719298246,0.5156098313090155,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300016,88.45614035087719,97.0,75.37284128289474,0.299274919308332,0.8489583333333334,0.45406150180874344,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300017,95.0701754385965,105.0,76.10605126096492,0.30236256103951914,0.8382675438596491,0.4652858073008159,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300018,94.52631578947368,106.0,75.50397478070175,0.28334801077496896,0.8453947368421053,0.51727966704359,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300019,89.33333333333333,100.0,77.11338404605263,0.2955801200562649,0.8733552631578947,0.4978629259276005,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300020,90.70175438596492,99.19999999999999,86.78097587719299,0.34708264263019756,0.8582785087719298,0.4289115266785994,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300021,99.3157894736842,110.0,92.71871573464912,0.3656833020598302,0.8218201754385965,0.34007382020065735,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300022,96.14035087719299,100.0,87.97937225877193,0.34060694099092875,0.856359649122807,0.40064302542634567,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300023,90.70175438596492,102.6,68.16471354166667,0.27532409188982954,0.899671052631579,0.5518623105537768,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300024,94.01754385964912,98.4,82.60050027412281,0.3332953378086511,0.8730811403508771,0.4630838447945195,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300025,90.3157894736842,97.0,75.93266858552632,0.2917920793069726,0.8785635964912281,0.4840804652580749,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300026,94.42105263157895,105.0,84.22663103070175,0.3330207782415356,0.8462171052631579,0.395466321368389,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300027,93.0701754385965,101.0,77.41159539473684,0.30836667620494806,0.8547149122807017,0.4622038408983035,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300028,104.71929824561404,116.0,91.89117324561404,0.36037096925384327,0.7982456140350878,0.35135465875998767,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
none,300029,99.73684210526316,113.0,109.91604989035088,0.42565122068074823,0.7982456140350878,0.28230731007644616,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300000,91.17543859649123,99.8,4.41687225877193,0.01755903771348757,0.953125,0.9536957146965775,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300001,92.98245614035088,99.4,2.6589912280701755,0.01207543341621771,0.953125,0.9706643658326144,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300002,88.19298245614036,100.19999999999999,4.401898300438597,0.01702583229727863,0.953125,0.9536957146965775,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300003,82.05263157894737,96.8,4.228824013157895,0.01563902990744578,0.953125,0.9669255104975553,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300004,83.9298245614035,97.8,4.793277138157895,0.015819277387475687,0.953125,0.9485188380788036,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300005,85.66666666666667,94.8,3.6271587171052633,0.016334049937836718,0.953125,0.9666379062410124,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300006,90.75438596491227,100.19999999999999,4.5648643092105265,0.018668410692084542,0.953125,0.9600230083405235,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300007,85.08771929824562,99.4,3.9210526315789473,0.015506353920672197,0.953125,0.9617486338797814,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300008,84.45614035087719,99.4,4.811163651315789,0.019237161555463463,0.953125,0.9554213402358355,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300009,83.24561403508773,101.8,5.825555098684211,0.022956457471324857,0.953125,0.9522576934138625,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300010,86.17543859649123,93.0,3.4672423245614037,0.012367046498573644,0.953125,0.9712395743457003,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300011,91.19298245614036,98.0,4.054995888157895,0.01743593728415527,0.953125,0.9651998849582973,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300012,88.63157894736842,95.4,5.266995614035087,0.021273656582400886,0.953125,0.9511072763876905,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300013,88.21052631578948,97.8,5.678385416666667,0.018985017223724227,0.953125,0.9479436295657175,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300014,91.21052631578948,98.8,3.777309484649123,0.017470472440944882,0.953125,0.9692263445498992,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300015,90.80701754385964,98.4,3.9700520833333335,0.01552031530598149,0.953125,0.9505320678746045,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300016,85.43859649122807,94.8,3.178625274122807,0.012245950752866419,0.953125,0.9815933275812482,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300017,85.66666666666667,100.4,4.26867461622807,0.018183068399344818,0.953125,0.9513948806442335,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300018,89.85964912280701,101.8,5.12804961622807,0.02061964705069761,0.953125,0.9407535231521427,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300019,84.0701754385965,97.4,3.7662417763157894,0.014275970437905787,0.953125,0.9666379062410124,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300020,91.24561403508773,101.0,5.092619243421052,0.0181752054841829,0.953125,0.9444923784872016,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300021,85.0701754385965,96.8,6.118592379385965,0.027743807928614188,0.953125,0.9373022720736267,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300022,87.29824561403508,97.0,3.537589089912281,0.015236479486116866,0.953125,0.9821685360943342,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300023,88.63157894736842,100.19999999999999,4.071614583333333,0.014558761295188979,0.953125,0.9672131147540983,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300024,82.3157894736842,98.4,6.331345942982456,0.024956001936161487,0.953125,0.9444923784872016,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300025,88.17543859649123,95.0,6.264597039473684,0.02363823559883962,0.953125,0.9301121656600517,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300026,89.98245614035088,101.8,6.2427014802631575,0.02484590399336048,0.953125,0.9335634167385677,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300027,89.49122807017544,98.6,3.0832305372807016,0.011107369802458904,0.953125,0.9709519700891572,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300028,92.3859649122807,98.0,5.016858552631579,0.019617048280149194,0.953125,0.9470808167960886,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
oracle,300029,90.14035087719299,94.0,3.031798245614035,0.010983327604882723,0.953125,0.9772792637331033,15000.0,0,14488,15000,bitmatching,256,5000,0.2,gradual,0.25,
patrol,300000,97.0701754385965,101.0,70.18242872807018,0.2706563406547866,0.8895285087719298,0.5284337074416541,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300001,95.64912280701755,104.0,54.383737664473685,0.2144126001519547,0.8944627192982456,0.6502137778954795,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300002,90.15789473684211,99.8,52.31260279605263,0.2113138235735884,0.8999451754385965,0.7218531938387748,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300003,99.7719298245614,103.0,76.67708333333333,0.2952745113275314,0.8895285087719298,0.464629630964577,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300004,98.9298245614035,105.4,73.08165433114036,0.2862362359584438,0.8900767543859649,0.5070070989748385,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300005,95.19298245614036,98.0,77.00692160087719,0.29788157305446467,0.8856907894736842,0.47183919749696296,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300006,98.36842105263158,104.0,57.74842379385965,0.2276791538667316,0.8944627192982456,0.6494547962953339,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300007,96.47368421052632,102.4,65.802734375,0.24832310914534805,0.8873355263157895,0.518260619384831,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300008,95.54385964912281,102.8,63.6457305372807,0.2493330397845006,0.8933662280701754,0.5942365000006742,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300009,99.82456140350877,109.4,58.57353344298246,0.23405794807447317,0.8922697368421053,0.5692164483392765,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300010,91.50877192982456,101.0,69.3807223135965,0.2718699362141136,0.8862390350877193,0.5229478683734832,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300011,91.84210526315789,102.0,51.257367050438596,0.19630014381426006,0.9054276315789473,0.6722124048639351,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300012,97.54385964912281,102.0,68.94092653508773,0.2711914300186161,0.8889802631578947,0.5353804615513086,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300013,91.73684210526316,99.0,67.13969983552632,0.2696593093078278,0.890625,0.5291689469013541,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300014,98.47368421052632,106.0,53.38339501096491,0.20519387173642767,0.8991228070175439,0.6550347941933935,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300015,96.01754385964912,102.0,54.03789747807018,0.2129845816970247,0.8939144736842105,0.6725179783638893,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300016,96.70175438596492,105.0,52.78772615131579,0.20932412108025972,0.8930921052631579,0.6387805409093137,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300017,94.2280701754386,100.0,56.77001096491228,0.22119973490155836,0.9007675438596491,0.6645740567942667,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300018,89.05263157894737,102.8,41.950143914473685,0.1568368786686752,0.9131030701754386,0.7597949467361338,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300019,93.7719298245614,102.0,60.89134457236842,0.2432592889978665,0.8991228070175439,0.5975884662607233,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300020,90.71929824561404,100.4,56.77264939692982,0.21895270561026361,0.8966557017543859,0.6186889821317284,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300021,90.42105263157895,99.8,48.23927494517544,0.19141141485603774,0.9059758771929824,0.7020845670212881,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300022,97.6842105263158,102.4,63.84988349780702,0.24931361375880642,0.8914473684210527,0.5554166239701077,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300023,91.0,104.8,46.02216968201754,0.17771801962254716,0.9073464912280702,0.6935845631762979,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300024,96.33333333333333,102.4,58.11129385964912,0.22734385792236497,0.8944627192982456,0.6115601771743921,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300025,89.89473684210526,99.4,48.37959155701754,0.18386101202810173,0.8955592105263158,0.6439205674126545,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300026,101.85964912280701,111.4,49.37585663377193,0.19156447617841627,0.9007675438596491,0.6961722655806697,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300027,88.56140350877193,103.4,36.696237664473685,0.1370980971128609,0.9147478070175439,0.7930449986003023,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300028,102.73684210526316,108.0,78.37105948464912,0.3064854866003592,0.8884320175438597,0.46175942768621003,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300029,93.19298245614036,97.0,68.2506167763158,0.2637905596230296,0.8873355263157895,0.4990158006170795,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300000,92.15789473684211,97.0,43.23266173245614,0.16725602556259417,0.897203947368421,0.6595874599513809,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300001,101.73684210526316,106.0,41.7028166118421,0.15956969194640144,0.8985745614035088,0.6184686505140273,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300002,97.26315789473684,105.0,32.67787143640351,0.12125947935236164,0.8988486842105263,0.6882374879796376,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300003,98.3859649122807,105.0,38.4059416118421,0.152446815858544,0.9007675438596491,0.6637702540610131,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300004,99.47368421052632,103.0,44.56013569078947,0.17691449478902857,0.8939144736842105,0.6001107421728324,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300005,92.21052631578948,99.0,45.34248218201754,0.1767994975134687,0.9040570175438597,0.6773355645997392,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300006,96.96491228070175,104.0,32.112150493421055,0.11605820379908653,0.8985745614035088,0.7212950680469526,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300007,99.12280701754386,104.4,43.75633908991228,0.17084218296726067,0.8955592105263158,0.6213410622466305,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300008,96.80701754385964,101.4,46.47560307017544,0.1760710215499378,0.8980263157894737,0.5757488309290698,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300009,101.3157894736842,108.0,47.02038788377193,0.18014832849841136,0.8977521929824561,0.5944227084240133,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300010,83.56140350877193,90.0,36.21432976973684,0.14011668566100288,0.90625,0.7665585685113072,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300011,92.36842105263158,103.4,38.01439144736842,0.14771981627296588,0.9035087719298246,0.7535277828797086,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300012,97.26315789473684,103.0,48.37160773026316,0.1864574699544136,0.8999451754385965,0.588730892864647,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300013,93.40350877192982,101.0,50.10656524122807,0.20300544600236373,0.9018640350877193,0.6154357728513172,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300014,96.45614035087719,102.0,40.38219572368421,0.16118744819726483,0.9002192982456141,0.6453159922133156,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300015,94.64912280701755,102.0,32.11780427631579,0.12741206485702444,0.9021381578947368,0.7053595465480325,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300016,96.29824561403508,105.0,41.14967105263158,0.1642935229313441,0.8952850877192983,0.64453291606188,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300017,94.40350877192982,100.0,42.344880756578945,0.16581159605597548,0.9035087719298246,0.6938350356468578,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300018,93.6842105263158,104.4,41.27936540570175,0.1610051621836744,0.9029605263157895,0.7276873068295471,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300019,88.08771929824562,100.19999999999999,31.933285361842106,0.12643608693650135,0.9043311403508771,0.7782329483637298,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300020,93.3859649122807,98.8,45.17591831140351,0.17530045586406962,0.8991228070175439,0.6829262431065278,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300021,91.03508771929825,102.0,41.22861842105263,0.16054423090205827,0.9040570175438597,0.7556631394878887,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300022,89.96491228070175,100.19999999999999,34.49482593201754,0.13706895807431968,0.90625,0.7572428856567446,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300023,93.21052631578948,105.0,35.20960115131579,0.13774175980195458,0.9084429824561403,0.7788766697245751,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300024,96.9298245614035,101.0,52.32380756578947,0.2063054720955933,0.8963815789473685,0.5510295862080766,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300025,94.15789473684211,101.0,47.91529605263158,0.18787440495376675,0.8930921052631579,0.6027069887288622,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300026,101.40350877192982,113.0,33.19013843201754,0.13142004453390696,0.9004934210526315,0.7013347000254809,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300027,94.17543859649123,101.8,38.55345394736842,0.15123359717096765,0.9015899122807017,0.7532140022627947,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300028,97.82456140350877,104.0,36.47423245614035,0.14143010084265784,0.899671052631579,0.6821875994716391,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
periodic,300029,92.0701754385965,97.0,48.91409676535088,0.1950037392529881,0.8958333333333334,0.6061994371146546,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300000,97.2280701754386,102.4,69.89055646929825,0.2751618766952376,0.850328947368421,0.3641694291366224,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300001,94.91228070175438,102.8,47.93931606359649,0.1838908191574737,0.8944627192982456,0.6756510716558859,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300002,99.3157894736842,106.8,49.93917900219298,0.19107168210333358,0.8788377192982456,0.5833207712305025,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300003,92.89473684210526,101.0,58.44130345394737,0.23339091933683725,0.8856907894736842,0.5757120729236562,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300004,98.98245614035088,103.0,65.4262266995614,0.255520297490226,0.8574561403508771,0.439269533547977,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300005,92.40350877192982,98.0,50.37126507675438,0.20834965873235142,0.8703399122807017,0.5466096024200925,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300006,100.14035087719299,107.0,51.052186129385966,0.20204901402127362,0.8777412280701754,0.5603166327194976,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300007,99.85964912280701,105.8,62.987938596491226,0.24424557949993092,0.8599232456140351,0.40514095961269325,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300008,96.75438596491227,104.0,45.96861293859649,0.1713612895427545,0.8856907894736842,0.6319543467362682,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300009,99.63157894736842,105.0,56.61657072368421,0.21885036779941983,0.8763706140350878,0.5352884344325524,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300010,93.63157894736842,101.0,58.391652960526315,0.23581213189908282,0.865953947368421,0.4685709335712424,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300011,90.36842105263158,103.4,32.01761239035088,0.12590140870549077,0.9002192982456141,0.7981921466640948,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300012,89.75438596491227,98.0,48.499348958333336,0.1850543421655626,0.887609649122807,0.6357053781962025,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300013,91.54385964912281,100.0,36.95374177631579,0.1479637208177925,0.8947368421052632,0.7137781942651633,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300014,98.0,103.0,60.54375685307018,0.23768778834115034,0.8670504385964912,0.43384731210685595,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300015,93.80701754385964,102.4,40.99910910087719,0.16267355629340194,0.8865131578947368,0.6599592584095302,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300016,94.75438596491227,100.0,53.659608004385966,0.20774783716728393,0.8725328947368421,0.5391926067399343,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300017,91.0701754385965,98.4,48.923005756578945,0.18108235374087012,0.8837719298245614,0.5849530723958279,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300018,93.36842105263158,105.8,24.16625548245614,0.09810466742644013,0.9081688596491229,0.8522506960542743,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300019,90.66666666666667,99.8,40.72539747807018,0.16532087477552151,0.8878837719298246,0.6844853435000036,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300020,93.9298245614035,101.4,45.84984923245614,0.17834062888520513,0.875,0.5853173168831377,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300021,95.3157894736842,102.0,58.91272615131579,0.22199209062682956,0.871984649122807,0.5023632070902173,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300022,100.85964912280701,106.0,61.92759731359649,0.23885941409187889,0.8645833333333334,0.440300453506681,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300023,97.21052631578948,105.4,37.74938322368421,0.13395154347482882,0.8895285087719298,0.7008296502927859,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300024,94.6842105263158,100.0,49.93839089912281,0.19194963910761156,0.8813048245614035,0.6057649665245382,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300025,91.45614035087719,97.0,59.260108278508774,0.23321252195449255,0.8610197368421053,0.4291741696035889,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300026,100.49122807017544,109.4,46.58597176535088,0.17949647741400743,0.8826754385964912,0.5390019925246781,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300027,89.59649122807018,99.19999999999999,38.95915570175438,0.14965810194778284,0.8834978070175439,0.6544629094440115,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300028,102.7719298245614,108.4,69.76243832236842,0.27067471335819865,0.8549890350877193,0.3561785676591479,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
random,300029,94.28070175438596,102.0,66.17399945175438,0.25934931447713777,0.8552631578947368,0.3917385330585087,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300000,91.12280701754386,96.4,28.62157346491228,0.11108988637933416,0.9013157894736842,0.7629049516229478,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300001,102.33333333333333,108.0,28.242495888157894,0.10657117695814339,0.9046052631578947,0.743312923943416,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300002,96.80701754385964,105.0,25.411081414473685,0.10261114564626792,0.9070723684210527,0.7976267078159509,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300003,97.2280701754386,105.0,30.94311951754386,0.12653573525348805,0.9067982456140351,0.7679967470043686,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300004,97.36842105263158,102.0,28.89028234649123,0.11454429284606969,0.9018640350877193,0.7563213237282712,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300005,92.17543859649123,99.0,31.76915433114035,0.11879770168531566,0.9029605263157895,0.7392302644509724,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300006,97.98245614035088,104.0,29.605914199561404,0.11498127564098348,0.9054276315789473,0.7433950369244671,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300007,97.0701754385965,103.8,29.21059484649123,0.11023190357784224,0.8999451754385965,0.755416807595693,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300008,96.80701754385964,102.4,31.127604166666668,0.11866927407100429,0.9029605263157895,0.7268012681597475,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300009,100.71929824561404,106.4,30.713541666666668,0.12139647223373394,0.9015899122807017,0.7450066744751274,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300010,84.3157894736842,92.0,25.11732456140351,0.10108332469954412,0.909265350877193,0.8347382737729305,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300011,91.50877192982456,103.4,24.13353207236842,0.09254990330156099,0.909265350877193,0.8306945467252096,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300012,96.15789473684211,103.0,31.959669682017545,0.12340922434037851,0.8991228070175439,0.7623187402601255,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300013,91.78947368421052,101.0,29.372293037280702,0.11772927027213703,0.903234649122807,0.7711207741768511,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300014,98.15789473684211,102.0,32.31719435307018,0.12605763917668186,0.9029605263157895,0.7270153831131816,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300015,93.80701754385964,102.0,24.57723410087719,0.09311865416493992,0.9106359649122807,0.7994198427572073,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300016,96.84210526315789,104.4,31.51391173245614,0.12669306016024312,0.9024122807017544,0.7535944260541445,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300017,93.36842105263158,100.0,31.403097587719298,0.1202273475409872,0.9046052631578947,0.7407891484530721,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300018,93.98245614035088,104.4,28.47299890350877,0.10802065997232801,0.9024122807017544,0.7826704352598413,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300019,89.75438596491227,100.19999999999999,27.645696271929825,0.10107001427453147,0.90625,0.7983646408314774,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300020,90.98245614035088,98.8,30.729269462719298,0.12363801975410968,0.9015899122807017,0.7584501038117121,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300021,91.56140350877193,102.0,29.54012472587719,0.11379550006907033,0.90625,0.7991141208600424,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300022,90.14035087719299,100.19999999999999,21.550472861842106,0.08360421846940186,0.9081688596491229,0.8361133340371891,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300023,92.56140350877193,105.0,22.17992735745614,0.08650448641836436,0.9114583333333334,0.8453357822850643,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300024,94.08771929824562,99.0,31.29968475877193,0.12795275590551183,0.9029605263157895,0.7425201919243246,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300025,93.40350877192982,99.4,30.702679550438596,0.11581476177868118,0.9013157894736842,0.7542323730486199,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300026,99.59649122807018,113.0,20.36314418859649,0.07837806938058182,0.9065241228070176,0.8365435747334851,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300027,93.35087719298245,101.8,26.095874451754387,0.09848314944732786,0.9076206140350878,0.8155655572141857,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300028,96.66666666666667,104.0,28.179002192982455,0.10392276212184003,0.9048793859649122,0.7979796489044402,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
elite,300029,89.14035087719299,94.4,29.94716282894737,0.10919680818406471,0.9007675438596491,0.7534519218227319,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300000,92.24561403508773,96.4,28.279091282894736,0.11313609441911866,0.9007675438596491,0.7668265456555596,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300001,100.43859649122807,106.0,27.316474780701753,0.10437063993645532,0.9002192982456141,0.7444500530835597,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300002,96.47368421052632,105.0,28.70473547149123,0.1146843692235839,0.903234649122807,0.7661162926193448,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300003,95.91228070175438,105.0,27.25986842105263,0.10472354606989916,0.9046052631578947,0.7891176288150298,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300004,96.94736842105263,103.0,27.384834155701753,0.10781857106129279,0.8933662280701754,0.7610491123024382,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300005,91.24561403508773,99.0,29.446957236842106,0.1127529700234839,0.9015899122807017,0.7627517426945034,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300006,98.9298245614035,104.0,28.774739583333332,0.11474292138921231,0.8955592105263158,0.7465739013803594,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300007,98.14035087719299,105.0,26.61338404605263,0.10390981143804393,0.897203947368421,0.7660301402994115,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300008,95.14035087719299,101.4,29.25171326754386,0.10577147223373395,0.9013157894736842,0.7394322768101582,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300009,98.36842105263158,107.0,27.105057565789473,0.10890877538334023,0.8961074561403509,0.7854503171247098,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300010,82.98245614035088,90.0,24.159402412280702,0.09748843072247548,0.9015899122807017,0.8230573626114565,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300011,92.05263157894737,104.0,23.931949013157894,0.08911257597734493,0.9021381578947368,0.8155772272413686,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300012,96.82456140350877,103.0,31.69716282894737,0.12958454206382097,0.9010416666666666,0.7273070479348039,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300013,92.7719298245614,101.0,28.263466282894736,0.11166619180826082,0.9015899122807017,0.7492858872694577,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300014,94.71929824561404,102.0,26.747293037280702,0.10928110754247823,0.9037828947368421,0.7966617286649753,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300015,94.03508771929825,102.0,22.991673519736842,0.09259846836579638,0.9043311403508771,0.8066153050202333,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300016,95.63157894736842,104.4,30.023745888157894,0.11653566618317447,0.8961074561403509,0.751192326301799,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300017,93.24561403508773,100.0,27.43027001096491,0.10882858735311594,0.9026864035087719,0.7626078886102599,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300018,91.26315789473684,104.4,27.908991228070175,0.10771734673516688,0.8999451754385965,0.783779303266201,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300019,87.64912280701755,100.19999999999999,26.032517817982455,0.10366761994662947,0.8980263157894737,0.806225304996374,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300020,92.75438596491227,98.8,28.14442845394737,0.1099221663903854,0.893640350877193,0.7601136388271186,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300021,90.43859649122807,102.0,26.609375,0.10267410035916565,0.9035087719298246,0.7997922956957918,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300022,89.73684210526316,100.19999999999999,20.758223684210527,0.0833354917806327,0.9035087719298246,0.8437950675811946,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300023,92.70175438596492,105.0,21.62510279605263,0.08045221732151903,0.9046052631578947,0.8407884181048401,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300024,96.01754385964912,100.0,32.33768503289474,0.12477444225721786,0.8988486842105263,0.7250624249547274,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300025,92.57894736842105,98.0,27.725363212719298,0.1078641725431251,0.8961074561403509,0.757415755000058,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300026,100.6842105263158,113.0,22.43253152412281,0.09140104403068038,0.9029605263157895,0.814054260648537,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300027,90.54385964912281,101.8,23.56983278508772,0.0896983203305727,0.8991228070175439,0.8334720640709635,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300028,96.08771929824562,104.0,28.654331140350877,0.11681840551181101,0.8961074561403509,0.7655226082499393,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
sentinel,300029,90.7719298245614,97.0,30.42300575657895,0.12240861271178821,0.8969298245614035,0.748722404965901,15000.0,3622,10866,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300000,99.56140350877193,106.0,71.10540021929825,0.27806935714724257,0.8116776315789473,0.5743971183739701,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300001,99.0,107.0,54.55537280701754,0.2209235564304462,0.8692434210526315,0.6103644168583674,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300002,96.87719298245614,99.0,86.34892406798245,0.33342068192682056,0.8089364035087719,0.31025006468174005,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300003,99.71929824561404,106.0,79.66827713815789,0.3097760908998218,0.809484649122807,0.4239020009057494,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300004,95.56140350877193,100.0,68.61547423245614,0.26431105377178726,0.8138706140350878,0.4777467007350539,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300005,86.78947368421052,94.0,51.61091694078947,0.201840535421011,0.8829495614035088,0.5969483398364803,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300006,103.70175438596492,108.0,62.66409676535088,0.23942900435142975,0.8050986842105263,0.5131922932151081,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300007,100.47368421052632,106.0,82.87225877192982,0.3247134883907056,0.8097587719298246,0.3747061969277378,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300008,93.50877192982456,102.0,52.873492324561404,0.2118844587957207,0.8752741228070176,0.6675025727729753,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300009,94.45614035087719,100.0,66.20624314692982,0.2575576319133354,0.8459429824561403,0.5032539176799936,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300010,84.26315789473684,91.0,49.08960389254386,0.18949548452824977,0.8752741228070176,0.6264829352042369,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300011,94.3157894736842,102.0,53.60762746710526,0.21351144840447575,0.8752741228070176,0.6552694096136279,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300012,99.94736842105263,106.0,63.55849095394737,0.24848309120351184,0.8089364035087719,0.5736150659301285,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300013,90.57894736842105,101.0,62.42108689692982,0.24633819415665145,0.871984649122807,0.5494189508878854,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300014,101.36842105263158,106.0,72.07168311403508,0.279909295877489,0.8122258771929824,0.4358544272179119,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300015,96.6842105263158,100.0,67.50143914473684,0.2690252397178423,0.8100328947368421,0.47618199853799464,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300016,100.40350877192982,106.0,80.60759320175438,0.3186806624500885,0.8108552631578947,0.4325492703954186,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300017,92.75438596491227,99.8,47.794099506578945,0.19508982018695029,0.8695175438596491,0.6610446904820861,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300018,100.42105263157895,105.0,83.9894805372807,0.3292409172537643,0.809484649122807,0.4026729299801746,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300019,88.03508771929825,97.8,55.05102110745614,0.21715598666942948,0.8714364035087719,0.5385427985405744,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300020,96.33333333333333,101.0,80.03429961622807,0.31089411520928306,0.809484649122807,0.3835284965973887,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300021,88.57894736842105,100.0,42.08275082236842,0.16085580105666614,0.8793859649122807,0.7097426746691214,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300022,88.24561403508773,98.19999999999999,43.728070175438596,0.17809653590450314,0.8796600877192983,0.7297116991729912,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300023,95.82456140350877,103.19999999999999,59.84443530701754,0.2348043794416049,0.8643092105263158,0.544372034583993,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300024,97.12280701754386,101.0,56.126130756578945,0.22698949569352075,0.8056469298245614,0.5622266039595943,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300025,98.40350877192982,101.0,69.11218475877193,0.27094862182797325,0.8100328947368421,0.44685217015789563,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300026,105.33333333333333,109.0,79.3849026864035,0.30982176391876454,0.8100328947368421,0.4733621546486714,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300027,89.3157894736842,100.19999999999999,47.22673382675438,0.18025481189851267,0.8788377192982456,0.707619132842266,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300028,100.66666666666667,104.0,77.12215597587719,0.3020236505524529,0.8078399122807017,0.47533220185308533,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
none,300029,94.0,101.0,60.65145285087719,0.2328022627928088,0.8070175438596491,0.5369853186424883,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300000,87.73684210526316,97.0,4.6954495614035086,0.01781798245614035,0.953125,0.9646246764452114,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300001,92.75438596491227,103.4,5.018640350877193,0.02020738361652162,0.953125,0.9611734253666954,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300002,86.52631578947368,97.8,4.846354166666667,0.019358034604227102,0.953125,0.9637618636755823,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300003,91.82456140350877,100.4,4.290090460526316,0.01493969298245614,0.953125,0.9672131147540983,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300004,87.0,96.8,5.3494723135964914,0.02138157894736842,0.953125,0.9626114466494105,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300005,83.49122807017544,94.0,5.306709155701754,0.023163377192982455,0.953125,0.9585849870578085,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300006,90.7719298245614,102.4,5.0968681469298245,0.019233923884514437,0.953125,0.9554213402358355,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300007,88.24561403508773,97.8,5.705009594298246,0.022678805774278218,0.953125,0.9565717572620075,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300008,88.64912280701755,100.8,5.056058114035087,0.020485823318137867,0.953125,0.9591601955708944,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300009,89.52631578947368,98.19999999999999,4.884491502192983,0.02062612239259566,0.953125,0.9597354040839804,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300010,81.73684210526316,91.4,4.483347039473684,0.020285087719298246,0.953125,0.9689387402933564,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300011,89.42105263157895,101.4,4.52234100877193,0.017034466086476033,0.953125,0.9651998849582973,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300012,88.75438596491227,97.0,4.700966282894737,0.019523155822627435,0.953125,0.9646246764452114,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300013,86.01754385964912,99.8,5.656729714912281,0.017955043859649123,0.953125,0.9542709232096636,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300014,89.43859649122807,100.4,4.788617050438597,0.021715059055118113,0.953125,0.9646246764452113,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300015,88.42105263157895,100.0,5.603481359649122,0.022478070175438597,0.953125,0.9565717572620075,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300016,88.29824561403508,97.8,5.5548245614035086,0.02377853467329742,0.953125,0.9571469657750934,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300017,87.40350877192982,99.8,4.388294956140351,0.016944890523552976,0.953125,0.9614610296232384,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300018,89.03508771929825,102.6,4.894222861842105,0.01918859649122807,0.953125,0.9657750934713832,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300019,83.50877192982456,97.8,4.441029331140351,0.018290682414698164,0.953125,0.9634742594190393,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300020,87.05263157894737,97.19999999999999,5.031901041666667,0.018969514090343968,0.953125,0.9594477998274374,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300021,86.45614035087719,99.4,4.620888157894737,0.016215335336372427,0.953125,0.9669255104975554,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300022,87.0,98.19999999999999,4.608895285087719,0.019646187318690427,0.953125,0.9640494679321254,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300023,88.01754385964912,103.19999999999999,5.151350054824562,0.018777412280701754,0.953125,0.9600230083405236,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300024,86.78947368421052,96.0,4.748012609649122,0.01786007217847769,0.953125,0.9675007190106413,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300025,86.87719298245614,96.0,4.634560032894737,0.017911874913662106,0.953125,0.9643370721886685,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300026,93.89473684210526,103.19999999999999,5.379899945175438,0.022543902818068794,0.953125,0.9594477998274374,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300027,86.19298245614036,100.19999999999999,4.805612664473684,0.017348057644110276,0.953125,0.9617486338797814,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300028,92.21052631578948,100.4,4.909950657894737,0.02069627192982456,0.953125,0.9603106125970664,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
oracle,300029,82.96491228070175,91.4,4.3360745614035086,0.01768092105263158,0.953125,0.9646246764452115,15000.0,0,14488,15000,bitmatching,256,5000,0.2,abrupt,0.25,
patrol,300000,438.3859649122807,459.4,24.62195038377193,0.09671310274812141,0.9196820175438597,0.8559599085895447,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300001,439.12280701754383,459.2,23.099061129385966,0.08527053978450062,0.9163925438596491,0.8820573008597862,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300002,434.2456140350877,456.2,21.962822094298247,0.0863350140442971,0.9163925438596491,0.86529097025583,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300003,436.63157894736844,458.2,23.886307565789473,0.09228045795262435,0.918859649122807,0.8449047398300318,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300004,443.36842105263156,463.4,27.113966557017545,0.10779727780737934,0.9166666666666666,0.842973695633364,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300005,443.719298245614,459.2,25.64949972587719,0.0996427838241711,0.9136513157894737,0.8640727471061096,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300006,434.280701754386,452.0,23.476768092105264,0.09704711390242886,0.9163925438596491,0.8791527996115874,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300007,435.719298245614,456.2,22.877604166666668,0.09042400401704173,0.9125548245614035,0.8655669674598037,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300008,440.89473684210526,463.4,25.950863486842106,0.10242844849985856,0.9147478070175439,0.8435202109573255,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300009,446.3157894736842,465.8,24.681949013157894,0.10327199026108579,0.912828947368421,0.8405168334208227,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300010,436.94736842105266,456.4,22.58470394736842,0.08472342478571757,0.9155701754385965,0.852502626802942,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300011,438.7543859649123,459.2,21.824732730263158,0.08587189005431338,0.9163925438596491,0.8793524024566117,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300012,433.82456140350877,451.0,25.619072094298247,0.09826439252659207,0.9120065789473685,0.8388196027612479,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300013,435.1578947368421,461.8,27.29139254385965,0.10761694467467882,0.9183114035087719,0.8296918496164535,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300014,442.36842105263156,461.4,22.095257675438596,0.08323311970872062,0.9136513157894737,0.8697840400112322,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300015,438.140350877193,462.8,24.427288925438596,0.10176863171708798,0.9147478070175439,0.8705739607151524,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300016,422.859649122807,444.8,21.57531524122807,0.08180861301328562,0.9136513157894737,0.8813996576438071,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300017,443.3333333333333,464.0,23.321717379385966,0.09173238569959456,0.915296052631579,0.8657844060046042,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300018,445.64912280701753,467.4,23.676295230263158,0.0863642044744407,0.9122807017543859,0.8755238527481357,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300019,445.50877192982455,462.4,27.669407894736842,0.10515437900306321,0.9147478070175439,0.8482387461985015,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300020,436.280701754386,453.0,24.017852247807017,0.09084574392564965,0.9158442982456141,0.8535375423187868,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300021,444.56140350877195,462.4,29.575006853070175,0.12199109020363683,0.9087171052631579,0.8075458835086937,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300022,436.9122807017544,456.4,22.950246710526315,0.09105975239937111,0.9136513157894737,0.8499385717310389,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300023,436.7719298245614,460.6,23.528543037280702,0.09307332677165354,0.9133771929824561,0.8520199084769867,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300024,437.2631578947368,458.4,21.412314967105264,0.08370674471612102,0.9114583333333334,0.8853808095248117,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300025,438.5964912280702,457.8,21.94154331140351,0.08802598619799717,0.9136513157894737,0.8713224482556375,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300026,434.89473684210526,460.2,20.69003563596491,0.08342744848779868,0.9163925438596491,0.877497603452683,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300027,442.7719298245614,465.8,23.66896244517544,0.09337794192940793,0.9144736842105263,0.8614673687304587,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300028,438.9824561403509,460.2,27.62020285087719,0.1019957997300776,0.9196820175438597,0.8307632937995219,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300029,437.280701754386,455.4,21.994311951754387,0.0840100065616798,0.9139254385964912,0.8590569598193398,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300000,437.5438596491228,459.4,17.96933251096491,0.07044219527383638,0.9114583333333334,0.8856564249941145,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300001,438.56140350877195,459.2,20.89747807017544,0.08036898005622103,0.9100877192982456,0.870234935647793,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300002,432.0701754385965,456.2,16.93417626096491,0.06783696651405417,0.9095394736842105,0.8988641086551623,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300003,434.1929824561403,458.2,17.886992872807017,0.06471055920641498,0.9136513157894737,0.8873967212935288,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300004,442.0175438596491,462.8,21.25527686403509,0.07946661204081946,0.9087171052631579,0.8759279404484942,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300005,445.3859649122807,459.2,26.312294407894736,0.10064582798860669,0.9081688596491229,0.8629844629106372,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300006,435.7719298245614,452.0,22.886753015350877,0.09097423677303494,0.909265350877193,0.8527184593287744,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300007,436.12280701754383,456.2,23.11424067982456,0.08915608753401438,0.9122807017543859,0.8680099670268384,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300008,442.719298245614,462.8,19.996162280701753,0.08005158552001175,0.9120065789473685,0.8793689520796669,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300009,441.94736842105266,465.8,19.966591282894736,0.08225842657825666,0.9141995614035088,0.8637959996323107,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300010,438.94736842105266,457.0,24.50267269736842,0.09692560702390271,0.9100877192982456,0.8360801583048539,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300011,440.2631578947368,462.8,20.464535361842106,0.08842848522772372,0.9133771929824561,0.8900521603515592,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300012,430.4561403508772,451.0,20.74962308114035,0.07977088458789143,0.9117324561403509,0.8818121261606547,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300013,431.35087719298247,460.8,16.771929824561404,0.06946659422506397,0.915296052631579,0.8913475731018566,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300014,440.5964912280702,461.4,16.744654605263158,0.06717571487774555,0.9087171052631579,0.8924339391623756,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300015,439.1578947368421,464.2,18.983586896929825,0.07246257252382926,0.9111842105263158,0.8950514121492684,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300016,427.42105263157896,445.0,19.352076480263158,0.07743352599017228,0.9100877192982456,0.8878708043910878,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300017,442.9122807017544,463.4,18.0390625,0.07088074064755062,0.9109100877192983,0.874065651069752,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300018,442.3157894736842,466.8,18.286835252192983,0.0772049018817823,0.9166666666666666,0.8768076280810405,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300019,440.4736842105263,461.4,23.046703673245613,0.09272518292669557,0.9120065789473685,0.8554668441793627,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300020,435.3157894736842,452.4,21.51401452850877,0.08378613090030412,0.9111842105263158,0.8659950937563129,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300021,441.0175438596491,462.4,19.37208744517544,0.07594985042988048,0.9117324561403509,0.8558309718640218,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300022,437.140350877193,458.2,16.870819627192983,0.06437363503904117,0.9133771929824561,0.891194620149274,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300023,435.0877192982456,460.6,17.59460663377193,0.06561695207506957,0.9139254385964912,0.9010404676060016,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300024,434.8070175438597,458.4,16.766927083333332,0.058866253971543034,0.9114583333333334,0.8912121321688875,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300025,438.4561403508772,457.8,21.12404057017544,0.0843938272306369,0.9081688596491229,0.8789451892160292,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300026,440.35087719298247,460.8,21.625171326754387,0.08634369922509687,0.9122807017543859,0.8662258350768901,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300027,444.7543859649123,465.8,23.926432291666668,0.09057600324630474,0.9095394736842105,0.8550404973644855,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300028,439.64912280701753,459.8,21.49619654605263,0.07917184694018511,0.9133771929824561,0.8491451443362735,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
periodic,300029,441.140350877193,455.4,26.304516173245613,0.10302912177096284,0.9073464912280702,0.8441584713267373,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300000,438.3333333333333,457.8,17.917660361842106,0.06813092647958478,0.9185855263157895,0.8932569100522589,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300001,439.50877192982455,459.2,19.35375548245614,0.07929657435912618,0.9120065789473685,0.8817154727642673,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300002,440.29824561403507,460.4,18.952576754385966,0.07138769797415674,0.9114583333333334,0.8823185793186814,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300003,432.6666666666667,458.0,17.61818119517544,0.06274966040429157,0.9155701754385965,0.8881510275427101,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300004,441.6140350877193,463.0,19.09169407894737,0.0675553747941595,0.915296052631579,0.8913997832678485,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300005,443.719298245614,458.4,24.09775904605263,0.0931125385642584,0.903234649122807,0.8490015295739135,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300006,433.50877192982455,449.8,20.911835252192983,0.0786286719642501,0.9111842105263158,0.8751900861693129,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300007,434.719298245614,459.2,20.377501370614034,0.07555437491914387,0.9155701754385965,0.8809309979243699,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300008,439.4736842105263,460.0,19.292454769736842,0.07694420941351629,0.9139254385964912,0.8861906707256417,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300009,447.7543859649123,466.4,17.958230537280702,0.06865395594739254,0.909265350877193,0.8874381968589483,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300010,433.2631578947368,453.8,19.499211896929825,0.07869065023670287,0.9087171052631579,0.8772230942897041,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300011,441.7368421052632,463.8,17.964158442982455,0.0665128447485731,0.9144736842105263,0.8900819188352519,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300012,428.4035087719298,448.6,17.30102110745614,0.06645535467606023,0.9147478070175439,0.8811779338119412,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300013,431.36842105263156,459.8,15.655907346491228,0.05839074460538924,0.9147478070175439,0.9140125298635251,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300014,444.50877192982455,463.4,17.44784813596491,0.06672731903577843,0.9161184210526315,0.8792825882315269,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300015,438.56140350877195,463.0,19.14576480263158,0.07481825873739467,0.9111842105263158,0.8789862992833507,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300016,429.94736842105266,453.0,17.16978481359649,0.07005833426523439,0.9106359649122807,0.8869275157091001,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300017,441.6666666666667,464.4,15.851288377192983,0.059764442136618884,0.9136513157894737,0.8919332640048035,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300018,446.7368421052632,467.4,19.934279057017545,0.08034967394426573,0.9100877192982456,0.8845776221393661,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300019,440.7719298245614,459.4,21.65357730263158,0.08528069819123486,0.9109100877192983,0.8704710973553934,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300020,434.0,451.8,19.686095120614034,0.07681526788318127,0.9057017543859649,0.8876417604348007,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300021,437.3333333333333,461.0,18.202097039473685,0.07179434259314076,0.9155701754385965,0.8952974695806235,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300022,443.0175438596491,460.0,22.378632127192983,0.08006220645116728,0.9117324561403509,0.877546739643309,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300023,436.0877192982456,459.0,17.768092105263158,0.06864078256665286,0.9147478070175439,0.8965016372202452,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300024,436.3157894736842,457.4,16.04224917763158,0.06290686731592761,0.9158442982456141,0.9023121487364992,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300025,437.8421052631579,454.6,22.295230263157894,0.08448947308121571,0.9109100877192983,0.8616921667062034,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300026,440.12280701754383,460.0,21.773129111842106,0.08975687249620114,0.9076206140350878,0.855497649649431,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300027,440.96491228070175,460.6,18.04773163377193,0.07109613628340317,0.909265350877193,0.880370271089764,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300028,444.82456140350877,462.8,22.384936951754387,0.08740474737806898,0.9106359649122807,0.8662455918318668,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
random,300029,435.82456140350877,457.0,17.982730263157894,0.0755451244307181,0.9054276315789473,0.8931303337038754,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300000,438.7368421052632,459.4,16.07202576754386,0.0617694683723745,0.9169407894736842,0.9119943483037266,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300001,439.859649122807,459.2,17.28930235745614,0.07227481981418989,0.9103618421052632,0.9028589088355534,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300002,435.57894736842104,456.2,15.784573739035087,0.06469531220878091,0.912828947368421,0.9114703188806554,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300003,435.89473684210526,458.2,15.481016995614034,0.05660659988773333,0.9172149122807017,0.9056006892558228,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300004,439.82456140350877,462.8,17.497498629385966,0.06368185267959926,0.9177631578947368,0.8958058308279543,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300005,443.5438596491228,459.2,20.324766995614034,0.08086992826554576,0.9125548245614035,0.9000920945405956,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300006,436.64912280701753,452.0,21.858723958333332,0.09031806879403233,0.9136513157894737,0.8653073489860388,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300007,435.9824561403509,456.2,20.67026452850877,0.0851876622604192,0.9081688596491229,0.8829116229360049,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300008,443.140350877193,463.4,18.396278782894736,0.07207608848784253,0.9098135964912281,0.9034224080816845,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300009,445.6666666666667,465.8,19.02378015350877,0.07829767578394807,0.9141995614035088,0.8864780945051833,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300010,438.49122807017545,457.0,19.188253837719298,0.07507972207969617,0.9133771929824561,0.8840514880359718,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300011,441.10526315789474,462.8,18.58508086622807,0.06892578326283776,0.9125548245614035,0.8911494684602861,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300012,434.2456140350877,451.0,19.34923245614035,0.07731241311393094,0.9166666666666666,0.8736128672599707,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300013,435.280701754386,461.4,16.309039199561404,0.0632729125690429,0.9166666666666666,0.8994559671194967,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300014,441.859649122807,461.4,15.880859375,0.06196450649260947,0.9147478070175439,0.9062545471310008,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300015,441.94736842105266,464.2,17.31136924342105,0.06506675645807432,0.9158442982456141,0.9060631163048145,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300016,429.859649122807,445.4,19.55554413377193,0.07535807612864182,0.912828947368421,0.8807222795162977,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300017,444.10526315789474,462.8,16.530496162280702,0.0668626878054717,0.9172149122807017,0.8904221684099963,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300018,444.8070175438597,466.8,16.30115816885965,0.06467926089830876,0.9131030701754386,0.9158863249565257,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300019,435.9122807017544,460.0,16.709292763157894,0.0689681128126528,0.9155701754385965,0.8988797973894409,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300020,436.1578947368421,452.4,16.955626370614034,0.06388757860859498,0.9111842105263158,0.8898893855574678,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300021,443.6140350877193,462.0,21.036835252192983,0.08981472230993055,0.9100877192982456,0.8887398221424345,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300022,436.6842105263158,458.2,14.390042489035087,0.05875845152031435,0.9158442982456141,0.9265400008886429,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300023,436.49122807017545,460.6,16.91810581140351,0.06836251417037782,0.915296052631579,0.8976031648635673,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300024,438.0877192982456,458.4,15.175095942982455,0.05859860650642354,0.9177631578947368,0.898708787615989,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300025,439.5438596491228,457.8,17.677768640350877,0.06776483591344375,0.9120065789473685,0.8977987986258571,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300026,439.63157894736844,460.2,16.877398574561404,0.06355568629579197,0.9150219298245614,0.9113059469451464,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300027,445.05263157894734,465.8,20.012506853070175,0.08148462322143943,0.912828947368421,0.8890485323606679,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300028,434.2280701754386,459.8,17.27987938596491,0.06681041925680342,0.9163925438596491,0.8969592406169483,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
elite,300029,440.17543859649123,455.4,18.822711074561404,0.07581700683796103,0.9139254385964912,0.8946377332484985,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300000,438.82456140350877,459.4,17.233107182017545,0.06562661369631428,0.9122807017543859,0.8865470206247902,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300001,438.2105263157895,459.2,18.86365816885965,0.0722759332989078,0.9122807017543859,0.8870245558629828,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300002,433.96491228070175,456.2,15.933216831140351,0.059471801222215646,0.9166666666666666,0.9077556688227363,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300003,436.2456140350877,458.2,17.13246984649123,0.062216370157677656,0.915296052631579,0.894796547954216,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300004,442.6842105263158,462.8,20.05698327850877,0.08138550595101052,0.9109100877192983,0.8695403615881911,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300005,443.719298245614,459.2,20.682668585526315,0.07909141908248311,0.9035087719298246,0.8986558468109325,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300006,435.2631578947368,452.0,19.408888432017545,0.0743919653957729,0.9144736842105263,0.8756535944105055,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300007,435.859649122807,456.2,20.775219298245613,0.07994366315504421,0.9095394736842105,0.8696834252415621,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300008,441.2456140350877,462.8,17.53834292763158,0.07045192541721758,0.9076206140350878,0.906743799859755,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300009,445.05263157894734,465.8,20.405838815789473,0.07583812508633789,0.9078947368421053,0.8627079796607748,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300010,437.8421052631579,457.0,19.98584841008772,0.07452387050851099,0.9095394736842105,0.8671323629904331,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300011,440.7719298245614,462.8,17.66783168859649,0.07181174721580855,0.9141995614035088,0.8920088346205163,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300012,433.6842105263158,451.0,18.42910498903509,0.06755732767504939,0.9158442982456141,0.8824404953034919,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300013,432.89473684210526,460.8,16.801809210526315,0.06506010693290531,0.9158442982456141,0.8758083096736684,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300014,438.280701754386,461.4,14.305749725877194,0.05356675645807432,0.9122807017543859,0.9162518197839591,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300015,440.2456140350877,463.2,18.082099780701753,0.06931452894046139,0.9114583333333334,0.889596052483172,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300016,429.17543859649123,447.4,19.298896655701753,0.07975707737738923,0.9120065789473685,0.8770102530311445,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300017,441.7719298245614,463.4,15.112150493421053,0.056313500971369806,0.9122807017543859,0.8928998031083122,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300018,447.49122807017545,466.8,20.848170230263158,0.0821608510558987,0.9120065789473685,0.8504277987616206,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300019,443.29824561403507,461.4,21.10279605263158,0.07928987632028453,0.9100877192982456,0.8534726415842737,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300020,437.64912280701753,452.4,19.330866228070175,0.06842886484035987,0.9125548245614035,0.8848389982513164,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300021,440.140350877193,462.4,18.757401315789473,0.06757062096952793,0.9114583333333334,0.8797050931696235,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300022,438.7543859649123,458.2,16.19229714912281,0.05875194191734805,0.9125548245614035,0.8991158842219116,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300023,435.70175438596493,460.6,16.50699013157895,0.06988648074692418,0.9144736842105263,0.9048078877867715,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300024,438.6140350877193,458.4,16.14004248903509,0.059287151194916426,0.909265350877193,0.8889865149611031,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300025,437.9298245614035,457.8,18.194798519736842,0.07090064207540697,0.912828947368421,0.890159010140319,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300026,442.43859649122805,460.8,19.86705043859649,0.08249398855296597,0.9120065789473685,0.8785299144587504,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300027,444.49122807017545,464.6,19.13880893640351,0.08122129265091864,0.915296052631579,0.8727620483118961,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300028,438.3333333333333,459.8,17.337136787280702,0.0719119094488189,0.915296052631579,0.8884602176743137,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
sentinel,300029,436.70175438596493,455.4,18.427563048245613,0.07061443224202239,0.9089912280701754,0.8910498482098896,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300000,428.1929824561403,455.8,15.931846217105264,0.06270721094073767,0.9191337719298246,0.8912833944859895,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300001,427.05263157894734,453.8,18.80297423245614,0.07281660721686105,0.9172149122807017,0.8923181326844442,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300002,429.3157894736842,456.2,18.85927220394737,0.07699739972196458,0.912828947368421,0.8835903471805109,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300003,429.56140350877195,456.6,18.61461759868421,0.07115789185891237,0.9131030701754386,0.9001623482044289,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300004,435.859649122807,462.2,22.015933388157894,0.08553620010766198,0.9136513157894737,0.8693937567266573,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300005,437.8070175438597,456.6,23.565892269736842,0.09230293239112655,0.9147478070175439,0.8619548540674027,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300006,424.7543859649123,450.0,17.525185032894736,0.06510024377435276,0.9161184210526315,0.9027637600671627,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300007,426.7894736842105,453.2,19.913514254385966,0.07373905221825341,0.9136513157894737,0.8877466321067363,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300008,433.42105263157896,460.2,22.010930646929825,0.08312288472164664,0.9183114035087719,0.8617670608175262,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300009,432.35087719298247,458.0,16.73927494517544,0.06706437942515958,0.9158442982456141,0.8940862350488997,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300010,428.87719298245617,453.8,21.50376918859649,0.08540782388495298,0.912828947368421,0.878165515658372,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300011,431.280701754386,458.8,17.72426672149123,0.0663161348252521,0.9199561403508771,0.8751800356140692,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300012,422.05263157894734,450.6,17.099438048245613,0.06643918345184922,0.9158442982456141,0.9004867625758439,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300013,426.94736842105266,458.4,18.805955317982455,0.08044767772997674,0.9180372807017544,0.887016982611563,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300014,432.719298245614,460.2,16.940138432017545,0.06060329013149672,0.9183114035087719,0.8972916901644331,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300015,431.0,459.6,18.319387335526315,0.07106929273643427,0.9125548245614035,0.900726888226544,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300016,419.1929824561403,444.4,18.06678316885965,0.06870586146578168,0.9177631578947368,0.8831671985031945,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300017,433.7894736842105,459.4,18.462479440789473,0.07362374659307937,0.9136513157894737,0.894926740035463,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300018,435.94736842105266,462.6,21.178008497807017,0.08418525192574612,0.918859649122807,0.8558465860736002,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300019,434.10526315789474,458.6,20.46241091008772,0.08205067074948963,0.9166666666666666,0.8775757284667369,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300020,420.87719298245617,449.4,19.12328673245614,0.0697728881751623,0.9158442982456141,0.8906917814392019,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300021,435.9298245614035,460.4,20.646758497807017,0.08314906017778481,0.9147478070175439,0.891389975728847,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300022,427.6842105263158,457.2,18.14172149122807,0.07031801603198723,0.9185855263157895,0.8917856665513589,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300023,428.03508771929825,457.8,18.510793585526315,0.0681044084127642,0.9155701754385965,0.8785169972723703,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300024,429.9824561403509,456.0,16.05297423245614,0.06180532258029149,0.9117324561403509,0.8972502531462722,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300025,428.87719298245617,452.6,21.10399533991228,0.08557866670174999,0.9136513157894737,0.8882343153196083,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300026,431.2280701754386,458.8,18.808285361842106,0.07371446990178859,0.9177631578947368,0.8776950656399425,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300027,438.35087719298247,463.0,19.105777138157894,0.07047161210111894,0.915296052631579,0.8939729151027722,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300028,429.87719298245617,457.8,17.82178591008772,0.07402556040144105,0.9144736842105263,0.8805647073172179,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
none,300029,428.57894736842104,451.0,21.97080592105263,0.08343702445637279,0.9144736842105263,0.8734984410075196,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300000,428.7543859649123,455.8,0.08278508771929824,0.00027412280701754384,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300001,431.50877192982455,456.0,0.5860745614035088,0.002746624188423815,0.953125,0.9953983318953121,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300002,430.0877192982456,455.8,0.48906935307017546,0.0019328895565685867,0.953125,0.996836353178027,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300003,425.9122807017544,455.2,0.3091762609649123,0.001241107197126675,0.953125,0.9951107276387691,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300004,434.7719298245614,462.4,1.515830592105263,0.006578947368421052,0.953125,0.9810181190681622,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300005,434.0877192982456,458.2,0.47885827850877194,0.0017958281530598148,0.953125,0.9962611446649411,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300006,428.89473684210526,450.6,0.5843955592105263,0.001781798245614035,0.953125,0.996836353178027,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300007,429.0701754385965,454.2,0.13171600877192982,0.0006885446884928858,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300008,430.0877192982456,457.6,0.03090734649122807,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300009,433.7368421052632,458.0,0.38168174342105265,0.001644736842105263,0.953125,0.995973540408398,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300010,430.2280701754386,454.4,0.5204906798245614,0.001918859649122807,0.953125,0.993960310612597,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300011,429.87719298245617,459.4,0.025767543859649123,0.00027412280701754384,0.953125,1.0,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300012,422.7543859649123,450.6,0.02045641447368421,0.0,0.953125,1.0,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300013,424.859649122807,458.2,0.04063870614035088,0.00041118421052631577,0.953125,1.0,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300014,434.49122807017545,461.0,0.6900013706140351,0.0023300438596491227,0.953125,0.9919470808167961,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300015,428.8070175438597,459.6,0.13010553728070176,0.00027412280701754384,0.953125,0.999137187230371,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300016,418.1578947368421,444.4,0.19962993421052633,0.000966984390109131,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300017,428.7543859649123,461.4,0.043242872807017545,0.00027412280701754384,0.953125,1.0,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300018,433.0877192982456,461.4,0.10875822368421052,0.00041118421052631577,0.953125,0.9994247914869141,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300019,431.2456140350877,458.6,0.0639734100877193,0.00027412280701754384,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300020,424.63157894736844,449.4,0.016858552631578948,0.0001381406271584473,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300021,434.2280701754386,460.4,0.5354646381578947,0.0024671052631578946,0.953125,0.994823123382226,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300022,431.89473684210526,456.6,0.034025493421052634,0.00027412280701754384,0.953125,1.0,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300023,425.6842105263158,457.2,0.23115405701754385,0.0008223684210526315,0.953125,0.998561978717285,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300024,431.49122807017545,456.0,0.04173519736842105,0.0,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300025,429.2456140350877,453.6,0.4393160635964912,0.0013706140350877192,0.953125,0.994823123382226,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300026,431.4736842105263,458.8,0.03251781798245614,0.0,0.953125,0.9994247914869141,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300027,437.4035087719298,462.4,0.3171258223684211,0.0015076754385964911,0.953125,0.9965487489214839,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300028,429.4035087719298,461.2,0.40720942982456143,0.0008245268683519823,0.953125,0.9948231233822259,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
oracle,300029,429.0,451.0,0.21169133771929824,0.0006853070175438596,0.953125,0.9976991659476561,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,gradual,0.25,
patrol,300000,440.7894736842105,456.8,31.239480537280702,0.12842691195946998,0.9076206140350878,0.7803668572582769,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300001,441.96491228070175,459.8,21.24451754385965,0.08415246408343693,0.9183114035087719,0.891936726833541,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300002,434.7719298245614,456.4,17.32675438596491,0.07555768111222938,0.9125548245614035,0.9016684088742678,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300003,436.9122807017544,456.8,20.28029057017544,0.07980362350539516,0.9120065789473685,0.8802100866714552,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300004,442.57894736842104,460.6,27.122121710526315,0.10225328878846285,0.9087171052631579,0.8245870239321248,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300005,443.280701754386,459.8,28.10581140350877,0.11380543577886097,0.9021381578947368,0.8126901172769214,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300006,434.89473684210526,455.2,18.81640625,0.0707205321922479,0.9180372807017544,0.8933052727278943,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300007,434.0175438596491,452.8,24.087685032894736,0.10191869519599525,0.9098135964912281,0.838205258597196,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300008,442.7719298245614,462.0,20.127878289473685,0.08226217816522934,0.9196820175438597,0.861031987723058,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300009,445.96491228070175,465.8,22.842208059210527,0.09092890937974858,0.9141995614035088,0.8564442064186264,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300010,436.9122807017544,455.2,26.283271655701753,0.1011957352644516,0.9084429824561403,0.8343175906518421,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300011,438.1578947368421,457.8,17.460423519736842,0.06964776675393647,0.9177631578947368,0.9010409083296592,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300012,431.63157894736844,449.2,20.687328673245613,0.08125582780770824,0.9139254385964912,0.8661200793878224,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300013,437.49122807017545,461.4,20.58096902412281,0.08007839480591243,0.9141995614035088,0.890579837630209,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300014,438.96491228070175,458.8,22.18691748903509,0.0820189759723017,0.9155701754385965,0.8494037278745481,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300015,439.6842105263158,461.4,18.86790707236842,0.07414698162729659,0.912828947368421,0.9008052470939671,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300016,425.36842105263156,446.8,16.40762061403509,0.06575394495644185,0.9183114035087719,0.898607673016865,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300017,446.12280701754383,465.8,19.581962719298247,0.0756021969293312,0.9161184210526315,0.8729708857951887,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300018,447.7368421052632,468.4,20.981770833333332,0.0772127476664101,0.9158442982456141,0.8912736805768048,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300019,443.7719298245614,461.8,23.058559484649123,0.08416246831536409,0.9120065789473685,0.8474602144573699,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300020,436.43859649122805,450.4,27.993866502192983,0.10309068397700288,0.9029605263157895,0.8307543477091935,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300021,442.5964912280702,461.4,26.80379660087719,0.1073028220704868,0.9087171052631579,0.8228526946177066,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300022,432.17543859649123,450.6,25.21361019736842,0.0969087334477927,0.9073464912280702,0.8501904806775231,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300023,438.03508771929825,461.2,18.448464912280702,0.0712460284569692,0.9185855263157895,0.8825299210888788,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300024,436.9824561403509,455.2,20.738109923245613,0.08402187802182622,0.9103618421052632,0.8969832195816578,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300025,436.2631578947368,456.4,16.766550164473685,0.061108966368239044,0.9114583333333334,0.9091601167807191,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300026,441.49122807017545,462.2,18.26329495614035,0.06513238065636531,0.9166666666666666,0.8983440213317444,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300027,444.140350877193,465.2,33.24588815789474,0.13695252183389356,0.9070723684210527,0.7699929308068361,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300028,439.7719298245614,458.8,18.217824835526315,0.07231464830602315,0.9144736842105263,0.8938743279189083,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300029,438.7368421052632,457.8,20.829804002192983,0.07944489052355298,0.9114583333333334,0.879101636328353,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300000,441.7368421052632,456.8,11.933970668859649,0.04612062266887692,0.9065241228070176,0.8944273213757562,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300001,441.2631578947368,459.8,6.125308388157895,0.024270660657549382,0.9131030701754386,0.9619043867114443,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300002,433.89473684210526,456.4,2.7271792763157894,0.013707219574526868,0.9117324561403509,0.9834744458529614,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300003,436.50877192982455,457.2,8.73804139254386,0.03342180911596577,0.9100877192982456,0.9386726606112007,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300004,443.87719298245617,460.6,11.315378289473685,0.04419312923055671,0.9073464912280702,0.9091419289056596,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300005,444.3859649122807,459.8,19.70874451754386,0.07617737818408664,0.9040570175438597,0.8391311614337034,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300006,433.2456140350877,455.2,4.127330043859649,0.018664093797485837,0.9139254385964912,0.9737142420530907,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300007,433.94736842105266,452.8,12.865371436403509,0.047339066169360414,0.9084429824561403,0.8970085412758778,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300008,442.7368421052632,462.0,6.795401589912281,0.022806154164939908,0.9120065789473685,0.9602280178282613,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300009,442.9824561403509,465.8,9.316954495614034,0.0357190651333057,0.9059758771929824,0.9386558621831121,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300010,436.5964912280702,456.4,11.74242735745614,0.04242536089238845,0.9131030701754386,0.8959652789936225,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300011,440.35087719298247,461.8,5.357970120614035,0.021831615209283044,0.9147478070175439,0.9647883384160464,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300012,430.9122807017544,448.4,8.86938048245614,0.03437543168945987,0.9114583333333334,0.9289749541242651,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300013,435.3157894736842,460.8,5.903268914473684,0.022278413800248652,0.9139254385964912,0.9758003766478343,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300014,442.0,458.8,10.11280153508772,0.03941216846249482,0.9098135964912281,0.9169812315710374,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300015,441.5263157894737,462.8,6.303796600877193,0.02564667081088548,0.9131030701754386,0.9599821441388393,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300016,425.3157894736842,446.4,1.6699904057017543,0.005346473960491781,0.9100877192982456,0.9923992258374154,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300017,444.87719298245617,465.8,6.323533442982456,0.02505644771377262,0.9147478070175439,0.956181994765642,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300018,449.2280701754386,466.8,8.868146929824562,0.03453245016522057,0.9095394736842105,0.933035188276247,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300019,437.4035087719298,461.8,11.898848684210526,0.043185733910454174,0.9139254385964912,0.9228706518257104,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300020,433.49122807017545,449.8,11.45264528508772,0.04812474098632408,0.90625,0.9187558889552344,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300021,443.4736842105263,461.4,17.326206140350877,0.06797659749768122,0.90625,0.8525963750209343,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300022,436.9824561403509,454.2,9.73389528508772,0.038752231765985384,0.9089912280701754,0.9165347114636596,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300023,435.49122807017545,461.2,2.722484923245614,0.01222436627987291,0.9125548245614035,0.989787092697137,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300024,435.4736842105263,458.4,4.520250822368421,0.017290242091449096,0.9136513157894737,0.9763552657212875,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300025,437.96491228070175,456.4,5.271861293859649,0.019824433289217454,0.9139254385964912,0.9711290026927316,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300026,441.50877192982455,462.2,5.653063322368421,0.02197857806151424,0.9136513157894737,0.9651969881844685,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300027,445.2631578947368,465.2,17.67931058114035,0.06409185488327117,0.9065241228070176,0.8677403517303725,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300028,438.42105263157896,459.2,2.3953193530701755,0.00849780701754386,0.9114583333333334,0.985664788464337,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300029,439.96491228070175,457.8,14.64758086622807,0.05659556741262606,0.909265350877193,0.8983479021062135,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300000,437.36842105263156,457.0,10.065172697368421,0.03808909165959518,0.9141995614035088,0.935533749628308,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300001,440.87719298245617,460.8,6.783854166666667,0.027938410796238187,0.9136513157894737,0.9588219834399435,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300002,441.05263157894734,460.8,5.750582510964913,0.02333713220058019,0.9147478070175439,0.9605694437473815,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300003,432.9122807017544,456.0,2.4933867872807016,0.010170655066143047,0.9076206140350878,0.9866215185754228,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300004,440.2456140350877,460.0,10.491159539473685,0.037388007420125116,0.9100877192982456,0.9344543313023297,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300005,444.89473684210526,458.4,28.55369380482456,0.11422316385342182,0.8955592105263158,0.7302456062345782,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300006,434.4736842105263,453.0,4.310512609649122,0.016870424091725376,0.9117324561403509,0.9764991754869862,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300007,435.4035087719298,455.8,12.029399671052632,0.047358492195054565,0.9037828947368421,0.8978803393683105,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300008,439.8070175438597,462.2,4.656558388157895,0.01690641534391534,0.9131030701754386,0.9758711892469184,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300009,443.6140350877193,464.4,9.272306743421053,0.032560674296195434,0.9087171052631579,0.9285570098265556,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300010,434.57894736842104,451.4,8.288274396929825,0.029333298798176543,0.9133771929824561,0.9415446755147017,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300011,441.0877192982456,462.4,6.100260416666667,0.025683432937110937,0.9150219298245614,0.962486591657299,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300012,424.0701754385965,449.2,2.823670504385965,0.010159811438043929,0.9161184210526315,0.9813509763108336,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300013,433.6140350877193,459.4,4.2628837719298245,0.01634268372703412,0.9155701754385965,0.9817591493781568,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300014,444.140350877193,460.8,10.982284813596491,0.04057557155684487,0.9141995614035088,0.9162802021305172,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300015,440.64912280701753,461.2,6.651041666666667,0.024582556292305567,0.9125548245614035,0.9621396432009203,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300016,429.36842105263156,453.2,3.058251096491228,0.010167537308932875,0.9150219298245614,0.9898540916874302,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300017,446.56140350877195,466.4,8.137129934210526,0.02721154510291477,0.9141995614035088,0.9511545340840387,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300018,450.05263157894734,467.6,13.246265076754385,0.048838107818759496,0.9103618421052632,0.9095815423955728,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300019,439.6666666666667,460.8,11.63195586622807,0.04322722406409726,0.9100877192982456,0.911199524141905,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300020,437.3157894736842,449.8,16.275116502192983,0.0630612819505018,0.9051535087719298,0.868378333793768,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300021,441.03508771929825,462.2,12.211931195175438,0.04926871805497997,0.9081688596491229,0.8964562053158571,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300022,438.9298245614035,457.8,11.829495614035087,0.04472626571349634,0.9109100877192983,0.9172270799127166,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300023,435.8070175438597,458.4,2.2856016995614037,0.010553728070175438,0.9183114035087719,0.99172331764537,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300024,436.4035087719298,457.4,5.984340734649122,0.02625535294930239,0.9150219298245614,0.9518865221129047,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300025,433.3859649122807,453.8,9.062876918859649,0.0338133103427861,0.9089912280701754,0.9508458527762493,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300026,439.50877192982455,461.4,5.424136513157895,0.018642509324492334,0.9106359649122807,0.9615541848664335,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300027,440.89473684210526,461.6,10.851528234649123,0.0416083885895842,0.9125548245614035,0.9290314656903829,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300028,443.94736842105266,462.8,6.297423245614035,0.02553881696805443,0.9131030701754386,0.9520627576097236,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
random,300029,437.64912280701753,459.0,6.453125,0.0273065167840862,0.9133771929824561,0.9603983710134073,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300000,440.6140350877193,456.8,11.291049890350877,0.042546233941152097,0.9076206140350878,0.8949114896626867,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300001,441.12280701754383,459.8,6.5020901864035086,0.02481243092968642,0.9161184210526315,0.9511920225780031,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300002,434.2105263157895,456.4,1.4890350877192982,0.006305903785053184,0.9166666666666666,0.9952423431460006,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300003,437.0175438596491,457.2,7.3490953947368425,0.031798862313263475,0.9106359649122807,0.9588409468222507,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300004,442.35087719298247,460.6,10.69678591008772,0.03649826460837132,0.9117324561403509,0.9190501447107311,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300005,443.7368421052632,459.8,15.994106359649123,0.06498259126600403,0.9100877192982456,0.8772635543100725,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300006,432.8421052631579,455.2,3.6234923245614037,0.013596059538610305,0.9166666666666666,0.9709100337049521,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300007,433.3333333333333,452.8,8.76610471491228,0.03115394909517889,0.912828947368421,0.9447501650891481,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300008,441.3333333333333,462.0,5.857044956140351,0.020871106161071972,0.9161184210526315,0.9705294386313893,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300009,443.719298245614,465.8,8.12523985745614,0.031562974858405854,0.9076206140350878,0.9592617908407383,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300010,435.43859649122805,456.4,7.0629111842105265,0.0278849806603122,0.9155701754385965,0.9504890098810246,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300011,441.3157894736842,461.8,4.691029331140351,0.02058403267025832,0.9180372807017544,0.9675320680426959,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300012,431.0175438596491,448.4,6.915844298245614,0.025993101602431276,0.9183114035087719,0.9460974279907011,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300013,435.2456140350877,460.8,4.422526041666667,0.017187715844729935,0.9136513157894737,0.9858693382075571,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300014,441.87719298245617,458.8,8.526110197368421,0.03516002728277386,0.9106359649122807,0.933150656589591,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300015,441.9298245614035,462.8,4.57202576754386,0.017413273587512088,0.9122807017543859,0.9732026524728464,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300016,425.35087719298247,446.4,1.1526864035087718,0.003838798521895289,0.9180372807017544,0.9982158786797501,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300017,445.5964912280702,465.8,7.94445586622807,0.03000900504213289,0.9136513157894737,0.9422830161317964,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300018,449.63157894736844,466.8,8.421463815789474,0.0301171577785233,0.9114583333333334,0.9438636785962466,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300019,439.43859649122805,461.8,10.23499177631579,0.03796429571851764,0.9131030701754386,0.928986820138582,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300020,433.280701754386,449.8,13.384936951754385,0.05129334162177096,0.9120065789473685,0.9042155415244001,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300021,441.70175438596493,461.4,10.97704221491228,0.04434961665975963,0.9073464912280702,0.9266735267237153,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300022,434.8070175438597,454.2,9.827953673245615,0.037634036151182854,0.9125548245614035,0.9136065084340947,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300023,437.03508771929825,461.2,2.8619106359649122,0.01194484735460699,0.9166666666666666,0.9910274419733339,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300024,435.859649122807,458.4,4.4806058114035086,0.01852703239397707,0.9133771929824561,0.9713047524940911,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300025,439.1578947368421,456.4,4.880139802631579,0.020792601343974614,0.9155701754385965,0.9737630910666395,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300026,439.70175438596493,462.2,4.457134046052632,0.020457849155916915,0.9180372807017544,0.9811938718184924,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300027,444.5263157894737,465.2,11.696443256578947,0.04579793479762398,0.9133771929824561,0.9377078214417996,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300028,438.1929824561403,459.2,2.125925164473684,0.007675438596491228,0.9185855263157895,0.9871676561362495,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
elite,300029,439.57894736842104,457.8,8.966899671052632,0.032772784569691946,0.9163925438596491,0.9432186030715021,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300000,441.29824561403507,456.8,10.858449835526315,0.039124015748031496,0.9065241228070176,0.895095093747046,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300001,441.4561403508772,459.8,5.846525493421052,0.02399222095593314,0.9150219298245614,0.9565142644259197,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300002,433.9122807017544,456.4,2.8401178728070176,0.011924342105263159,0.9103618421052632,0.9835009059762204,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300003,435.5438596491228,457.2,5.46789336622807,0.019838768783288056,0.9043311403508771,0.9676847485946505,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300004,443.05263157894734,460.6,10.183936403508772,0.03785700718331261,0.9109100877192983,0.9200210446772936,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300005,443.64912280701753,459.8,15.762643914473685,0.06054893494672815,0.9046052631578947,0.8690456796532684,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300006,435.6666666666667,455.2,6.419030975877193,0.02470990468296726,0.9117324561403509,0.9497516836992869,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300007,432.63157894736844,452.8,8.593030427631579,0.034716466362757284,0.9139254385964912,0.9137142768741143,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300008,443.10526315789474,462.0,6.7574013157894735,0.024854520652023763,0.9059758771929824,0.9629080738081323,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300009,442.42105263157896,465.8,6.479851973684211,0.023196833126122394,0.90625,0.9600777220667098,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300010,436.280701754386,456.4,8.129694353070175,0.032406927752452,0.9078947368421053,0.9139274890040265,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300011,439.5964912280702,461.8,4.084978070175438,0.015226766473269787,0.9147478070175439,0.9797475786732203,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300012,431.0,448.4,7.827748081140351,0.03449846318552286,0.9120065789473685,0.9381466254457701,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300013,434.6842105263158,460.8,4.233072916666667,0.017317222682690977,0.9103618421052632,0.9821174307285847,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300014,442.4561403508772,458.8,7.514905427631579,0.030621891835888936,0.9084429824561403,0.9356251773013287,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300015,441.57894736842104,462.8,5.728035910087719,0.02332741918773311,0.9109100877192983,0.9613970336501425,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300016,425.3157894736842,446.4,1.7637061403508771,0.005757658171018096,0.9076206140350878,0.9926863258199844,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300017,445.2105263157895,465.8,7.233381304824562,0.029579474029562097,0.9081688596491229,0.952152742505576,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300018,449.63157894736844,466.8,10.01319216008772,0.03960375635611338,0.9136513157894737,0.9327957584035658,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300019,439.50877192982455,461.8,13.446683114035087,0.05060102821577127,0.9106359649122807,0.8829349232353421,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300020,434.89473684210526,449.8,12.116639254385966,0.04966587235806051,0.9015899122807017,0.8971624412061149,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300021,443.719298245614,461.4,11.689830043859649,0.04682105594805035,0.9021381578947368,0.8872600304960018,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300022,436.42105263157896,454.2,8.847313596491228,0.034763506809455835,0.9111842105263158,0.92559636720869,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300023,434.0877192982456,461.2,3.553728070175439,0.015925024174609753,0.9095394736842105,0.9761420184316031,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300024,435.35087719298247,458.4,3.8529331140350878,0.01549657238568863,0.9117324561403509,0.9765407294318316,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300025,437.1929824561403,456.4,4.684587445175438,0.019258606773792496,0.9144736842105263,0.9732528769810753,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300026,440.8070175438597,462.2,4.7777549342105265,0.019911779119715298,0.9147478070175439,0.9796094073094289,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300027,444.2105263157895,465.2,11.687705592105264,0.04333190875811576,0.9037828947368421,0.8900719363801651,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300028,438.82456140350877,459.2,2.259251644736842,0.00849780701754386,0.9136513157894737,0.9874803900458335,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300029,439.6140350877193,457.8,10.296977796052632,0.04045685695538057,0.9070723684210527,0.9071670654273905,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300000,427.29824561403507,453.2,8.216694078947368,0.03377214566929134,0.9120065789473685,0.9488604404746654,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300001,430.5964912280702,454.4,4.6417900219298245,0.01760429617350463,0.915296052631579,0.966979913254791,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300002,431.5263157894737,457.4,4.0558525219298245,0.014273811990606436,0.9166666666666666,0.9816922493258277,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300003,423.719298245614,454.6,2.177768640350877,0.0089307470064049,0.9166666666666666,0.9930837866041234,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300004,434.859649122807,459.8,9.503837719298245,0.03661589998618593,0.9098135964912281,0.9252248555110976,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300005,435.7894736842105,457.2,13.44483278508772,0.05404113068651506,0.8810307017543859,0.8642020945417953,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300006,426.0877192982456,453.2,5.181332236842105,0.02241045595725973,0.9158442982456141,0.9652501088767321,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300007,423.7368421052632,449.2,9.635279605263158,0.03858764159414284,0.9147478070175439,0.9130002584350988,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300008,433.859649122807,458.8,6.696374725877193,0.02851848494267164,0.9174890350877193,0.956499045968197,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300009,431.5438596491228,457.4,7.642475328947368,0.02914119698853433,0.9136513157894737,0.9283658822063572,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300010,432.140350877193,453.2,14.510142543859649,0.057669497727257775,0.9144736842105263,0.8873601174591507,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300011,431.280701754386,457.4,4.051706414473684,0.016478665906893217,0.9111842105263158,0.9732068798222138,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300012,424.2631578947368,449.8,4.2479098135964914,0.019129530409575993,0.9174890350877193,0.9656696238324645,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300013,431.2280701754386,459.4,7.57445860745614,0.02996058469664976,0.9098135964912281,0.9438486580144517,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300014,432.82456140350877,458.2,7.612013432017544,0.03279018919235973,0.9089912280701754,0.9569564991359117,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300015,429.0175438596491,458.2,3.6481633771929824,0.014541510847328293,0.9185855263157895,0.9788877268175309,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300016,420.1578947368421,445.8,1.8387472587719298,0.005771688078463876,0.9169407894736842,0.9847259391416393,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300017,433.7368421052632,461.6,7.219572368421052,0.029281496062992126,0.9163925438596491,0.9529258564295017,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300018,435.87719298245617,464.4,5.643263432017544,0.023906962287608788,0.9139254385964912,0.9684595305051827,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300019,432.29824561403507,457.2,3.7692913925438596,0.01359282186766128,0.9166666666666666,0.9788231563045339,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300020,420.43859649122805,446.8,12.43054413377193,0.04832979347976239,0.9117324561403509,0.8917552190062151,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300021,433.57894736842104,460.4,8.411732456140351,0.030490277942230908,0.9098135964912281,0.9325471221606056,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300022,427.0175438596491,452.8,9.555715460526315,0.0395006648017682,0.9177631578947368,0.9221437695564698,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300023,428.6666666666667,457.2,4.981770833333333,0.019599780701754384,0.9177631578947368,0.972006528466521,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300024,428.0,455.4,3.1750959429824563,0.015402714189235119,0.9155701754385965,0.9734277813125614,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300025,425.1929824561403,452.2,4.247224506578948,0.01744133340240365,0.9136513157894737,0.9743764486220422,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300026,431.29824561403507,458.6,7.506236293859649,0.028149784456767465,0.9158442982456141,0.9504752754927606,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300027,434.36842105263156,463.6,7.587787828947368,0.027575347078325735,0.912828947368421,0.9411965359480299,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300028,424.1578947368421,454.6,1.716077302631579,0.007271808951512639,0.9216008771929824,0.9914015264149073,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300029,425.29824561403507,452.4,7.8530016447368425,0.030703912833264263,0.9122807017543859,0.9448973104883774,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300000,426.56140350877195,453.2,1.1969915021929824,0.004797149122807018,0.953125,0.9913718723037102,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300001,430.42105263157896,454.4,0.9650493421052632,0.003152412280701754,0.953125,0.995398331895312,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300002,431.56140350877195,457.4,1.0496162280701755,0.003853907652990745,0.953125,0.9925222893298821,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300003,424.96491228070175,454.6,0.9500753837719298,0.004111842105263158,0.953125,0.9916594765602531,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300004,433.29824561403507,459.8,0.8667763157894737,0.003700657894736842,0.953125,0.9925222893298821,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300005,431.29824561403507,457.2,0.9495614035087719,0.003976939149053737,0.953125,0.996261144664941,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300006,428.03508771929825,453.2,0.9316063596491229,0.0035646757148777453,0.953125,0.9919470808167961,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300007,423.4736842105263,449.2,0.4786526864035088,0.0017882735875120873,0.953125,0.9956859361518551,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300008,433.280701754386,458.8,0.6408305921052632,0.001781798245614035,0.953125,0.9956859361518551,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300009,431.9298245614035,457.4,1.490782620614035,0.007401315789473684,0.953125,0.9873454127121082,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300010,429.9298245614035,453.2,0.35067160087719296,0.001644736842105263,0.953125,0.998561978717285,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300011,430.35087719298247,457.4,0.8335731907894737,0.003974780701754386,0.953125,0.9936727063560541,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300012,421.70175438596493,449.8,0.9649808114035088,0.003168600635446885,0.953125,0.9930974978429682,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300013,431.70175438596493,459.4,1.723170230263158,0.0050712719298245616,0.953125,0.9838941616335922,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300014,433.4561403508772,458.2,1.0867598684210527,0.003152412280701754,0.953125,0.9928098935864251,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300015,427.0877192982456,458.2,0.6269873903508771,0.003039093797485841,0.953125,0.9951107276387691,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300016,419.49122807017545,445.8,0.2767612390350877,0.0004122634341759912,0.953125,0.999137187230371,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300017,431.7543859649123,461.6,1.282689144736842,0.0030153508771929823,0.953125,0.9856197871728501,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300018,435.7719298245614,464.4,1.3110265899122806,0.005209412556983008,0.953125,0.99137187230371,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300019,431.7368421052632,457.2,1.249486019736842,0.004660087719298245,0.953125,0.994535519125683,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300020,421.57894736842104,446.8,0.8752398574561403,0.0028782894736842104,0.953125,0.991659476560253,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300021,433.2456140350877,460.4,1.3437157346491229,0.004401074043376157,0.953125,0.9913718723037102,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300022,424.7543859649123,452.8,0.8492324561403509,0.0035700718331261225,0.953125,0.9910842680471672,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300023,426.9298245614035,457.2,1.279125548245614,0.00356359649122807,0.953125,0.9879206212251942,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300024,430.82456140350877,455.4,1.3690378289473684,0.005075623085491507,0.953125,0.982456140350877,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300025,423.64912280701753,452.2,0.25366639254385964,0.0009615882718607543,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300026,429.57894736842104,458.6,0.9596696820175439,0.0038812308549150652,0.953125,0.9919470808167961,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300027,433.3157894736842,463.6,1.1370956688596492,0.003426535087719298,0.953125,0.9873454127121082,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300028,424.50877192982455,454.6,1.062328673245614,0.004391361030529078,0.953125,0.990509059534081,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
oracle,300029,426.0877192982456,452.4,1.1073190789473684,0.004660087719298245,0.953125,0.9884958297382801,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300000,438.05263157894734,453.0,46.49417489035088,0.17905666808096354,0.9089912280701754,0.6841452188492928,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300001,441.64912280701753,458.2,43.84803316885965,0.17645306672192293,0.9089912280701754,0.7185592281356314,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300002,453.7543859649123,460.8,75.18520422149123,0.2965120211124926,0.8824013157894737,0.47336570361075353,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300003,434.280701754386,456.6,45.99766995614035,0.18381911773089768,0.9103618421052632,0.7125818762755741,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300004,440.89473684210526,468.0,49.62205317982456,0.1942972246342014,0.9067982456140351,0.6844330791473364,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300005,458.12280701754383,462.4,78.55311129385964,0.31888316249394266,0.8873355263157895,0.4957069324012326,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300006,437.0877192982456,449.6,65.98204495614036,0.2630794368905641,0.8881578947368421,0.5733111247567944,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300007,451.12280701754383,459.0,86.69925301535088,0.3355685082950158,0.8758223684210527,0.4015866833803733,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300008,444.12280701754383,460.8,44.34131716008772,0.17589274408133193,0.9081688596491229,0.7168650623400401,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300009,453.89473684210526,466.4,59.10084292763158,0.22303020099461254,0.9004934210526315,0.5984405324082785,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300010,445.0,455.4,50.87102521929825,0.19571993262355364,0.903234649122807,0.6897665970028927,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300011,449.0701754385965,465.0,50.143606085526315,0.19582752950837287,0.9073464912280702,0.7079357074384364,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300012,433.0877192982456,452.8,48.48591694078947,0.19048944950960078,0.9002192982456141,0.6720168933506482,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300013,440.2105263157895,456.8,45.83466968201754,0.18330937456831053,0.9043311403508771,0.7044796017520575,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300014,453.63157894736844,463.2,60.63675301535088,0.23569112180604615,0.8969298245614035,0.6089343640983526,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300015,435.5438596491228,457.8,41.32531524122807,0.1623044446746788,0.9051535087719298,0.7205379472833073,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300016,442.05263157894734,454.8,59.652686403508774,0.23081337352019593,0.8950109649122807,0.5674841530611088,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300017,442.6140350877193,461.4,57.017132675438596,0.23522443110181404,0.8988486842105263,0.5946150105945436,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300018,456.82456140350877,466.4,65.18133223684211,0.24679878282758516,0.8900767543859649,0.5548755102393911,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300019,455.4561403508772,462.4,75.41790021929825,0.2924062603468427,0.8856907894736842,0.4782322007415954,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300020,430.3859649122807,441.4,47.77672697368421,0.18184290752033183,0.903234649122807,0.6916544331100787,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300021,438.0175438596491,457.0,47.33963815789474,0.18889266103250255,0.9035087719298246,0.674651671596697,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300022,444.2456140350877,458.0,51.73416940789474,0.19882777125447038,0.8955592105263158,0.6632910799445244,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300023,438.9824561403509,464.0,46.0524259868421,0.18520664974443984,0.912828947368421,0.6914119050890892,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300024,453.3333333333333,466.0,60.7765899122807,0.2383022948611687,0.8903508771929824,0.6005124038260433,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300025,455.9824561403509,463.4,70.11269873903508,0.2775547382235115,0.8821271929824561,0.5172661937081399,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300026,442.96491228070175,457.8,54.567708333333336,0.21482700490289589,0.8944627192982456,0.6409488409238968,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300027,445.1929824561403,464.8,59.26075932017544,0.23806529392159315,0.9015899122807017,0.6340018205208152,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300028,447.0877192982456,460.4,39.48656798245614,0.15621519075466445,0.9089912280701754,0.7574994604026241,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300029,442.2105263157895,457.0,55.89902001096491,0.21800101878712527,0.9002192982456141,0.6293507389522474,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300000,438.5263157894737,455.4,54.530119243421055,0.21087744034736888,0.8993969298245614,0.6354175863935511,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300001,440.03508771929825,458.2,45.827576754385966,0.17560335796841187,0.9015899122807017,0.7078655240941473,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300002,447.87719298245617,455.4,53.85848410087719,0.2066049652236453,0.8966557017543859,0.6153339887239487,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300003,436.57894736842104,456.6,43.57003837719298,0.17112297448564542,0.9117324561403509,0.696816626039141,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300004,442.3333333333333,468.0,52.64004248903509,0.20563698726255708,0.9073464912280702,0.5954784561893092,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300005,455.9824561403509,460.4,63.79533305921053,0.2554462593217514,0.8944627192982456,0.5671362289040902,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300006,437.2456140350877,449.6,56.19915021929825,0.22151281254316893,0.9040570175438597,0.6247702152938921,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300007,450.89473684210526,458.0,69.3912417763158,0.27363808142403256,0.8887061403508771,0.44277736110267774,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300008,443.4035087719298,460.8,40.24777275219298,0.161308115679619,0.9117324561403509,0.7310267019944582,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300009,447.0701754385965,466.4,50.612835800438596,0.195515394046139,0.9095394736842105,0.6328197488156431,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300010,446.0701754385965,455.4,50.76093064692982,0.19500341377283978,0.899671052631579,0.6447149779443994,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300011,452.17543859649123,464.0,54.9743009868421,0.21744756549071714,0.9010416666666666,0.6249552813901122,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300012,436.12280701754383,453.4,50.425438596491226,0.19649772739482124,0.9040570175438597,0.6599386435574309,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300013,444.2280701754386,460.4,54.31140350877193,0.21388230733767927,0.8993969298245614,0.6384611293364497,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300014,451.10526315789474,463.2,61.934621710526315,0.23453422434037852,0.9029605263157895,0.536720650326923,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300015,439.859649122807,457.2,46.31517269736842,0.1776535864760326,0.9059758771929824,0.6749185680993494,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300016,440.8421052631579,455.2,52.799273574561404,0.2004576387929579,0.9054276315789473,0.6308313496064116,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300017,441.43859649122805,460.2,47.98163377192982,0.18819355790504255,0.9051535087719298,0.6683705964893685,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300018,448.4035087719298,461.6,43.42136101973684,0.16806355894109723,0.9043311403508771,0.7120721857059109,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300019,452.2105263157895,460.8,54.80060992324562,0.2181170952863348,0.8999451754385965,0.6063758000380679,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300020,428.7894736842105,440.8,48.68712308114035,0.19160169521024784,0.9046052631578947,0.6674702251830421,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300021,436.43859649122805,456.4,43.09556606359649,0.16708883154956508,0.9081688596491229,0.6951436683806883,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300022,441.9122807017544,458.4,42.1374725877193,0.16000700022146355,0.9076206140350878,0.699993010681144,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300023,439.7719298245614,464.0,42.63973410087719,0.17182074759843613,0.9084429824561403,0.7007571056562348,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300024,451.12280701754383,463.0,55.20319353070175,0.21426150884100012,0.9007675438596491,0.5784061774339501,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300025,454.4736842105263,459.8,64.68071546052632,0.25306506479241025,0.8941885964912281,0.5366145218845659,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300026,442.5438596491228,457.8,54.264117324561404,0.20997762478155144,0.8993969298245614,0.6140811327831872,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300027,447.7368421052632,466.0,55.37623355263158,0.22373277559055121,0.9048793859649122,0.601517294392304,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300028,449.0,460.0,59.0246367872807,0.22249490606437355,0.8961074561403509,0.6032957894805734,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
periodic,300029,443.9824561403509,457.0,50.60337856359649,0.2026036400055256,0.9043311403508771,0.6410124037662269,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300000,430.82456140350877,453.4,42.246744791666664,0.16964767082294535,0.9095394736842105,0.7248157561933829,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300001,439.3859649122807,458.2,43.07839912280702,0.17217803914861518,0.8974780701754386,0.7278656859692719,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300002,453.4035087719298,459.8,67.05948464912281,0.2616337568549545,0.884046052631579,0.5552576954626293,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300003,444.42105263157896,454.6,58.22313596491228,0.22086308564499613,0.884046052631579,0.6176337810941713,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300004,441.3157894736842,466.4,48.5797697368421,0.19392482395292693,0.9015899122807017,0.6482225540740647,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300005,455.2105263157895,458.0,74.3715391995614,0.29000603268889635,0.8686951754385965,0.501299947410085,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300006,434.2456140350877,452.4,45.99688185307018,0.17583376365235048,0.8999451754385965,0.6818271966047736,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300007,443.82456140350877,458.4,57.89346902412281,0.22581853803362298,0.8928179824561403,0.6018294478672532,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300008,446.5964912280702,463.4,42.58569764254386,0.1677837487967513,0.909265350877193,0.6958103892749117,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300009,456.6842105263158,466.0,63.623046875,0.2425419478815148,0.8856907894736842,0.5486421001407349,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300010,442.3157894736842,455.0,48.891550164473685,0.19200872231979774,0.8974780701754386,0.6766278566973976,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300011,451.70175438596493,466.0,57.270353618421055,0.22378022717006862,0.8887061403508771,0.57835559196045,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300012,432.6140350877193,455.2,52.062945449561404,0.20460677407100428,0.8999451754385965,0.647321184068956,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300013,441.9824561403509,459.0,50.44843064692982,0.18999228714831698,0.9007675438596491,0.6896771485833463,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300014,442.64912280701753,463.2,59.75702439692982,0.23551681862135654,0.893640350877193,0.6002546692182897,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300015,438.29824561403507,457.6,43.29529879385965,0.17544830950407514,0.9100877192982456,0.7092412719013288,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300016,439.4736842105263,456.4,55.03611567982456,0.22562998224454398,0.8889802631578947,0.6166821405864635,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300017,445.2105263157895,460.8,58.01661869517544,0.23054584596881528,0.8952850877192983,0.602233829908557,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300018,443.6666666666667,464.2,46.62448601973684,0.19051209607570985,0.9007675438596491,0.6771197574411179,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300019,452.29824561403507,459.4,71.70004111842105,0.27793414529324184,0.8736293859649122,0.4844188290691396,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300020,429.8421052631579,442.4,47.84474369517544,0.18140911867924403,0.897203947368421,0.6959927521136655,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300021,441.859649122807,459.0,44.33699972587719,0.1691621400943303,0.9048793859649122,0.7006276662978208,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300022,441.17543859649123,460.2,42.778268914473685,0.16632994888796793,0.9087171052631579,0.7094204501893222,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300023,438.87719298245617,465.2,41.93445038377193,0.16855207038264955,0.9103618421052632,0.7153741847345318,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300024,441.5438596491228,459.59999999999997,49.45483826754386,0.198989414974444,0.8980263157894737,0.6471676796008,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300025,459.3333333333333,463.4,85.52360882675438,0.3300944803774528,0.8492324561403509,0.3785322043503425,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300026,440.36842105263156,457.4,54.996744791666664,0.21793194847354608,0.8933662280701754,0.6153033114005575,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300027,445.1578947368421,468.8,42.43660910087719,0.16762522283398787,0.9054276315789473,0.7066000458210874,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300028,441.719298245614,462.8,42.731873629385966,0.16712677568264492,0.9070723684210527,0.7253370029132126,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
random,300029,439.5438596491228,457.4,48.03166118421053,0.18666341323562624,0.9070723684210527,0.6721411864618362,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300000,438.2105263157895,455.4,44.286287006578945,0.1808339267350353,0.9070723684210527,0.7063035580430358,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300001,442.05263157894734,457.6,41.75770970394737,0.16202357243721727,0.9076206140350878,0.7084349682620446,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300002,449.87719298245617,456.0,55.19990405701754,0.22087886286692235,0.8930921052631579,0.6143138890481461,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300003,433.29824561403507,457.2,39.009320175438596,0.15589716732228648,0.9144736842105263,0.7270927493043311,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300004,441.87719298245617,467.4,43.125548245614034,0.16362156005170406,0.9059758771929824,0.7126570200809832,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300005,450.89473684210526,457.0,47.778371710526315,0.18542989486511555,0.9029605263157895,0.6926990874740162,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300006,436.89473684210526,450.2,49.68897341008772,0.19139599737532806,0.9046052631578947,0.6699583475805364,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300007,447.4736842105263,456.2,55.07418448464912,0.21447901523274504,0.8928179824561403,0.613070547725944,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300008,446.87719298245617,461.4,43.37702165570175,0.17119591136634235,0.9103618421052632,0.7007064424101164,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300009,443.859649122807,466.4,43.3206208881579,0.16740809331399364,0.9103618421052632,0.6918801759024952,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300010,444.56140350877195,456.8,40.6565583881579,0.16208926803557447,0.9067982456140351,0.7313791119549363,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300011,453.12280701754383,464.0,48.13456003289474,0.19635011358229343,0.8974780701754386,0.6492514714397805,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300012,433.5438596491228,453.4,40.714501096491226,0.16570953233367758,0.9084429824561403,0.7422682550728196,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300013,446.17543859649123,459.4,47.02412280701754,0.1793944993443802,0.9054276315789473,0.6951554007412448,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300014,451.94736842105266,463.2,51.22258771929825,0.2084362394667772,0.9015899122807017,0.6723229924658356,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300015,435.64912280701753,457.8,41.02031935307018,0.16198664352811162,0.9048793859649122,0.7291032088488447,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300016,438.87719298245617,455.2,43.16258908991228,0.1685027001833104,0.9073464912280702,0.7048198685083856,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300017,439.280701754386,460.2,41.59964364035088,0.1677093933707848,0.9141995614035088,0.7317371228320989,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300018,448.4035087719298,461.6,42.524945175438596,0.1651703830332612,0.9120065789473685,0.7227089340441757,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300019,448.56140350877195,459.4,44.95531798245614,0.17800891322247,0.9026864035087719,0.6858975487179737,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300020,428.56140350877195,440.4,41.2629180372807,0.16190794475800174,0.9037828947368421,0.7335638629944174,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300021,435.50877192982455,456.4,40.06424753289474,0.15529836456846402,0.912828947368421,0.7292555922494568,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300022,441.43859649122805,457.8,41.522889254385966,0.15564472683787334,0.9117324561403509,0.7212210362001675,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300023,438.5964912280702,464.0,40.1272615131579,0.162725033548438,0.9106359649122807,0.7418683448143305,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300024,447.50877192982455,462.0,43.19051535087719,0.16508884169084126,0.9076206140350878,0.7195360970348788,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300025,452.42105263157896,459.4,51.72800164473684,0.19420995119402518,0.9007675438596491,0.665462852131807,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300026,443.12280701754383,457.8,45.384114583333336,0.17094983124368224,0.9095394736842105,0.7015494331108146,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300027,447.43859649122805,466.0,46.27744654605263,0.18459365071142422,0.9015899122807017,0.7006918570035099,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300028,445.50877192982455,460.0,42.28282620614035,0.15890596940185106,0.9089912280701754,0.7339272790149147,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
elite,300029,442.9298245614035,457.0,44.22567160087719,0.17322557501036054,0.9076206140350878,0.6901764103728822,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300000,436.9122807017544,455.4,46.06226014254386,0.17532997177436152,0.9043311403508771,0.6928947786483594,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300001,442.280701754386,458.2,42.01589912280702,0.16368136274632336,0.9065241228070176,0.7211272447041164,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300002,445.7543859649123,454.8,47.89549067982456,0.19847743470114482,0.8966557017543859,0.6352854636527363,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300003,440.3859649122807,456.6,45.17235471491228,0.1751266531650649,0.9035087719298246,0.6982448020896482,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300004,441.4736842105263,467.4,43.86886650219298,0.16858708519439455,0.9078947368421053,0.6719070601208772,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300005,452.94736842105266,459.0,48.25794956140351,0.18665697215479646,0.8955592105263158,0.6292218853518882,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300006,438.5263157894737,449.6,55.07469846491228,0.21639081710180963,0.9015899122807017,0.5677132138762198,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300007,448.35087719298247,457.4,52.75572231359649,0.1981557061398027,0.8930921052631579,0.6003851812174393,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300008,444.5438596491228,460.8,42.71474095394737,0.15866379504097078,0.9070723684210527,0.6943614984532399,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300009,441.63157894736844,466.4,39.86310992324562,0.16019780011051252,0.9100877192982456,0.7206271829151971,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300010,446.63157894736844,456.8,40.5573944627193,0.16494348910881754,0.9048793859649122,0.719970035570115,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300011,452.12280701754383,464.0,46.18726014254386,0.17890436050208636,0.8988486842105263,0.6637254076611222,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300012,435.05263157894734,453.4,44.11379523026316,0.17825343446652503,0.909265350877193,0.7064537676573048,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300013,442.4035087719298,459.4,43.69287966008772,0.17210213375192138,0.90625,0.7013424622493205,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300014,447.7543859649123,463.2,49.2125822368421,0.189393018718055,0.8980263157894737,0.6217013260488266,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300015,433.70175438596493,457.8,39.98427220394737,0.15448728242851223,0.9054276315789473,0.7423171278859015,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300016,440.2280701754386,455.2,46.37198464912281,0.18604781036142412,0.9013157894736842,0.6769276536732433,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300017,439.29824561403507,461.4,39.85934073464912,0.154234189750404,0.9070723684210527,0.7297246910112553,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300018,449.10526315789474,461.6,43.95730537280702,0.17217014197238503,0.9018640350877193,0.7045650832832978,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300019,450.0,460.8,45.989206414473685,0.1761246743828074,0.9054276315789473,0.6595976548966086,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300020,430.9122807017544,440.8,48.05129523026316,0.1800487362325323,0.8944627192982456,0.6468594716675814,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300021,438.42105263157896,456.4,43.42420504385965,0.17181908593662634,0.8969298245614035,0.7017414221194767,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300022,443.0701754385965,459.0,41.82600054824562,0.16677594234382984,0.9043311403508771,0.6992322921538879,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300023,439.63157894736844,464.0,38.67770010964912,0.1465321392117652,0.9120065789473685,0.7320968404183416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300024,450.70175438596493,462.4,46.27145010964912,0.18003501001519545,0.9004934210526315,0.6642701849644677,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300025,453.3157894736842,459.8,53.76476836622807,0.2067115735108663,0.8867872807017544,0.5994565418240805,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300026,439.82456140350877,457.8,42.60999177631579,0.164706351124969,0.9051535087719298,0.6994584878246783,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300027,447.140350877193,466.0,46.04015899122807,0.18760252624671916,0.9067982456140351,0.6840218637538463,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300028,449.03508771929825,459.4,42.82603481359649,0.17000686386241196,0.8983004385964912,0.706739031855882,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
sentinel,300029,444.7719298245614,457.0,46.61074561403509,0.1846303011465672,0.9018640350877193,0.6749412610318066,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300000,436.5964912280702,452.0,56.7125822368421,0.22518972751761293,0.9026864035087719,0.6408525667275067,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300001,434.3333333333333,456.2,47.85557154605263,0.18369741542723828,0.9057017543859649,0.6918396672373035,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300002,452.2280701754386,458.4,77.28573876096492,0.29831334816700544,0.828125,0.4037089510041548,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300003,440.6842105263158,453.2,73.34745065789474,0.2828711138355513,0.8632127192982456,0.4676354505232725,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300004,437.56140350877195,464.4,54.05410498903509,0.21367581587937473,0.8952850877192983,0.6102469038443724,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300005,442.96491228070175,453.4,62.92554139254386,0.24189979267942385,0.890625,0.5863790247811961,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300006,427.4035087719298,447.6,60.57199150219298,0.23877059227245717,0.8903508771929824,0.6201365298530123,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300007,445.87719298245617,455.4,78.07774808114036,0.3051818872147561,0.8448464912280702,0.4590697393377791,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300008,439.05263157894734,460.4,45.81321957236842,0.18411555463461807,0.9067982456140351,0.702318796795306,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300009,441.7368421052632,462.8,42.47255345394737,0.1637598377231355,0.9084429824561403,0.729866073588824,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300010,440.1578947368421,456.8,53.83275082236842,0.21254520062733387,0.9007675438596491,0.6303289021847391,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300011,440.2280701754386,460.4,50.04570997807018,0.19785730936593454,0.9021381578947368,0.6705805239115852,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300012,423.0,453.2,45.70021244517544,0.17411838048752676,0.9133771929824561,0.6877017300404508,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300013,435.8421052631579,459.8,51.84594298245614,0.20699442791690514,0.9013157894736842,0.637659263031751,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300014,442.719298245614,457.8,69.380859375,0.2805119138068268,0.8769188596491229,0.5126569433018671,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300015,429.03508771929825,456.2,44.846628289473685,0.17888541413134765,0.9076206140350878,0.7081270690223245,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300016,436.82456140350877,453.2,59.08374451754386,0.22489300953608873,0.897203947368421,0.6142742636815955,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300017,432.0701754385965,455.0,56.75860060307018,0.22187896057948894,0.9007675438596491,0.6250265737536771,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300018,445.0,459.8,53.18448464912281,0.20737547951791113,0.8950109649122807,0.6346900231110653,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300019,458.63157894736844,465.0,87.25671600877193,0.34646415387769514,0.7760416666666666,0.3214532686471507,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300020,420.2456140350877,435.59999999999997,56.1652617872807,0.22485300973891423,0.8930921052631579,0.6629836229567855,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300021,427.2105263157895,455.4,45.6238007127193,0.1769724473859627,0.9057017543859649,0.6849311078356524,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300022,432.29824561403507,455.4,42.99626507675438,0.16690532926805202,0.9111842105263158,0.7090763169677349,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300023,446.63157894736844,463.6,68.11962033991227,0.2680802338030115,0.8788377192982456,0.5057686292312567,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300024,443.5263157894737,463.8,54.1882538377193,0.21433592388122538,0.903234649122807,0.6500816755670067,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300025,451.64912280701753,460.0,72.35166529605263,0.28714609001725666,0.8634868421052632,0.47313478357352706,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300026,439.12280701754383,457.0,66.32528097587719,0.25617124065632146,0.8689692982456141,0.5563235645561518,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300027,442.1929824561403,467.4,52.883155153508774,0.21234673297416767,0.9018640350877193,0.6487232304759789,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300028,442.0,457.4,55.22186814692982,0.2209042845795591,0.8966557017543859,0.6235758175428324,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
none,300029,433.82456140350877,452.8,55.30626370614035,0.21800230357718442,0.9015899122807017,0.6413625048497417,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300000,424.0701754385965,451.4,2.475020559210526,0.008917625017267578,0.953125,0.9787172850158183,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300001,432.50877192982455,456.8,0.8029399671052632,0.002473580605055947,0.953125,0.9922346850733391,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300002,442.0175438596491,454.2,2.4471970942982457,0.011942688907307639,0.953125,0.9818809318377912,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300003,437.3859649122807,452.6,1.477282072368421,0.0056324682276557535,0.953125,0.9859073914293931,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300004,432.8070175438597,462.2,2.14343475877193,0.010709136275728691,0.953125,0.9798677020419903,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300005,440.63157894736844,452.0,1.7900561951754386,0.0057684504075148505,0.953125,0.9830313488639632,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300006,428.5438596491228,446.6,1.6284950657894737,0.00699444847354607,0.953125,0.9861949956859362,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300007,436.2631578947368,451.8,1.788342927631579,0.0063177752451996135,0.953125,0.9873454127121082,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300008,442.3859649122807,458.8,2.2507195723684212,0.007680834714739605,0.953125,0.9859073914293932,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300009,440.1578947368421,463.4,2.5212787828947367,0.007004161486393149,0.953125,0.9807305148116192,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300010,436.2456140350877,457.4,0.6094777960526315,0.0020602379472302802,0.953125,0.9953983318953121,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300011,439.719298245614,460.4,1.804858826754386,0.006726801008426578,0.953125,0.9870578084555652,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300012,425.0175438596491,455.0,1.3438185307017543,0.004402153267025833,0.953125,0.9953983318953121,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300013,435.50877192982455,458.0,1.906969572368421,0.00699444847354607,0.953125,0.9764164509634743,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300014,442.96491228070175,460.2,1.0101082785087718,0.0035711681873099193,0.953125,0.9899338510209952,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300015,427.89473684210526,456.2,1.1391515899122806,0.0037082124602845694,0.953125,0.9833189531205062,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300016,433.8070175438597,453.6,1.838404605263158,0.006582185039370078,0.953125,0.9864825999424791,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300017,430.87719298245617,455.2,0.8747258771929824,0.0035646757148777453,0.953125,0.994535519125683,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300018,438.2280701754386,460.6,1.266858552631579,0.0044010740433761564,0.953125,0.9913718723037102,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300019,438.7368421052632,452.0,2.1360677083333335,0.008508599254040614,0.953125,0.9836065573770492,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300020,412.4561403508772,435.59999999999997,1.6378152412280702,0.005772767302113552,0.953125,0.9887834339948232,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300021,431.82456140350877,455.0,1.021484375,0.003156729175300456,0.953125,0.9893586425079092,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300022,430.7543859649123,454.2,0.5401589912280702,0.0016458160657549384,0.953125,0.9936727063560541,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300023,437.64912280701753,463.6,3.491776315789474,0.012778008012156375,0.953125,0.9545585274662065,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300024,438.64912280701753,462.2,1.6255825109649122,0.006587581157618456,0.953125,0.9815933275812482,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300025,447.5438596491228,457.4,1.1783511513157894,0.0049417650918635175,0.953125,0.9936727063560541,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300026,432.5263157894737,455.0,2.363829495614035,0.008798019628028952,0.953125,0.9798677020419901,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300027,440.12280701754383,464.2,1.271998355263158,0.006348615140212737,0.953125,0.988208225481737,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300028,443.56140350877195,458.4,1.3411458333333333,0.004674117626744025,0.953125,0.9884958297382801,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
oracle,300029,433.8070175438597,452.8,1.800575657894737,0.008941436459696923,0.953125,0.9859073914293931,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,gradual,0.25,
patrol,300000,441.140350877193,456.8,36.793996710526315,0.14317203633537035,0.9010416666666666,0.7779513095968522,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300001,442.29824561403507,459.8,38.64209841008772,0.14827777489984806,0.9089912280701754,0.7486368928841031,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300002,446.17543859649123,456.4,41.65165844298246,0.16013428008998873,0.9037828947368421,0.6999972157417426,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300003,446.03508771929825,456.8,40.2575041118421,0.16854924631131632,0.9073464912280702,0.7314144762996528,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300004,455.719298245614,460.6,57.37023711622807,0.22555243231657449,0.8900767543859649,0.6041780436050974,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300005,451.7368421052632,459.8,55.11054002192982,0.2214871338725203,0.8892543859649122,0.6096922398646571,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300006,437.5964912280702,455.2,33.124348958333336,0.1307221294432494,0.9065241228070176,0.7883965958000416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300007,436.2105263157895,452.8,35.502604166666664,0.14012766633337498,0.9073464912280702,0.804434292077714,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300008,448.63157894736844,462.0,38.09902686403509,0.14864991862311072,0.9065241228070176,0.742976842710034,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300009,442.10526315789474,465.8,19.856770833333332,0.0766917909932311,0.9169407894736842,0.8901886009434364,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300010,447.96491228070175,455.2,47.98711622807018,0.19414995343235605,0.8892543859649122,0.6684684089687345,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300011,447.43859649122805,457.8,52.236876370614034,0.20025863337806454,0.899671052631579,0.6327228195564517,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300012,433.4561403508772,449.2,39.12736430921053,0.1532400452410554,0.9065241228070176,0.7619442358264529,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300013,442.17543859649123,461.4,25.209669682017545,0.09614479727862965,0.9109100877192983,0.8487275408573315,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300014,451.50877192982455,462.0,41.928762335526315,0.15700747795779915,0.8985745614035088,0.7033593310829324,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300015,436.3333333333333,461.4,20.11108826754386,0.07605073214532394,0.9172149122807017,0.8972145455356583,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300016,442.56140350877195,448.0,58.73807565789474,0.22939887105668808,0.8911732456140351,0.6082777190281969,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300017,443.43859649122805,465.8,36.09703947368421,0.14362900525592193,0.9029605263157895,0.7569752387648634,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300018,452.42105263157896,468.4,37.60118558114035,0.1511494519873612,0.9131030701754386,0.77645241062767,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300019,456.2280701754386,461.8,59.764802631578945,0.2261953583927009,0.8892543859649122,0.5695986087256475,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300020,430.1929824561403,450.4,33.20809347587719,0.12757996780007763,0.9117324561403509,0.8027145532065628,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300021,439.57894736842104,461.4,24.016927083333332,0.09399032426319517,0.912828947368421,0.8485275794059921,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300022,435.36842105263156,450.6,33.04149533991228,0.13018166109170565,0.903234649122807,0.7461859076410808,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300023,451.2631578947368,462.4,33.8239103618421,0.13935583298798176,0.9040570175438597,0.7580849847266088,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300024,457.94736842105266,464.0,54.51394599780702,0.21608539680895153,0.8856907894736842,0.6282578112507615,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300025,454.36842105263156,458.0,55.06513843201754,0.2171103337959948,0.8889802631578947,0.6254093884104179,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300026,441.9298245614035,462.2,22.60433799342105,0.08894452543760978,0.9125548245614035,0.8710392479707374,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300027,442.2631578947368,465.2,23.533956962719298,0.09348571011956838,0.9133771929824561,0.8501330265896679,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300028,449.9298245614035,458.8,50.91896244517544,0.1995130268804119,0.8958333333333334,0.6904017837485319,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300029,445.17543859649123,457.8,37.52138157894737,0.15209498894874984,0.9040570175438597,0.7576125328236349,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300000,440.0,456.8,17.506304824561404,0.07121796864207763,0.9078947368421053,0.8606483275713604,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300001,441.63157894736844,459.8,23.346388432017545,0.09731467571487774,0.9106359649122807,0.8452699288492129,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300002,444.5964912280702,456.4,28.85060307017544,0.11589782773863795,0.9046052631578947,0.8005946624075044,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300003,435.9298245614035,457.2,15.00719572368421,0.05581665915664051,0.9111842105263158,0.8875557447968975,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300004,454.4035087719298,460.6,30.936232182017545,0.1207802355297693,0.8999451754385965,0.7436917952536569,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300005,446.49122807017545,459.8,28.505893640350877,0.10706940141254273,0.9002192982456141,0.7887895088255528,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300006,439.56140350877195,455.2,26.916563870614034,0.10160458972233732,0.9076206140350878,0.8107292079226978,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300007,431.4035087719298,452.8,13.97789884868421,0.05462058813372013,0.9100877192982456,0.8985335267807653,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300008,447.280701754386,462.0,16.66395970394737,0.06328675404061335,0.9087171052631579,0.8567598272842651,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300009,448.63157894736844,465.8,22.091625548245613,0.08568927856057466,0.9054276315789473,0.802912960061237,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300010,445.7543859649123,456.4,36.86160224780702,0.1388194588340931,0.8999451754385965,0.6863543045914674,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300011,452.57894736842104,461.8,25.582339638157894,0.10356985598839619,0.9111842105263158,0.8243070268262214,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300012,430.50877192982455,448.4,21.298519736842106,0.08184616314408066,0.9089912280701754,0.8351436926044604,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300013,442.5263157894737,460.8,18.578810307017545,0.06908434348666943,0.9131030701754386,0.8683762382311043,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300014,450.43859649122805,462.0,19.81654331140351,0.07758970506976101,0.9007675438596491,0.816469043606252,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300015,437.35087719298247,462.8,12.350260416666666,0.05131513330570522,0.9139254385964912,0.9229383891712218,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300016,444.7368421052632,451.0,38.16560444078947,0.14870514746511948,0.8955592105263158,0.6416220342429981,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300017,446.1578947368421,465.8,23.55369380482456,0.09276668911451857,0.9078947368421053,0.8376230419379065,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300018,448.4561403508772,466.8,19.41714638157895,0.07765665119710913,0.9114583333333334,0.8735380611648884,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300019,452.2456140350877,461.8,34.44024122807018,0.13379652927156035,0.9024122807017544,0.6882969419605428,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300020,428.4736842105263,449.8,17.76343201754386,0.07191946401436664,0.9043311403508771,0.8826197490506645,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300021,437.2456140350877,461.4,9.469777960526315,0.03557552838789888,0.9111842105263158,0.9467756027615564,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300022,441.8070175438597,454.2,30.636067708333332,0.1170045116345106,0.9054276315789473,0.8049822448250576,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300023,452.42105263157896,461.2,30.02720668859649,0.12197709455725929,0.9046052631578947,0.7858808544411937,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300024,459.35087719298247,464.4,35.571340460526315,0.13598433830639592,0.8977521929824561,0.6412957382526943,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300025,455.1929824561403,458.0,44.18136650219298,0.1696810427612083,0.8980263157894737,0.63145749411944,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300026,442.3333333333333,462.2,14.834121436403509,0.052495956508725884,0.9114583333333334,0.9101493505827691,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300027,443.12280701754383,465.2,7.73523163377193,0.029900970437905787,0.9114583333333334,0.9689721730680428,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300028,445.03508771929825,459.2,22.38925438596491,0.08747863137173642,0.9048793859649122,0.8310490981139811,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300029,445.17543859649123,457.8,15.042283442982455,0.059467381544412216,0.9067982456140351,0.8694932308998157,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300000,436.8421052631579,457.0,10.88219572368421,0.0418005589213629,0.9076206140350878,0.9213382667656869,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300001,441.87719298245617,460.8,19.19520970394737,0.07507278421337685,0.9120065789473685,0.866262481955707,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300002,446.7719298245614,460.8,35.44699150219298,0.13120121909103466,0.8892543859649122,0.6789084608296037,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300003,445.1929824561403,456.0,34.706003289473685,0.13106751527221377,0.8829495614035088,0.6809606817623094,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300004,451.96491228070175,460.0,41.817708333333336,0.16128349910208592,0.8799342105263158,0.6238282337657898,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300005,448.6842105263158,458.4,37.08271655701754,0.14776663402272083,0.8947368421052632,0.7095339793676483,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300006,436.6140350877193,453.0,32.10766173245614,0.1295196687311016,0.8895285087719298,0.739004536017912,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300007,436.1578947368421,455.8,20.658374451754387,0.08254385553779463,0.9043311403508771,0.8687708818530889,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300008,449.35087719298247,462.2,28.240439967105264,0.11135542678875665,0.8988486842105263,0.7641989495460844,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300009,453.4561403508772,464.4,33.97741913377193,0.13375476502937134,0.8963815789473685,0.7639293280127695,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300010,443.9122807017544,451.4,45.66611842105263,0.17533790321165996,0.881578947368421,0.6433946194372521,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300011,451.96491228070175,462.4,39.38815789473684,0.1529287663055276,0.8914473684210527,0.7125548292214989,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300012,441.8421052631579,449.2,45.77295778508772,0.1756306983008703,0.8785635964912281,0.6083770107629413,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300013,443.5263157894737,459.4,19.687705592105264,0.07730175792170715,0.9089912280701754,0.8552340552984908,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300014,452.42105263157896,464.0,32.12880345394737,0.1218454292719989,0.8865131578947368,0.7083457336119567,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300015,436.87719298245617,461.2,9.067845394736842,0.03722134445365382,0.9111842105263158,0.9443714462157938,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300016,431.29824561403507,453.2,8.674753289473685,0.032793443993842875,0.9141995614035088,0.9598836610325736,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300017,451.94736842105266,466.4,32.66574150219298,0.13022883858267717,0.8961074561403509,0.7485851568778608,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300018,448.56140350877195,467.6,19.207202576754387,0.07632809262329052,0.9125548245614035,0.8866777577409127,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300019,446.36842105263156,460.8,24.09131716008772,0.1006682004661698,0.9035087719298246,0.7941314338512037,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300020,430.5438596491228,449.8,11.36194490131579,0.04494444019607199,0.9073464912280702,0.9373404865084092,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300021,441.17543859649123,462.2,14.860197368421053,0.062137380853709075,0.9073464912280702,0.8964260825605701,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300022,443.12280701754383,457.8,30.55527001096491,0.11868006630750104,0.8952850877192983,0.7558734105111863,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300023,448.8070175438597,458.4,34.80876507675438,0.13650560332918912,0.8813048245614035,0.6620994411494806,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300024,457.140350877193,462.0,56.8542694627193,0.21771826219091034,0.8621162280701754,0.45713887574117146,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300025,448.6666666666667,455.0,54.32987253289474,0.20846797933153094,0.8637609649122807,0.509888678179199,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300026,442.0877192982456,461.4,17.339535361842106,0.06898829258184831,0.9139254385964912,0.8835459820892195,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300027,451.3157894736842,462.2,31.191132127192983,0.12326937065980788,0.8988486842105263,0.7785101650178691,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300028,440.0877192982456,462.8,6.9312294407894735,0.02636872282412067,0.9147478070175439,0.9593996822112598,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
random,300029,442.29824561403507,459.0,28.887643914473685,0.11739488224607889,0.9046052631578947,0.798291337274793,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300000,439.35087719298247,456.8,15.862356085526315,0.06764789680895152,0.9122807017543859,0.8790323509924237,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300001,439.140350877193,459.8,13.010690789473685,0.05090374188423816,0.9131030701754386,0.9180704614592557,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300002,442.5964912280702,456.4,19.15477658991228,0.07572912349772068,0.9067982456140351,0.8531928470210609,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300003,434.9122807017544,457.2,14.193564967105264,0.05623649428689834,0.9133771929824561,0.8945578453398151,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300004,452.7894736842105,460.6,23.708470394736842,0.0873577583229728,0.9051535087719298,0.7752123362115979,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300005,448.0,459.8,23.279262609649123,0.09478360503730894,0.9040570175438597,0.7988075020447433,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300006,437.4736842105263,455.2,17.383257949561404,0.06612079534466087,0.9089912280701754,0.8548816042793419,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300007,431.859649122807,452.8,14.695004111842104,0.061874050283188285,0.9089912280701754,0.8967867494996015,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300008,446.140350877193,462.0,16.743489583333332,0.06521856437353227,0.912828947368421,0.8706855787998097,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300009,449.7894736842105,465.8,21.693085252192983,0.0847017889211217,0.9070723684210527,0.8128167646971347,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300010,446.4561403508772,456.4,26.988726699561404,0.10867997996960907,0.9054276315789473,0.7585832802934086,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300011,451.0877192982456,461.8,18.49486019736842,0.07497582539024727,0.90625,0.8562502769513459,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300012,434.1578947368421,448.4,18.51058799342105,0.07291450821936732,0.9114583333333334,0.8478286930243284,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300013,444.2631578947368,460.8,19.92711759868421,0.07446535260395083,0.9100877192982456,0.8646184840090657,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300014,448.57894736842104,462.0,14.919270833333334,0.05919110029009532,0.9078947368421053,0.8808544085518667,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300015,437.8421052631579,462.8,12.062294407894736,0.048172226826909796,0.912828947368421,0.9398845735746771,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300016,442.12280701754383,451.0,24.296566611842106,0.09089761189390799,0.9024122807017544,0.8040853128557046,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300017,446.56140350877195,465.8,19.048142817982455,0.07286580501450476,0.9089912280701754,0.8522308770526132,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300018,445.8070175438597,466.8,12.888945997807017,0.04992596525763226,0.9120065789473685,0.9116101527474789,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300019,450.1929824561403,461.8,21.426432291666668,0.08128172917530047,0.9095394736842105,0.8365445438271426,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300020,429.859649122807,449.8,15.170264528508772,0.062048884514435694,0.9109100877192983,0.9033121946941763,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300021,437.49122807017545,461.4,8.879009046052632,0.03638062923055671,0.9147478070175439,0.945025785931705,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300022,440.36842105263156,454.2,20.81846217105263,0.07998272077284199,0.9070723684210527,0.8417477487811047,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300023,451.280701754386,461.2,20.43273711622807,0.08372293307086615,0.9054276315789473,0.8430715462141577,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300024,455.2631578947368,462.0,23.84457236842105,0.09411046069899158,0.9007675438596491,0.7984022428127246,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300025,450.9122807017544,457.4,25.380345394736842,0.09645328117410619,0.9054276315789473,0.7798259211483242,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300026,441.719298245614,462.2,11.394120065789474,0.04179211356804084,0.9161184210526315,0.9453734719256333,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300027,443.859649122807,465.2,6.997601425438597,0.027838574043376158,0.912828947368421,0.9668238880856925,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300028,442.8070175438597,459.2,19.916221217105264,0.07881030701754387,0.9103618421052632,0.8498653020946443,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
elite,300029,443.64912280701753,457.8,12.830831962719298,0.050578895565685865,0.9139254385964912,0.9033107683287958,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300000,438.6666666666667,456.8,14.909505208333334,0.05653513088824423,0.9054276315789473,0.8897792945867083,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300001,440.9122807017544,459.8,14.150116502192983,0.055450511120320484,0.9114583333333334,0.9009073309424955,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300002,444.0877192982456,456.4,16.050507127192983,0.061191980936593456,0.9035087719298246,0.8724991318540851,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300003,435.280701754386,457.2,13.643331962719298,0.05404034268194545,0.9120065789473685,0.9029885561155445,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300004,452.7368421052632,460.6,20.724917763157894,0.08009242471335819,0.9015899122807017,0.8066327390221151,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300005,446.6842105263158,459.8,22.083333333333332,0.08432138828041232,0.8993969298245614,0.814227489467694,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300006,438.36842105263156,455.2,16.57925575657895,0.06338172572178478,0.9078947368421053,0.8635798810589304,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300007,432.2105263157895,452.8,13.575794956140351,0.053233785743887284,0.9070723684210527,0.8969124429600153,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300008,444.5964912280702,462.0,14.92711759868421,0.05821548211078877,0.9067982456140351,0.8695803051336983,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300009,447.7368421052632,465.8,20.037417763157894,0.07893873463185523,0.9007675438596491,0.8139837251324596,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300010,443.29824561403507,456.4,24.84871847587719,0.1016542340102224,0.8930921052631579,0.7958404337208099,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300011,452.3157894736842,461.8,22.53919956140351,0.08721422157756595,0.9015899122807017,0.7963657499638263,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300012,434.10526315789474,448.4,15.930201480263158,0.06371952272413317,0.9040570175438597,0.8666605017731731,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300013,441.280701754386,460.8,18.070518092105264,0.06911348252521067,0.9037828947368421,0.8768813545024506,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300014,449.280701754386,462.0,14.317160087719298,0.05672291580328774,0.9070723684210527,0.8941324606489396,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300015,437.280701754386,462.8,11.91125274122807,0.04858664870838514,0.9133771929824561,0.926180046587189,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300016,443.280701754386,451.0,22.945346765350877,0.09117173470092553,0.9004934210526315,0.772453295680781,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300017,446.2631578947368,465.8,18.011650219298247,0.06641636448404475,0.9081688596491229,0.8444510594395674,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300018,446.4561403508772,466.8,13.519668311403509,0.05351870078740157,0.9081688596491229,0.9060978407267127,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300019,447.64912280701753,461.8,19.183285361842106,0.07366823459019377,0.9070723684210527,0.8660262618046,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300020,427.70175438596493,449.8,12.319867050438596,0.04900754593175853,0.9048793859649122,0.921442594337226,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300021,437.70175438596493,461.4,9.560581140350877,0.03542012018234563,0.9103618421052632,0.9428125796563039,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300022,441.8421052631579,454.2,16.951959978070175,0.06790723596502192,0.9026864035087719,0.8621387524737096,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300023,450.5438596491228,461.2,16.902172423245613,0.06381341518165493,0.9037828947368421,0.8543994614756395,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300024,455.4736842105263,460.4,22.97056606359649,0.090399010567758,0.9002192982456141,0.7889502914142514,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300025,449.9298245614035,458.0,25.60262472587719,0.0969728403272596,0.9013157894736842,0.7748578104269349,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300026,442.2105263157895,462.2,12.344880756578947,0.045222999811427085,0.9103618421052632,0.9302195037667481,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300027,442.719298245614,465.2,6.215529057017544,0.02304142492056914,0.9100877192982456,0.9724845427420099,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300028,444.9298245614035,459.2,21.48742461622807,0.08210085992540406,0.9004934210526315,0.8325838656411891,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300029,441.719298245614,457.8,13.318702028508772,0.05111311127227518,0.90625,0.8950404400809228,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300000,425.280701754386,453.2,10.744311951754385,0.04514500448957038,0.9131030701754386,0.9312273314814717,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300001,431.6842105263158,454.4,19.02847450657895,0.07385127434728554,0.9084429824561403,0.8487891227896829,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300002,443.0,457.4,36.485677083333336,0.14358423124740988,0.8799342105263158,0.6607090353927219,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300003,437.6666666666667,454.6,17.66101288377193,0.06759665938139311,0.8802083333333334,0.8769288995924407,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300004,459.719298245614,468.0,56.05444764254386,0.22531652773118271,0.8127741228070176,0.6241835752949698,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300005,442.63157894736844,457.2,19.55835389254386,0.07570019002558889,0.875,0.8329711899070869,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300006,432.5438596491228,453.2,20.917214912280702,0.08666938493982113,0.8821271929824561,0.8486975755141045,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300007,428.5263157894737,449.2,18.330523574561404,0.0716140437215085,0.9048793859649122,0.8787811584317182,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300008,462.140350877193,469.0,39.11561129385965,0.14350221025003454,0.8105811403508771,0.743441840804286,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300009,447.63157894736844,457.4,40.042420504385966,0.15971446209026502,0.8796600877192983,0.6711732288752894,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300010,450.4736842105263,455.0,42.24976014254386,0.1627539498900357,0.8119517543859649,0.6318032768044535,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300011,455.63157894736844,458.0,48.277994791666664,0.18968003177234424,0.8116776315789473,0.652794439656276,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300012,435.94736842105266,449.8,23.28409402412281,0.08954013697849171,0.8826754385964912,0.8618865207604326,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300013,434.0,459.4,14.711931195175438,0.055652925511504046,0.909265350877193,0.9077573888711209,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300014,452.17543859649123,459.4,32.55362527412281,0.12997564928835648,0.8574561403508771,0.7840251297982601,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300015,428.49122807017545,458.2,8.083436129385966,0.03406584867681014,0.9166666666666666,0.9593087042562574,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300016,447.7543859649123,453.0,33.0407072368421,0.12767270593368812,0.8105811403508771,0.7078466164949727,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300017,436.4035087719298,461.6,26.89967105263158,0.10744103121978174,0.8818530701754386,0.7885384851875586,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300018,445.1578947368421,464.4,31.15439967105263,0.12037228899019202,0.903234649122807,0.7922199497406202,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300019,444.0175438596491,457.2,34.470257675438596,0.1329171846940185,0.8911732456140351,0.7167265712799881,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300020,414.17543859649123,446.8,11.055955317982455,0.04369884479900538,0.9133771929824561,0.938767474018441,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300021,434.7368421052632,460.4,14.978789747807017,0.0553529869895649,0.9103618421052632,0.8733963057237099,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300022,435.8421052631579,452.8,21.52891995614035,0.08310669636690149,0.8834978070175439,0.8637663289730199,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300023,443.17543859649123,457.2,27.799376370614034,0.10666938631026386,0.8821271929824561,0.7881162433490239,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300024,461.2631578947368,470.0,30.88438870614035,0.12431746812898388,0.8097587719298246,0.7767130114733534,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300025,453.05263157894734,459.0,39.19034402412281,0.1581726968887661,0.809484649122807,0.7799263418909912,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300026,440.2280701754386,458.6,27.635039747807017,0.10464938798768575,0.9067982456140351,0.7984790519375813,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300027,434.5438596491228,463.6,8.345257675438596,0.03481899260947645,0.9163925438596491,0.9565172145761166,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300028,438.70175438596493,454.6,37.661766721491226,0.15040185834775038,0.887609649122807,0.6925545291744017,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300029,438.49122807017545,452.4,27.962822094298247,0.10909979796933278,0.8769188596491229,0.8731761656275698,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300000,424.05263157894734,453.2,3.3796600877192984,0.014391447368421052,0.953125,0.9706643658326143,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300001,430.12280701754383,454.4,3.3600603070175437,0.012637708937698576,0.953125,0.9654874892148404,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300002,436.2456140350877,457.4,2.2326617324561404,0.009893243196574112,0.953125,0.9844693701466781,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300003,432.859649122807,454.6,3.38171600877193,0.013980263157894737,0.953125,0.9692263445498993,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300004,443.63157894736844,459.8,2.3148985745614037,0.00849780701754386,0.953125,0.9815933275812482,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300005,434.4035087719298,457.2,1.5983415570175439,0.00549108992954828,0.953125,0.9893586425079092,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300006,428.36842105263156,453.2,2.250411184210526,0.009344997582539025,0.953125,0.9838941616335921,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300007,425.4736842105263,449.2,2.9670709978070176,0.011532583920430998,0.953125,0.9790048892723613,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300008,444.1929824561403,460.0,2.894702576754386,0.011787280701754386,0.953125,0.9721023871153293,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300009,440.5964912280702,457.4,2.775801809210526,0.010827850877192983,0.953125,0.9744032211676733,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300010,434.10526315789474,453.2,2.528405975877193,0.00932017543859649,0.953125,0.9778544722461892,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300011,438.859649122807,457.4,3.194353070175439,0.012335526315789474,0.953125,0.9761288467069312,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300012,426.10526315789474,449.8,2.640659265350877,0.011556326840723857,0.953125,0.9778544722461893,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300013,436.12280701754383,459.4,2.5725054824561404,0.013157894736842105,0.953125,0.9807305148116192,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300014,439.4561403508772,459.4,2.3703056469298245,0.009731359649122808,0.953125,0.9841817658901352,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300015,424.87719298245617,458.2,2.7283100328947367,0.011088526214924888,0.953125,0.9767040552200174,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300016,433.70175438596493,446.4,2.7284128289473686,0.010445805705207903,0.953125,0.9810181190681623,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300017,430.57894736842104,461.6,2.567399945175439,0.009046052631578948,0.953125,0.9830313488639633,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300018,442.94736842105266,464.4,3.0377261513157894,0.010168445227241332,0.953125,0.9767040552200172,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300019,441.3859649122807,457.2,3.1696477521929824,0.011101973684210526,0.953125,0.9741156169111302,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300020,415.4561403508772,446.8,2.7059004934210527,0.010964912280701754,0.953125,0.9833189531205063,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300021,432.64912280701753,460.4,2.2379728618421053,0.009616961942257219,0.953125,0.9807305148116192,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300022,429.94736842105266,452.8,2.338884320175439,0.00782437146014643,0.953125,0.9884958297382801,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300023,438.70175438596493,457.2,3.2213199013157894,0.01206140350877193,0.953125,0.9729651998849583,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300024,442.280701754386,457.4,2.06335663377193,0.008821968114731273,0.953125,0.9813057233247052,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300025,437.2456140350877,452.2,2.87804961622807,0.011672882994888797,0.953125,0.9790048892723612,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300026,436.9122807017544,458.6,3.5939898574561404,0.014900532581453635,0.953125,0.9718147828587863,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300027,435.3157894736842,463.6,3.3581071820175437,0.012609649122807017,0.953125,0.9723899913718721,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300028,435.3333333333333,454.6,2.898848684210526,0.01208730487636414,0.953125,0.9821685360943342,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
oracle,300029,433.2456140350877,452.4,2.7385211074561404,0.013157894736842105,0.953125,0.9847569744032212,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300000,468.859649122807,479.0,107.1469298245614,0.4110563482196305,0.8670504385964912,0.2905456284093819,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300001,462.49122807017545,471.0,91.21905838815789,0.36454232283464566,0.8752741228070176,0.4167136406870729,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300002,476.3333333333333,487.4,94.56907894736842,0.3705125024119792,0.8769188596491229,0.3938541175080604,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300003,455.10526315789474,463.4,89.84152275219299,0.3554073542342295,0.8810307017543859,0.40353734402297803,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300004,461.1929824561403,483.0,82.82881030701755,0.3269996095608663,0.8859649122807017,0.4650447675037324,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300005,474.719298245614,486.4,102.48156524122807,0.39295136079481296,0.8725328947368421,0.29719707148906904,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300006,464.2105263157895,478.0,92.23410087719299,0.3607817423315507,0.8703399122807017,0.37162273796741035,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300007,453.859649122807,473.0,97.18376507675438,0.37904508441379037,0.8706140350877193,0.3189511718328563,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300008,475.9824561403509,499.0,113.93952165570175,0.4380586267177129,0.8585526315789473,0.3148170653835862,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300009,464.2280701754386,480.0,104.00438596491227,0.40167085405442743,0.8640350877192983,0.2927507022141358,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300010,456.0701754385965,465.2,93.140625,0.36999231661283566,0.8785635964912281,0.3641204966689079,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300011,458.8421052631579,472.0,104.2010348135965,0.40520505454910244,0.8656798245614035,0.3129491956605309,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300012,458.0175438596491,485.0,95.50969709429825,0.37476149157342176,0.8785635964912281,0.37067782978359465,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300013,461.42105263157896,473.0,94.52559621710526,0.36603165147119765,0.8741776315789473,0.3607351849619046,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300014,479.9122807017544,512.4,110.7013089364035,0.4430418305716171,0.8604714912280702,0.2717638452614842,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300015,459.9824561403509,468.0,82.26918859649123,0.32701232041718464,0.8824013157894737,0.5020067448525515,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300016,451.1578947368421,463.0,98.8333675986842,0.38933017144786725,0.8697916666666666,0.3783561129859289,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300017,464.35087719298247,481.0,95.92530153508773,0.3762078227063722,0.8681469298245614,0.3694997009537855,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300018,475.36842105263156,504.0,109.07229989035088,0.43657955927109987,0.871984649122807,0.302141909011691,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300019,460.12280701754383,468.4,76.58196271929825,0.3012744466426346,0.8933662280701754,0.48186091097287037,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300020,466.7894736842105,478.0,94.46854440789474,0.38053739513372226,0.8706140350877193,0.3594040452652556,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300021,442.63157894736844,458.0,97.9322574013158,0.3806526308663172,0.8733552631578947,0.41091152706911266,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300022,457.140350877193,466.2,88.33367598684211,0.3373144352021787,0.8824013157894737,0.4553143246644735,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300023,466.2456140350877,477.0,108.77737801535088,0.43492713081917395,0.8643092105263158,0.23251322857590218,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300024,466.10526315789474,479.0,92.07082648026316,0.36398652265506287,0.8692434210526315,0.3477052886271948,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300025,452.50877192982455,467.4,82.24962308114036,0.323469023608891,0.8889802631578947,0.4535827056470652,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300026,440.719298245614,454.0,69.51860608552632,0.26950981113654654,0.9040570175438597,0.5366302350256187,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300027,463.6842105263158,475.2,85.38435444078948,0.33157161207371005,0.8854166666666666,0.4596573734951331,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300028,451.2105263157895,458.0,72.86242461622807,0.28576764732807525,0.8887061403508771,0.47785007291939086,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300029,455.0175438596491,462.0,93.75250137061404,0.3584555014504766,0.868421052631579,0.33631602702533336,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300000,469.43859649122805,482.0,81.91430235745614,0.3259584842190779,0.8930921052631579,0.3785951297233194,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300001,462.1929824561403,468.4,81.15374862938596,0.3155761985343937,0.8908991228070176,0.4142155500593083,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300002,472.4035087719298,481.8,82.41999040570175,0.3089575425878783,0.8903508771929824,0.4082631547328233,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300003,453.2105263157895,462.4,75.6510074013158,0.2946924590840619,0.890625,0.4232429215220485,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300004,458.4561403508772,472.0,74.21878426535088,0.2820052509883633,0.8961074561403509,0.5107624379958681,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300005,471.8070175438597,484.4,82.94915021929825,0.3217222230444879,0.8947368421052632,0.416249497630245,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300006,463.57894736842104,476.0,87.79334566885964,0.34022741400745965,0.8911732456140351,0.3827434130887614,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300007,459.6140350877193,478.0,90.72351288377193,0.34984662004968675,0.8854166666666666,0.3326726907642422,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300008,475.35087719298247,493.0,90.27473958333333,0.35009184364564083,0.8821271929824561,0.3318330012981861,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300009,462.1929824561403,471.0,89.56863349780701,0.35144270617488604,0.8854166666666666,0.3687787024948448,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300010,451.4035087719298,457.0,86.21045778508773,0.3307712221279358,0.893640350877193,0.36374972331082733,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300011,452.29824561403507,461.4,77.29337993421052,0.31168583710479175,0.890625,0.4484573370143115,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300012,449.5263157894737,470.0,79.03854851973684,0.31176313007474943,0.8952850877192983,0.4260207207344383,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300013,466.280701754386,481.0,88.0656524122807,0.34577996829343705,0.8884320175438597,0.32792496169830815,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300014,480.2105263157895,513.4,88.04067297149123,0.3415489708523276,0.8851425438596491,0.34358437449174,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300015,461.8421052631579,472.0,74.27518503289474,0.28880432380163007,0.8944627192982456,0.48814102721571256,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300016,450.7719298245614,460.0,84.7101836622807,0.3301460946767619,0.887609649122807,0.3736958543765773,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300017,463.6666666666667,482.0,77.7571957236842,0.30968694497069443,0.8928179824561403,0.45260810489983194,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300018,469.5263157894737,491.0,82.6335663377193,0.3239586827962294,0.8889802631578947,0.39785357727854626,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300019,461.0175438596491,469.0,79.46385005482456,0.310150427331452,0.8950109649122807,0.4533672561305935,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300020,468.2456140350877,481.0,81.19993832236842,0.3133423875743602,0.8930921052631579,0.4260340938686962,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300021,439.87719298245617,455.0,80.72149122807018,0.3142689160839544,0.8983004385964912,0.44881499415223675,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300022,460.4035087719298,469.4,73.54187225877193,0.28909134781946116,0.8917214912280702,0.4438722383070588,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300023,464.70175438596493,473.0,87.93105811403508,0.35279672072240964,0.8895285087719298,0.35401535884813656,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300024,466.89473684210526,482.0,79.56095805921052,0.3131874654648432,0.8922697368421053,0.43697611256257635,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300025,451.70175438596493,467.0,75.22707648026316,0.2960938509596318,0.8969298245614035,0.47422326334993803,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300026,438.3157894736842,455.4,62.79893092105263,0.24298997987093718,0.8958333333333334,0.5645305324811081,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300027,461.0877192982456,473.0,65.75956003289474,0.24934599046829675,0.8993969298245614,0.5270625174940471,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300028,453.0,460.0,75.96172560307018,0.29840318068794036,0.8922697368421053,0.45861202268693746,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
periodic,300029,454.5964912280702,464.0,75.07521244517544,0.2936214687802182,0.8925438596491229,0.44690280964964413,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300000,467.859649122807,476.4,99.34227658991227,0.38369831991943987,0.8506030701754386,0.25015012186995605,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300001,461.12280701754383,467.4,96.97409539473684,0.3835549716099084,0.8519736842105263,0.28218420814050393,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300002,460.50877192982455,483.0,88.2654879385965,0.3437332463376288,0.8621162280701754,0.3542909990577623,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300003,463.5438596491228,480.0,96.81572094298245,0.38126206674823543,0.8440241228070176,0.30977715569939374,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300004,454.8421052631579,470.0,85.75054824561404,0.3388618363494037,0.8692434210526315,0.39778715051063,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300005,475.17543859649123,483.0,94.39394873903508,0.37652465179791117,0.8525219298245614,0.3080669936989305,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300006,466.7719298245614,480.4,99.72193667763158,0.3934284804311742,0.8399122807017544,0.24330213072957024,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300007,457.7894736842105,476.0,92.89055646929825,0.3583631850020941,0.8497807017543859,0.3260519336852269,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300008,477.9122807017544,498.4,109.83494380482456,0.4300541790828778,0.8245614035087719,0.17527758852864278,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300009,467.4561403508772,483.0,103.9647066885965,0.41437681104006735,0.8333333333333334,0.23147146632784593,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300010,456.42105263157896,465.0,96.74153645833333,0.3855114499119628,0.8506030701754386,0.2557307862715691,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300011,458.17543859649123,462.4,84.06637198464912,0.32504455309314406,0.8700657894736842,0.40664044101130425,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300012,463.9824561403509,474.4,94.42629523026316,0.3753032618455588,0.8484100877192983,0.3062687690962675,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300013,461.50877192982455,475.0,95.29533305921052,0.38019202506484934,0.8552631578947368,0.35838874090312595,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300014,475.280701754386,499.0,106.67650082236842,0.40841492264124873,0.8226425438596491,0.24205469428847268,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300015,461.859649122807,470.8,82.83343612938596,0.31423107473407935,0.8706140350877193,0.3847923573755417,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300016,448.56140350877195,456.0,89.79385964912281,0.3478007203595165,0.8640350877192983,0.3574071313670339,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300017,462.5964912280702,475.0,88.20405016447368,0.3383603570935212,0.8525219298245614,0.31119913047687,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300018,470.280701754386,495.0,95.91399396929825,0.3726176566196769,0.8464912280701754,0.30390552686332994,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300019,459.3333333333333,467.4,90.76017680921052,0.35165654663232887,0.8591008771929824,0.3135515719653774,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300020,468.6666666666667,482.0,95.68636924342105,0.3715463644073,0.8412828947368421,0.3045575983918486,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300021,441.94736842105266,457.4,87.94051535087719,0.33646816968602605,0.8706140350877193,0.34612581957414956,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300022,454.1578947368421,464.0,84.55684621710526,0.3290369439839757,0.8689692982456141,0.42898472318369213,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300023,459.3859649122807,471.0,95.79098135964912,0.3850702358751209,0.8459429824561403,0.318169553685724,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300024,466.56140350877195,478.8,97.58079769736842,0.36823542616383476,0.8434758771929824,0.25236472497421325,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300025,451.6842105263158,464.0,83.92012746710526,0.3228335321845734,0.8645833333333334,0.37861070062319657,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300026,430.8421052631579,447.4,61.21035498903509,0.23706334611134133,0.9004934210526315,0.5760809756352288,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300027,459.5964912280702,472.8,91.81558388157895,0.35216719072396646,0.8514254385964912,0.33625542310508505,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300028,454.9298245614035,460.0,86.84282483552632,0.3331964946267681,0.8675986842105263,0.3746119386761955,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
random,300029,453.12280701754383,461.4,88.37431469298245,0.3428826296658093,0.8580043859649122,0.3316298412798292,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300000,467.0175438596491,475.0,76.03978207236842,0.30356781402872884,0.8889802631578947,0.42484634082556716,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300001,457.4561403508772,466.4,68.49424342105263,0.2689809915482056,0.8939144736842105,0.5047570044292186,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300002,467.2280701754386,476.0,72.06486430921052,0.27929312769566084,0.8930921052631579,0.46976681367612516,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300003,456.2105263157895,464.0,72.59114583333333,0.2803223192221586,0.893640350877193,0.47931256917387144,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300004,460.1578947368421,479.0,78.04337993421052,0.3068340587086702,0.8824013157894737,0.4374266534605264,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300005,470.6140350877193,481.8,75.53035910087719,0.2926239380439287,0.8884320175438597,0.45303369313362846,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300006,460.94736842105266,471.0,71.15018503289474,0.2812694260256942,0.8917214912280702,0.49231448718489856,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300007,457.140350877193,473.0,77.5676055372807,0.3078369486982987,0.8848684210526315,0.4236052723632157,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300008,474.82456140350877,492.0,84.8162691885965,0.3321291595677733,0.8782894736842105,0.3347817386956145,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300009,463.42105263157896,474.8,73.31277412280701,0.28640329292719985,0.887609649122807,0.4571062763211264,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300010,449.36842105263156,456.4,76.89672423245614,0.29424390413369383,0.8911732456140351,0.40783998943892985,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300011,453.5263157894737,461.4,70.21066337719299,0.2696275321670317,0.8914473684210527,0.5150463468863286,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300012,452.7543859649123,477.0,80.93222313596492,0.3196144136040013,0.8796600877192983,0.4028259139525763,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300013,461.7368421052632,475.0,78.26075932017544,0.29306614565174965,0.8908991228070176,0.444760925887367,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300014,475.5438596491228,500.0,81.82274533991227,0.32266764228484596,0.8763706140350878,0.40184310803716744,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300015,460.6140350877193,474.0,66.15426260964912,0.25226982317999724,0.8980263157894737,0.5341184075436345,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300016,447.8070175438597,453.4,74.29721765350877,0.29075102248732065,0.8873355263157895,0.47389817389297967,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300017,455.42105263157896,468.0,65.71669407894737,0.2516331742797501,0.8950109649122807,0.5065982027040313,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300018,465.56140350877195,481.0,78.28700657894737,0.32285898815827846,0.8908991228070176,0.3847349608225274,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300019,455.6842105263158,468.8,66.00078810307018,0.25884877740063195,0.8944627192982456,0.5255864572990249,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300020,465.859649122807,474.0,76.51250685307018,0.3018647930795931,0.8804824561403509,0.4498139709159484,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300021,439.859649122807,457.0,74.69891036184211,0.2876270640237953,0.8930921052631579,0.4815643805735214,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300022,457.36842105263156,464.6,73.09018640350877,0.290516539736261,0.893640350877193,0.4725827808460526,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300023,461.859649122807,470.8,74.15412554824562,0.28617607352260793,0.8933662280701754,0.4756281561270517,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300024,461.17543859649123,469.4,70.77744654605263,0.2742706606575494,0.8999451754385965,0.48530166239839617,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300025,450.9298245614035,467.4,69.5904605263158,0.2726078555227286,0.8925438596491229,0.49568581575243614,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300026,439.64912280701753,454.4,60.678282620614034,0.2398235548133238,0.9035087719298246,0.5699286467814535,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300027,457.1929824561403,476.0,70.48016036184211,0.2699580829534466,0.8892543859649122,0.4994233083026924,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300028,453.89473684210526,461.0,74.12582236842105,0.2959738482525211,0.8859649122807017,0.4242932274462409,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
elite,300029,452.1929824561403,460.0,72.9851288377193,0.282218598908689,0.8917214912280702,0.4687631074226177,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300000,465.280701754386,471.0,73.34875274122807,0.28205580319455686,0.8843201754385965,0.4321188615034767,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300001,457.29824561403507,465.2,69.52741228070175,0.2739723152752836,0.8914473684210527,0.4946601001109434,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300002,468.0701754385965,485.0,75.41707785087719,0.2943634752618642,0.878015350877193,0.4684377179975476,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300003,452.6666666666667,462.0,71.16652960526316,0.27310632031741644,0.8919956140350878,0.4522035886951816,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300004,457.4561403508772,474.0,74.41814007675438,0.28701171810760495,0.8821271929824561,0.45363325723868253,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300005,469.35087719298247,477.8,67.95538651315789,0.27231070485706826,0.8889802631578947,0.4688244440152954,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300006,464.35087719298247,476.0,74.94733415570175,0.2877361341345489,0.8854166666666666,0.4366526629823218,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300007,453.9824561403509,469.0,73.96456962719299,0.2795992160793498,0.8802083333333334,0.4278746103021081,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300008,473.140350877193,491.0,79.08268229166667,0.2976111333122833,0.8722587719298246,0.3582965405294743,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300009,464.280701754386,476.0,82.35673656798245,0.3236753608923884,0.878015350877193,0.38854018463903894,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300010,451.0877192982456,458.4,75.19425027412281,0.289667259246103,0.8856907894736842,0.4144626618576111,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300011,453.9298245614035,461.4,70.87582236842105,0.2771475282969015,0.8947368421052632,0.4504138031994555,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300012,457.94736842105266,479.0,81.65813459429825,0.3105295260515681,0.8824013157894737,0.3968408778198025,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300013,458.6842105263158,466.0,72.58874725877193,0.2826332221082014,0.881578947368421,0.44269449247205744,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300014,471.57894736842104,501.4,75.02946820175438,0.2958777110098079,0.878015350877193,0.4136079804202208,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300015,461.4736842105263,471.4,65.79293448464912,0.2589737014781047,0.8983004385964912,0.530301737503252,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300016,449.82456140350877,458.0,76.37647341008773,0.3018672145148523,0.8848684210526315,0.406904696318613,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300017,463.50877192982455,477.0,74.06530975877193,0.2881670357268938,0.8878837719298246,0.4390877115082317,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300018,469.2105263157895,492.0,77.53796600877193,0.30157104471041996,0.8848684210526315,0.37985343294333307,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300019,462.42105263157896,468.0,69.88226425438596,0.2676883385739063,0.890625,0.4608875386202097,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300020,464.49122807017545,473.6,69.69579221491227,0.264885176359534,0.8919956140350878,0.4636856680202302,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300021,439.5964912280702,456.79999999999995,71.8015350877193,0.27702538758861284,0.8911732456140351,0.46450792330037377,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300022,455.7543859649123,464.2,68.41125274122807,0.26764919530343795,0.8911732456140351,0.47025368714384425,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300023,461.42105263157896,472.0,76.71960663377193,0.30250837614596426,0.8856907894736842,0.40685450934529055,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300024,460.859649122807,471.4,66.3263089364035,0.26055696574112447,0.8854166666666666,0.49431627336369377,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300025,450.3859649122807,463.0,68.60382401315789,0.26719537485127604,0.8955592105263158,0.4988540647840394,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300026,435.4561403508772,454.0,54.00147341008772,0.20934089995877708,0.9013157894736842,0.6224110442166657,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300027,462.43859649122805,473.4,68.53282620614036,0.2725428235944191,0.893640350877193,0.5082008092662362,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300028,450.9298245614035,456.4,70.17814555921052,0.2711128522585992,0.8895285087719298,0.47473961701209433,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
sentinel,300029,451.36842105263156,460.2,68.89501096491227,0.2597190478657273,0.8900767543859649,0.48581990989845375,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300000,471.64912280701753,480.0,92.67948190789474,0.36818794032324914,0.7861842105263158,0.3342562347809624,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300001,468.05263157894734,476.0,92.80270010964912,0.3717062608127931,0.8234649122807017,0.42710194523184936,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300002,480.3333333333333,495.4,92.37476014254386,0.35516808343036066,0.7845394736842105,0.3268435426753902,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300003,463.5964912280702,485.0,91.27244380482456,0.3579291657895833,0.8188048245614035,0.38075889093120513,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300004,451.0,463.4,77.19144051535088,0.3071495688861261,0.8725328947368421,0.4585203283548012,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300005,467.12280701754383,479.0,98.26555646929825,0.38327947836016113,0.840734649122807,0.30954595007125596,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300006,466.0,484.0,98.3756167763158,0.38911449802327336,0.8089364035087719,0.26264896119356207,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300007,460.7719298245614,468.0,104.3843201754386,0.4067185886303686,0.7996162280701754,0.30671365024350955,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300008,477.3859649122807,497.4,108.63973410087719,0.42433886759220885,0.7785087719298246,0.20126027800503132,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300009,463.96491228070175,478.0,112.8431332236842,0.43121028456969196,0.7908442982456141,0.22516036898068503,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300010,458.2456140350877,472.4,106.96004660087719,0.4138619185759675,0.8045504385964912,0.23326311255653484,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300011,447.2280701754386,458.2,82.7208401864035,0.3225130370216881,0.8626644736842105,0.42790404624100714,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300012,464.8070175438597,479.0,100.41087582236842,0.3950690031618855,0.8278508771929824,0.30551602800098965,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300013,461.4035087719298,472.0,93.57877604166667,0.3602305845267148,0.8245614035087719,0.38129062817185705,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300014,478.7719298245614,516.0,91.01048519736842,0.356543134273786,0.7894736842105263,0.31800888520258325,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300015,465.3157894736842,471.0,96.77768640350877,0.37755565299403365,0.7993421052631579,0.30760950374081425,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300016,449.8070175438597,466.0,88.11259594298245,0.34207220122703963,0.8352521929824561,0.33958457894552113,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300017,462.3157894736842,477.0,105.29457922149123,0.4160168712463574,0.7807017543859649,0.2492132973348168,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300018,476.5438596491228,493.0,104.29725191885964,0.4065814073131209,0.7924890350877193,0.2304129952963608,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300019,473.280701754386,495.0,90.85310444078948,0.35796291883470704,0.8182565789473685,0.2963890904496449,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300020,466.5438596491228,481.0,84.85961485745614,0.3278983630335682,0.7834429824561403,0.37017402146172007,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300021,435.56140350877195,453.4,88.96395285087719,0.3531173015379656,0.8558114035087719,0.35732280771428365,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300022,455.56140350877195,466.0,106.38065378289474,0.41804514361691625,0.7990679824561403,0.18778283278790484,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300023,460.89473684210526,474.0,82.48067434210526,0.3211726412487913,0.8423793859649122,0.429235979320535,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300024,463.89473684210526,483.0,99.50157620614036,0.3886896093854496,0.8130482456140351,0.28252450925579087,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300025,449.7543859649123,463.0,87.06260279605263,0.3424487646281057,0.8275767543859649,0.36159635262547585,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300026,428.43859649122805,444.0,67.49160498903508,0.25409556809784745,0.8955592105263158,0.5520642332688713,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300027,467.6140350877193,481.0,101.8081483004386,0.3991978087443017,0.8023574561403509,0.24578628241940068,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300028,448.3333333333333,457.4,82.92050438596492,0.32528287308384696,0.8665021929824561,0.40408598637432086,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
none,300029,456.3859649122807,468.0,95.41310307017544,0.3725774169950248,0.7987938596491229,0.31607208664867165,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300000,455.50877192982455,466.0,0.6361362390350878,0.002057000276281254,0.953125,0.9951107276387691,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300001,443.17543859649123,460.8,0.9816337719298246,0.004125872012708937,0.953125,0.9922346850733391,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300002,461.1929824561403,469.0,0.40542763157894735,0.0021983785743887275,0.953125,0.9974115616911131,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300003,449.2456140350877,460.4,0.46758497807017546,0.0006853070175438596,0.953125,0.9962611446649411,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300004,444.6666666666667,456.8,0.25493421052631576,0.0010964912280701754,0.953125,0.999137187230371,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300005,465.9298245614035,475.0,0.2924205043859649,0.0013716932587373946,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300006,439.859649122807,457.2,0.047149122807017545,0.0,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300007,447.1929824561403,456.0,0.6172217653508771,0.0017958281530598148,0.953125,0.9930974978429681,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300008,463.2631578947368,468.0,0.7245751096491229,0.003426535087719298,0.953125,0.9919470808167961,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300009,454.10526315789474,462.8,0.5155564692982456,0.002055921052631579,0.953125,0.997411561691113,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300010,444.2280701754386,454.4,0.06743421052631579,0.0005482456140350877,0.953125,0.9976991659476561,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300011,444.03508771929825,458.4,0.3575589364035088,0.0010964912280701754,0.953125,0.9965487489214839,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300012,453.9824561403509,468.2,0.045195997807017545,0.0001381406271584473,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300013,452.719298245614,461.4,0.04913651315789474,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300014,460.140350877193,474.0,0.7941680372807017,0.003152412280701754,0.953125,0.9910842680471671,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300015,447.50877192982455,464.4,0.14388020833333334,0.0004133426578256665,0.953125,0.999137187230371,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300016,437.7894736842105,449.8,0.5158305921052632,0.002071030183727034,0.953125,0.9951107276387691,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300017,444.6842105263158,452.2,0.0790844298245614,0.00041118421052631577,0.953125,1.0,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300018,460.1578947368421,466.4,0.3203810307017544,0.0013706140350877192,0.953125,0.9956859361518551,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300019,448.64912280701753,464.8,0.8072916666666666,0.0028858440392319383,0.953125,0.9913718723037102,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300020,452.5964912280702,459.0,0.48276452850877194,0.0016544498549523415,0.953125,0.9976991659476561,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300021,432.7543859649123,454.79999999999995,0.3042420504385965,0.0015076754385964911,0.953125,0.9994247914869141,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300022,445.03508771929825,457.8,0.02826891447368421,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300023,445.5263157894737,467.4,0.7044613486842105,0.0023354399778974994,0.953125,0.995973540408398,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300024,450.3859649122807,460.4,0.11448053728070176,0.0008288608934848056,0.953125,0.998849582973828,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300025,440.3157894736842,454.8,0.57421875,0.0028782894736842104,0.953125,0.9948231233822259,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300026,428.96491228070175,448.8,0.04845120614035088,0.00041118421052631577,0.953125,0.9994247914869141,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300027,453.89473684210526,462.4,0.2246779057017544,0.00027412280701754384,0.953125,1.0,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300028,441.05263157894734,455.8,0.6781798245614035,0.002605245890316342,0.953125,0.9922346850733391,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
oracle,300029,438.6842105263158,450.4,0.06404194078947369,0.0,0.953125,0.999712395743457,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,gradual,0.25,
patrol,300000,473.5964912280702,495.0,66.57668585526316,0.2593172803783299,0.8892543859649122,0.5131620215316499,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300001,462.9122807017544,468.4,68.62273848684211,0.26698805946954,0.890625,0.5142392205955388,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300002,469.6842105263158,489.0,65.01836622807018,0.25455124030548815,0.887609649122807,0.5269626248922823,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300003,450.43859649122805,458.0,58.50664747807018,0.22835337989549553,0.8988486842105263,0.608424177360559,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300004,473.4561403508772,489.8,73.43520422149123,0.2839405902113113,0.887609649122807,0.5148629358747416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300005,464.57894736842104,471.4,62.50167900219298,0.2505927164806154,0.8889802631578947,0.5515525855643058,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300006,458.56140350877195,464.0,70.51271244517544,0.27159966777727346,0.8925438596491229,0.5450883571871639,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300007,450.859649122807,460.0,54.84943804824562,0.21836058869834252,0.8993969298245614,0.650502369915067,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300008,467.50877192982455,489.0,57.83888432017544,0.22579614842552576,0.9029605263157895,0.5997759917563501,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300009,452.1929824561403,467.0,51.423177083333336,0.20480319277524522,0.9002192982456141,0.7137896491181306,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300010,456.96491228070175,464.0,70.18534128289474,0.2744175207265758,0.8887061403508771,0.5399705140533849,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300011,461.94736842105266,467.0,63.811095120614034,0.2501613182398253,0.8911732456140351,0.5334141841736463,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300012,462.5263157894737,477.4,53.82829632675438,0.21808627745544965,0.9002192982456141,0.6368908247550299,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300013,456.63157894736844,465.0,51.07469846491228,0.19978372358060503,0.8958333333333334,0.6523397679833868,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300014,468.82456140350877,481.0,70.13387472587719,0.2725782495389831,0.893640350877193,0.5086999010743184,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300015,486.3333333333333,506.0,69.1248629385965,0.2699030425473132,0.890625,0.5072087525431775,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300016,445.8421052631579,450.0,66.2738829495614,0.2655499682605464,0.8889802631578947,0.48443957136817933,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300017,465.10526315789474,469.0,70.23965186403508,0.2686090384535266,0.890625,0.515365245235022,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300018,465.4035087719298,472.0,64.05527001096492,0.2394783231591665,0.8925438596491229,0.5870876960153284,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300019,460.6666666666667,476.0,52.421326754385966,0.19900366757883334,0.8977521929824561,0.6435470896603401,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300020,460.6140350877193,474.0,58.91985334429825,0.22882477670006163,0.8961074561403509,0.6094249386393792,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300021,459.8070175438597,464.0,66.54396244517544,0.2678802348171391,0.8900767543859649,0.5422028340606604,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300022,470.87719298245617,488.0,63.696922971491226,0.24896391103524343,0.8887061403508771,0.5397048918998112,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300023,454.3157894736842,463.0,52.18708881578947,0.20533632925818482,0.9004934210526315,0.6687822500523715,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300024,459.719298245614,468.0,63.22913240131579,0.2460565167840862,0.8887061403508771,0.5807828252084416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300025,463.50877192982455,472.0,73.65165844298245,0.28786877586025433,0.8884320175438597,0.4895898470236302,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300026,471.3157894736842,481.8,74.62421189692982,0.2903769258831681,0.8925438596491229,0.5320829860680407,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300027,464.859649122807,479.0,58.069661458333336,0.22545857412012096,0.8958333333333334,0.6079131821322027,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300028,464.2105263157895,473.0,57.99540844298246,0.22612236518680778,0.8884320175438597,0.6575408582854148,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300029,446.82456140350877,459.0,43.86657072368421,0.17483746891835886,0.9043311403508771,0.7072943768977832,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300000,470.5964912280702,484.8,47.98906935307018,0.1835068724962011,0.8939144736842105,0.5787239465370164,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300001,465.2631578947368,475.0,47.19469572368421,0.178393904846324,0.8977521929824561,0.6061191753754352,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300002,467.63157894736844,483.2,40.91817434210526,0.15859623221439426,0.8950109649122807,0.6524368023489183,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300003,457.7368421052632,464.0,50.06003289473684,0.19789696655242656,0.8966557017543859,0.5587360515028049,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300004,474.10526315789474,492.0,50.77686403508772,0.19983228864484046,0.8963815789473685,0.6218751176689141,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300005,465.0175438596491,471.0,47.87171052631579,0.1828235354900813,0.8958333333333334,0.5762757231025938,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300006,462.0877192982456,473.0,48.51260964912281,0.18814969263710457,0.8969298245614035,0.5915484973261416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300007,450.9298245614035,459.0,35.62448601973684,0.14156392457521755,0.9015899122807017,0.7019197058774492,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300008,468.8421052631579,493.4,46.62818667763158,0.18586389694709213,0.9013157894736842,0.6789238906745368,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300009,451.8421052631579,467.0,26.29396244517544,0.10092791649399087,0.9059758771929824,0.7610226584038964,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300010,459.29824561403507,466.0,48.81164336622807,0.18589087753833405,0.8974780701754386,0.5925085731835333,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300011,466.4736842105263,476.0,51.29499040570175,0.20091367074181518,0.8966557017543859,0.5470300315542902,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300012,468.42105263157896,482.0,44.64052220394737,0.1804591449095179,0.8991228070175439,0.6183061051345301,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300013,461.3157894736842,466.0,51.145182291666664,0.1989052355297693,0.8961074561403509,0.5259225834373175,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300014,468.8421052631579,481.0,45.647889254385966,0.17584654303080535,0.8955592105263158,0.5850935462160801,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300015,485.8070175438597,509.0,43.0739103618421,0.17263916804807292,0.8930921052631579,0.6252195420505359,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300016,446.9298245614035,453.0,53.17588404605263,0.21048206761983698,0.8947368421052632,0.5346014539625701,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300017,464.9824561403509,471.0,44.47029194078947,0.1763195106368283,0.8991228070175439,0.634774557968351,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300018,471.719298245614,487.0,48.79382538377193,0.1918514982776276,0.8999451754385965,0.6210014099686487,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300019,463.0,474.0,33.01182154605263,0.1298527548365665,0.9024122807017544,0.6817918617759201,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300020,458.9824561403509,474.0,32.84159128289474,0.1343406806879403,0.8974780701754386,0.6729615387598629,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300021,457.9122807017544,463.0,43.971045778508774,0.16261839597352964,0.8941885964912281,0.6336795120905108,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300022,469.12280701754383,484.0,46.880037006578945,0.1763339409876397,0.9002192982456141,0.5752806041140499,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300023,452.8070175438597,463.0,35.896929824561404,0.13774131440806742,0.9035087719298246,0.7432971692634739,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300024,459.0175438596491,467.0,48.3825041118421,0.18811947437491364,0.9004934210526315,0.5904227766300778,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300025,462.8421052631579,469.0,49.63671875,0.18772907392306012,0.9002192982456141,0.5907254211386455,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300026,469.6842105263158,480.4,52.20617461622807,0.20360633374775522,0.897203947368421,0.5729991631037118,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300027,459.1578947368421,468.4,36.8082853618421,0.1401555377123912,0.9029605263157895,0.7421315143342457,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300028,453.719298245614,461.0,50.36855811403509,0.19698745510429616,0.8980263157894737,0.5760006496700465,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300029,450.56140350877195,459.0,36.32517817982456,0.14273596145876505,0.9067982456140351,0.7727717693724409,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300000,474.280701754386,495.0,67.25959429824562,0.264043012304383,0.8495065789473685,0.33539730387014166,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300001,464.1578947368421,468.8,66.56373355263158,0.2699695432807741,0.8560855263157895,0.3517025887532913,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300002,454.1929824561403,462.0,46.35731907894737,0.17650056969304273,0.8741776315789473,0.5828226550076901,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300003,451.57894736842104,456.0,54.02754934210526,0.20778063378042658,0.8708881578947368,0.5158459371994721,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300004,468.2456140350877,483.0,63.56301398026316,0.2467658065494006,0.8500548245614035,0.37365987322106947,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300005,465.35087719298247,474.0,70.73649945175438,0.2732932609026942,0.8569078947368421,0.3478661702937313,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300006,456.9824561403509,464.0,69.7523985745614,0.2736208823677742,0.8511513157894737,0.3421950498129359,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300007,455.0701754385965,460.0,62.90025356359649,0.24717543188132188,0.8645833333333334,0.43502427336984084,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300008,465.96491228070175,493.0,47.209635416666664,0.1901387360845245,0.8766447368421053,0.5919428288170505,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300009,454.1929824561403,465.0,38.68904194078947,0.15653578870075452,0.8933662280701754,0.6823003633009282,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300010,455.2280701754386,464.0,65.05362527412281,0.2571615568339045,0.8566337719298246,0.39199405890304556,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300011,463.87719298245617,471.0,68.58165433114036,0.26971940322152715,0.8497807017543859,0.3673270848603967,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300012,460.35087719298247,476.0,42.58487527412281,0.1653370631302666,0.887609649122807,0.5698789047041007,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300013,461.50877192982455,473.4,49.90409128289474,0.19458011827468932,0.878015350877193,0.5291669593927637,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300014,466.50877192982455,477.0,71.70600328947368,0.2809165198922503,0.8514254385964912,0.3226666765259502,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300015,467.17543859649123,479.0,45.18811677631579,0.171791899778975,0.8766447368421053,0.5330763525146989,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300016,449.1578947368421,455.0,59.38884320175438,0.2305772119767924,0.8728070175438597,0.4704845118861403,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300017,467.9298245614035,475.0,53.65546189692982,0.20041414436682253,0.8796600877192983,0.5219447595485162,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300018,467.05263157894734,475.0,60.63973410087719,0.2356867535198451,0.8692434210526315,0.4835534872686893,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300019,466.0877192982456,475.0,63.26720120614035,0.24040195016741328,0.8782894736842105,0.47397609593420337,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300020,464.8421052631579,475.0,64.86410361842105,0.2567827322023344,0.8601973684210527,0.41241686433339264,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300021,462.3333333333333,467.0,65.38264117324562,0.2515200779453007,0.8634868421052632,0.40207218477957096,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300022,471.859649122807,487.0,62.69524396929825,0.24011323214532396,0.8541666666666666,0.3700498830779625,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300023,455.3157894736842,462.0,58.88459429824562,0.24134354710595388,0.8708881578947368,0.5255833959282968,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300024,457.70175438596493,465.8,52.53693804824562,0.1990671190772206,0.8722587719298246,0.5502859128489543,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300025,461.2280701754386,470.0,71.05071271929825,0.27263012079630394,0.8566337719298246,0.3226112705975105,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300026,472.859649122807,491.0,68.146484375,0.2667290457936179,0.8484100877192983,0.36399754016048935,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300027,450.94736842105266,461.6,36.4000822368421,0.14327269535387027,0.9007675438596491,0.7596303244930372,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300028,453.57894736842104,464.0,47.18866502192982,0.18346051727086743,0.8766447368421053,0.6071757494418049,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
random,300029,452.0,463.0,43.3738007127193,0.16460755933468843,0.8881578947368421,0.6143164149561614,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300000,468.64912280701753,486.0,29.813904879385966,0.1167622858820279,0.9043311403508771,0.7375224273827552,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300001,459.0701754385965,466.0,27.873115405701753,0.10720683968780217,0.9037828947368421,0.7727677146680684,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300002,467.4561403508772,485.4,27.930886787280702,0.1044364725790855,0.8993969298245614,0.7745418259548362,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300003,456.280701754386,463.0,31.828159265350877,0.13367716370979943,0.903234649122807,0.7151999120654224,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300004,471.9824561403509,490.0,32.104646381578945,0.1248424333471474,0.9051535087719298,0.7365545151982699,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300005,463.4561403508772,471.4,29.92763157894737,0.11713120906487567,0.9037828947368421,0.7475310083538953,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300006,457.56140350877195,466.0,30.854954769736842,0.1225285778422434,0.9046052631578947,0.7344589444764276,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300007,451.89473684210526,459.0,30.119174890350877,0.11949919705760464,0.9024122807017544,0.7500942498272666,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300008,468.280701754386,495.4,29.43040707236842,0.1136595178892112,0.9051535087719298,0.7742098883703395,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300009,451.6140350877193,467.0,17.29793722587719,0.06815405270064927,0.909265350877193,0.8565777416244467,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300010,456.9824561403509,464.0,30.68129797149123,0.12251023104019892,0.9021381578947368,0.7380024080937134,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300011,461.7719298245614,468.0,30.81777686403509,0.11811131544412211,0.9073464912280702,0.7199707147710496,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300012,468.05263157894734,481.0,29.627981085526315,0.11187448197264815,0.9051535087719298,0.7535808523962682,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300013,458.3333333333333,463.0,31.379454495614034,0.11730405615416495,0.9037828947368421,0.7213356248897284,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300014,465.10526315789474,476.0,28.70223410087719,0.11296233941152092,0.9004934210526315,0.7285422431310237,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300015,483.7368421052632,507.0,27.534231085526315,0.10535165423401023,0.9021381578947368,0.7700509897842296,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300016,441.17543859649123,448.0,30.07044956140351,0.11848256837961045,0.8999451754385965,0.7496242618940085,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300017,461.64912280701753,467.0,27.59741639254386,0.1063966103743611,0.9046052631578947,0.7694467469942062,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300018,470.0175438596491,485.4,30.61996299342105,0.12208667858403664,0.9081688596491229,0.7557504346352024,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300019,458.64912280701753,473.4,20.921361019736842,0.07583613794437977,0.9106359649122807,0.8329428385839485,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300020,459.2105263157895,473.4,28.59775904605263,0.11650543065340518,0.903234649122807,0.757110808322524,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300021,458.56140350877195,463.0,28.416563870614034,0.11008956596982394,0.9013157894736842,0.7754939252535329,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300022,465.57894736842104,480.0,28.967824835526315,0.11434895336547843,0.9070723684210527,0.7419882632075153,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300023,451.7719298245614,463.0,25.366022478070175,0.09649122807017543,0.9078947368421053,0.7969681995839125,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300024,455.94736842105266,465.0,27.697539747807017,0.10865407860201687,0.9048793859649122,0.7774428748984513,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300025,460.0,468.0,30.113246984649123,0.12042193327807708,0.9089912280701754,0.7423797407043342,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300026,465.7543859649123,473.4,30.791940789473685,0.11964708495867842,0.9051535087719298,0.776431340657145,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300027,457.12280701754383,466.4,24.37195038377193,0.09051664594557259,0.903234649122807,0.8238766387336177,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300028,452.5263157894737,461.0,31.34899259868421,0.1261051250172676,0.9024122807017544,0.726687714686437,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
elite,300029,448.7894736842105,459.0,23.334429824561404,0.09013352154993784,0.9100877192982456,0.8277861795097238,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300000,469.87719298245617,488.8,30.913137335526315,0.11787172779389418,0.9002192982456141,0.7478227768927025,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300001,460.82456140350877,467.4,26.845634594298247,0.10418069657411244,0.9015899122807017,0.7839252874147535,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300002,465.12280701754383,479.4,27.453810307017545,0.10582759186351706,0.9010416666666666,0.7614485585446695,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300003,456.0175438596491,462.0,29.453536184210527,0.11511312936211922,0.8974780701754386,0.7299849079838752,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300004,471.3333333333333,487.0,29.34902686403509,0.11126256216328223,0.9018640350877193,0.7656856349012661,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300005,462.35087719298247,469.0,29.81630345394737,0.11711591149790487,0.9035087719298246,0.7468206494436097,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300006,456.94736842105266,465.4,26.39353755482456,0.10331947610167151,0.9046052631578947,0.7606752936119008,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300007,450.6666666666667,459.0,26.75609923245614,0.10236220472440945,0.9015899122807017,0.7837308378717087,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300008,467.5964912280702,491.4,27.80650356359649,0.11491033809918495,0.8988486842105263,0.7783851743565464,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300009,451.4035087719298,467.0,17.55753152412281,0.0762493092968642,0.9026864035087719,0.8592690214160649,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300010,457.9298245614035,466.0,30.38257264254386,0.11905779458488741,0.8985745614035088,0.7324630424230419,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300011,463.6140350877193,471.0,28.612013432017545,0.11302277593590275,0.8983004385964912,0.7392369880573146,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300012,467.9298245614035,481.0,27.990063048245613,0.110615027973477,0.8993969298245614,0.7797447382983479,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300013,458.0,463.0,28.48793859649123,0.10795150400607818,0.8955592105263158,0.7478709852568043,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300014,464.94736842105266,475.0,26.70398163377193,0.10651937422295897,0.9018640350877193,0.7678332892488973,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300015,483.0,505.0,27.07788514254386,0.10907389660174058,0.9015899122807017,0.7788476853874301,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300016,443.05263157894734,448.0,29.527069627192983,0.11944199820417185,0.8974780701754386,0.7427326433552728,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300017,462.9122807017544,469.0,26.751027960526315,0.10845792754524106,0.9024122807017544,0.7756716391921212,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300018,467.9122807017544,479.0,28.80503015350877,0.11315838124401115,0.8999451754385965,0.7864535471911308,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300019,457.94736842105266,472.8,19.970497532894736,0.07596340068237085,0.9078947368421053,0.842862067814918,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300020,458.1578947368421,473.4,24.232867324561404,0.09959615451029147,0.8944627192982456,0.777022426026955,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300021,458.3859649122807,463.0,27.92149808114035,0.11104998936536441,0.8999451754385965,0.7679031859227843,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300022,466.7719298245614,481.0,28.02258086622807,0.11255524939864972,0.9024122807017544,0.7388998423844645,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300023,451.6666666666667,463.0,26.555612664473685,0.09951952963116452,0.9024122807017544,0.7896813414226007,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300024,457.96491228070175,466.0,27.80907346491228,0.10976567896118249,0.8993969298245614,0.7658161576671052,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300025,459.42105263157896,468.0,30.376987390350877,0.11954877171815748,0.9013157894736842,0.7469350928140477,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300026,464.4736842105263,473.0,29.70569490131579,0.11606279478223118,0.9026864035087719,0.7548288485334519,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300027,456.0701754385965,465.8,21.87606222587719,0.08022840689321728,0.9018640350877193,0.8394573034815709,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300028,451.5263157894737,461.0,29.342242324561404,0.11130896878021826,0.8977521929824561,0.7518447565232592,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300029,447.96491228070175,458.4,19.879420230263158,0.0816346353087443,0.9103618421052632,0.8619008403896045,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300000,475.50877192982455,499.0,78.62051123903508,0.3062815133305705,0.809484649122807,0.38228413342065237,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300001,466.36842105263156,480.0,68.08771929824562,0.2568688987889672,0.8081140350877193,0.42543637971468695,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300002,470.3333333333333,488.0,67.60581140350877,0.26716270526491204,0.8119517543859649,0.6020508666895573,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300003,447.96491228070175,457.0,50.68191474780702,0.1985711215922571,0.8760964912280702,0.5998184364776034,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300004,474.35087719298247,494.0,70.95751096491227,0.27886554956397996,0.8127741228070176,0.3744750788344981,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300005,467.0175438596491,478.0,62.26329495614035,0.2389637390446808,0.8116776315789473,0.5277885316764485,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300006,460.17543859649123,469.0,66.64364035087719,0.2631454922301379,0.8114035087719298,0.4907269823491568,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300007,461.57894736842104,470.0,65.86965460526316,0.2584859355573974,0.8100328947368421,0.5135692090221716,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300008,469.5438596491228,489.0,77.23625959429825,0.3012739155960768,0.8105811403508771,0.3501149326567472,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300009,449.70175438596493,458.0,36.5960115131579,0.14314294868843147,0.8747258771929824,0.7076046293201071,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300010,464.5438596491228,481.0,62.921052631578945,0.2421225067535418,0.8119517543859649,0.47356741899428495,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300011,465.6666666666667,475.0,68.18181195175438,0.25832081433899706,0.8116776315789473,0.5170993859420109,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300012,462.7719298245614,471.0,68.63740405701755,0.26391842192971493,0.8116776315789473,0.49655498742020254,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300013,472.8070175438597,479.0,68.4315035635965,0.27189054424666215,0.805921052631579,0.5038532770180507,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300014,469.2105263157895,481.0,82.53536184210526,0.3198909175552617,0.8089364035087719,0.41595366234436415,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300015,484.0701754385965,505.0,77.79509320175438,0.30946112889945776,0.8108552631578947,0.4524145291621233,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300016,439.29824561403507,447.0,56.153371710526315,0.22017342747178534,0.875,0.6323832960825295,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300017,462.1578947368421,465.0,64.14192708333333,0.25059737598589654,0.8105811403508771,0.4776728321993835,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300018,473.89473684210526,484.0,86.67749451754386,0.34425070838184707,0.809484649122807,0.37840966276041743,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300019,463.4035087719298,471.0,71.58703399122807,0.2846371391076115,0.8103070175438597,0.4722645325579109,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300020,460.9298245614035,474.0,48.24318119517544,0.19243097285536678,0.8097587719298246,0.6099439705571301,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300021,470.0701754385965,482.0,63.510690789473685,0.25414180340944226,0.8092105263157895,0.6164594769641176,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300022,472.2456140350877,492.0,57.33998081140351,0.22102392422986603,0.8122258771929824,0.7046106094092255,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300023,445.1929824561403,459.0,44.318359375,0.17366974892941014,0.8769188596491229,0.6969112452416545,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300024,464.4736842105263,470.0,63.07020970394737,0.2522138131856325,0.8097587719298246,0.4645963443700024,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300025,463.56140350877195,473.0,76.25424890350877,0.2944564255400093,0.809484649122807,0.4541064743156079,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300026,486.05263157894734,520.0,58.67598684210526,0.22817032054107272,0.8100328947368421,0.6370292754175632,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300027,449.03508771929825,466.0,54.41005345394737,0.2171359649122807,0.8763706140350878,0.6456399380102911,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300028,462.9298245614035,471.0,63.2609649122807,0.24184917195109382,0.8105811403508771,0.5590269876814948,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300029,445.35087719298247,456.0,41.15076754385965,0.16349482836027077,0.8785635964912281,0.6595953559441288,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300000,459.2456140350877,474.2,4.7855674342105265,0.01987390350877193,0.953125,0.9660626977279264,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300001,451.64912280701753,462.0,4.900013706140351,0.017862230625777038,0.953125,0.9600230083405235,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300002,452.5964912280702,464.0,4.334738212719298,0.017040941428374087,0.953125,0.9703767615760713,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300003,440.5438596491228,457.0,4.534813596491228,0.01987390350877193,0.953125,0.9643370721886684,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300004,460.7894736842105,477.0,4.776692708333333,0.01836622807017544,0.953125,0.9580097785447225,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300005,451.56140350877195,461.4,4.377398574561403,0.014967752797347699,0.953125,0.9695139488064423,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300006,446.7719298245614,456.4,4.44311951754386,0.017593503937007874,0.953125,0.9646246764452113,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300007,445.12280701754383,458.4,3.833504660087719,0.014011560643735323,0.953125,0.9718147828587863,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300008,452.0,462.8,4.748697916666667,0.01850328947368421,0.953125,0.9608858211101524,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300009,436.4736842105263,458.0,3.853515625,0.015487938596491228,0.953125,0.9700891573195283,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300010,452.12280701754383,465.0,4.6079358552631575,0.019736842105263157,0.953125,0.9732528041415013,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300011,448.35087719298247,461.4,4.241228070175438,0.0200109649122807,0.953125,0.9643370721886684,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300012,450.82456140350877,466.2,4.4380139802631575,0.018005767371183864,0.953125,0.9689387402933564,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300013,467.63157894736844,481.0,4.983107182017544,0.02042214912280702,0.953125,0.9657750934713834,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300014,458.2105263157895,468.0,5.713507401315789,0.020833333333333332,0.953125,0.9620362381363246,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300015,469.5964912280702,485.0,4.059518914473684,0.01466812262502275,0.953125,0.9669255104975554,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300016,434.719298245614,448.0,5.542865953947368,0.0219827065202376,0.953125,0.9585849870578084,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300017,445.6140350877193,464.4,4.835629111842105,0.018777412280701754,0.953125,0.9617486338797814,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300018,459.0877192982456,468.8,4.972313596491228,0.018134194985495233,0.953125,0.9628990509059535,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300019,448.9122807017544,466.4,4.446648848684211,0.015625,0.953125,0.9675007190106414,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300020,444.49122807017545,455.0,3.7340666118421053,0.013157894736842105,0.953125,0.9689387402933564,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300021,454.5964912280702,463.4,4.518708881578948,0.01744996719160105,0.953125,0.9680759275237274,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300022,455.05263157894734,468.0,4.481291118421052,0.017171527489984805,0.953125,0.9675007190106413,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300023,439.9824561403509,459.0,4.040810032894737,0.01644736842105263,0.953125,0.9738280126545873,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300024,451.87719298245617,463.4,5.285430372807017,0.02421635686438318,0.953125,0.9574345700316365,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300025,445.63157894736844,456.8,4.971833881578948,0.018959801077496893,0.953125,0.9626114466494103,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300026,469.8070175438597,492.6,4.793619791666667,0.018327067669172935,0.953125,0.9675007190106413,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300027,441.36842105263156,463.6,4.999794407894737,0.020285087719298246,0.953125,0.9591601955708944,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300028,449.05263157894734,462.0,4.579461348684211,0.017588107818759496,0.953125,0.9628990509059534,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
oracle,300029,442.2456140350877,456.8,5.438870614035087,0.020285087719298246,0.953125,0.9631866551624965,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300000,30.3075636036311,43.42775701456972,7.9451754385964914,0.0340322385688631,0.8752741228070176,0.9744197951902427,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300001,27.318721260058243,29.89748807862163,25.162075109649123,0.09657717360439592,0.8662280701754386,0.8834629894179348,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300002,13.374744564887465,27.837076742561983,7.5499931469298245,0.03244588258704504,0.8733552631578947,0.9897346714474279,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300003,15.23000971640791,20.186275403789132,13.434381853070175,0.05158473200718331,0.8725328947368421,0.9570620628492785,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300004,12.734343683308166,18.628926780932108,15.50085663377193,0.05815072869180826,0.8739035087719298,0.9393418994243191,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300005,7.46986844355944,15.754976862008652,22.761444627192983,0.07980113711115057,0.8739035087719298,0.8896067068408083,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300006,27.820817111050353,34.069829316623476,8.895045230263158,0.034063536054703684,0.8736293859649122,0.982201753394897,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300007,12.151312706844612,15.059947984387582,13.972759046052632,0.05338823463952971,0.8733552631578947,0.9305242383601368,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300008,15.213860861463981,27.25188300806612,19.052734375,0.0776051396810048,0.8818530701754386,0.857261281984639,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300009,13.75722815573251,18.95248214933601,13.935992324561404,0.05657972166856336,0.8708881578947368,0.9729097300151565,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300010,12.725157665595829,20.11470553599277,9.102761787280702,0.0362241589318879,0.8717105263157895,0.9837582940351625,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300011,16.312704664783,25.352245622654465,8.445895010964913,0.03365346532889529,0.8706140350877193,0.9812474353991728,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300012,21.1857143780263,39.61588868149123,14.273711622807017,0.052302415734217435,0.878015350877193,0.907208354794592,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300013,18.934423019560136,23.433414952471868,7.595600328947368,0.03623938797672221,0.8722587719298246,0.9858048529789548,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300014,16.897386099004386,33.08679817430518,12.070004111842104,0.04326950222230992,0.8736293859649122,0.956569696621419,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300015,31.418917559697633,36.030952520750205,8.237767269736842,0.03074937809308924,0.8725328947368421,0.9747367369242758,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300016,12.925484251949575,34.070175464787106,7.359991776315789,0.0326638865865451,0.8788377192982456,0.9800113611741168,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300017,8.706668924757722,22.123671857791578,7.267578125,0.026752875051802738,0.8752741228070176,0.9669452315679412,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300018,25.40449174500909,31.702146170015986,10.207339638157896,0.042426629374179105,0.8782894736842105,0.9550160319750508,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300019,5.956371279566497,14.969307889924568,7.004591557017544,0.025141696926042137,0.875,0.986982201281216,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300020,8.725624792758822,18.444994013194712,19.967550712719298,0.07371340780867303,0.8730811403508771,0.8915499069377347,4500.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300021,17.264795877963675,20.57073022959508,13.887438322368421,0.055359205373451126,0.8758223684210527,0.9616370608763732,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300022,20.76900839092409,35.861783185031136,5.880790844298246,0.021954646705346043,0.871984649122807,0.9854150188874596,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300023,13.809874500476973,15.601658009926531,14.359203673245615,0.05425606749814168,0.8763706140350878,0.9403537971331994,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300024,7.551452557443958,10.409042159050573,9.590871710526315,0.039131673096783955,0.8777412280701754,0.9804025519533279,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300025,20.540036444228225,19.342234842645155,8.585560581140351,0.03499816086585668,0.8673245614035088,0.9653501326189898,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300026,14.536304929141611,18.208353944977354,11.914199561403509,0.043825576490438695,0.8741776315789473,0.9582462539963698,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300027,24.427886184533197,32.4909178225568,12.627501370614034,0.05209465826091914,0.8774671052631579,0.9894005160460372,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300028,24.387401765564196,30.014812913600597,11.299273574561404,0.04283894337769182,0.8755482456140351,0.9488019022880008,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300029,26.763164004103512,34.677689833085616,7.625479714912281,0.028021031362307776,0.8818530701754386,0.990256116638641,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300000,26.581386403484352,43.42775701456972,5.209292763157895,0.02196435971819312,0.8859649122807017,0.9899205101975401,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300001,25.031652122186006,28.994286318380254,11.674616228070175,0.04751421039475329,0.8881578947368421,0.9530099064427479,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300002,14.096337410238155,27.837076742561983,4.464192708333333,0.018285389079654515,0.8859649122807017,0.9975259327441961,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300003,15.625871439271068,20.186275403789132,8.493421052631579,0.03595233161644268,0.8824013157894737,0.9651660364749263,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300004,13.03924105617938,18.69074143464489,8.851528234649123,0.029293367523138557,0.8878837719298246,0.9742816989280992,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300005,8.489791656619003,14.000039077624589,8.37085389254386,0.03364162812981711,0.8873355263157895,0.9669858102585503,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300006,26.869180679817486,34.069829316623476,4.851905153508772,0.01950912591518165,0.8851425438596491,0.9931348896134626,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300007,12.388493143109939,15.499856816439081,8.482833059210526,0.03542673256851665,0.8911732456140351,0.9712772356697683,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300008,14.725993025117933,27.25188300806612,12.171498081140351,0.04316488605042791,0.8950109649122807,0.9313382322366878,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300009,13.657330336821015,18.95248214933601,6.900082236842105,0.026523257372433707,0.8919956140350878,0.9851479005244521,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300010,12.733648740301437,20.11470553599277,5.12585663377193,0.022362593244923335,0.8884320175438597,0.9925098836735182,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300011,16.70920852772493,25.352245622654465,5.266858552631579,0.02129851298741166,0.8892543859649122,0.9926394562081683,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300012,26.527849734233552,39.61588868149123,12.76500822368421,0.0502702376018787,0.8944627192982456,0.9196958934691886,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300013,19.145286650825504,30.081491188734038,3.734546326754386,0.015108103263407864,0.8851425438596491,0.995687567604737,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300014,16.897386099004386,33.08679817430518,6.667900219298246,0.026528653490682085,0.8878837719298246,0.9918294524863124,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300015,31.294855391973503,36.030952520750205,5.495100054824562,0.021825311994991856,0.8854166666666666,0.9875760202655913,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300016,14.616468666113297,34.070175464787106,5.431332236842105,0.024453515678961184,0.890625,0.9897605082751922,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300017,8.613736002818134,22.123671857791578,4.848615679824562,0.019905200994612512,0.8878837719298246,0.9869659641336365,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300018,24.943932725920565,31.702146170015986,6.30163788377193,0.026796301778067216,0.8884320175438597,0.9770570117384736,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300019,5.956371279566497,14.969307889924568,4.467070997807017,0.015514970579335475,0.8867872807017544,0.9893298398194208,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300020,8.363297638514908,18.444994013194712,14.872087445175438,0.05723249780180986,0.8908991228070176,0.9257817628774822,4500.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300021,17.264795877963675,20.57073022959508,9.503118146929825,0.03599248558842425,0.890625,0.9809826579031921,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300022,21.086696829054382,35.861783185031136,3.9241365131578947,0.01647111134134549,0.8903508771929824,0.9962951844220351,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300023,12.58730301162833,15.204820489779351,10.076754385964913,0.041070027293737404,0.8870614035087719,0.956624395696086,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300024,7.960775207880438,10.409042159050573,6.456106085526316,0.028417106441738643,0.8895285087719298,0.9900692761520774,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300025,22.228952658403387,26.951074036819875,5.5652412280701755,0.024431482111885137,0.8859649122807017,0.9891031223199831,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300026,13.246780265681418,18.093081965029825,6.557360197368421,0.02678867786811736,0.887609649122807,0.9793488690098158,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300027,24.39619327202448,31.96037072137646,5.612356085526316,0.01924171868867269,0.8854166666666666,0.9966232794141988,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300028,24.35103011808983,29.618573284439766,6.812979714912281,0.028417037919602154,0.887609649122807,0.97514058100874,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
periodic,300029,29.6409381997888,38.073202586486346,5.756510416666667,0.020042262398121288,0.8895285087719298,0.9853465758731129,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300000,30.41065195320342,41.23882469470601,5.147066885964913,0.016480875745794935,0.8760964912280702,0.9962731789601594,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300001,24.214892232648083,30.384752151263683,11.017955043859649,0.04657929271998895,0.8807565789473685,0.9778673127544398,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300002,19.384518476287138,35.35896049340388,4.090426260964913,0.015943614119719188,0.8813048245614035,0.9921320540525579,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300003,16.796292728749084,33.28132267916013,7.262198464912281,0.02962040655005843,0.8848684210526315,0.9718617528930517,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300004,13.156138237060143,16.51096836518045,12.122293037280702,0.04465072005801906,0.8648574561403509,0.9489716467228021,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300005,7.325786230768599,15.982829180658419,11.021347313596491,0.03965499378367177,0.8766447368421053,0.9576361011574049,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300006,26.582374316456864,42.906746519543255,4.213370339912281,0.017595799428580198,0.8845942982456141,0.9965919790401594,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300007,11.52708329034798,17.939837032935735,11.439247532894736,0.04471979037159829,0.875,0.9235123290490108,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300008,17.32579793441939,27.59340801620348,9.56383634868421,0.03353266080226814,0.8914473684210527,0.9550236971842486,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300009,13.692816605929602,22.975410509005982,5.773985745614035,0.022262328228708255,0.8766447368421053,0.9909291144772898,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300010,13.703388551097255,16.98592831633684,5.432257401315789,0.02527012454035351,0.8741776315789473,0.9894733716063356,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300011,15.894037948025385,28.443710514137276,4.43078399122807,0.014694726344513954,0.8774671052631579,0.9959528819616148,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300012,20.345744047404953,38.2954281877058,13.278474506578947,0.05465954296831317,0.8925438596491229,0.9383052912188973,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300013,16.631789567660764,26.09818284879853,3.6241776315789473,0.01441734873601326,0.8807565789473685,0.9965585814616286,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300014,13.167318851531794,26.623324363773452,6.944078947368421,0.025123264471327046,0.8821271929824561,0.9889966794319327,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300015,32.240176207178614,38.78387495344244,5.723204495614035,0.02251046401546298,0.8785635964912281,0.9854505793102283,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300016,19.37734519171525,26.698004292661413,5.104269462719298,0.02293686014028948,0.884046052631579,0.9909450074341658,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300017,13.306569051101318,36.61032514714743,4.846662554824562,0.018932820486255008,0.8870614035087719,0.9914884677580891,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300018,29.733377227654536,44.27573785809268,6.452508223684211,0.025917555946953996,0.8859649122807017,0.9839334513849749,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300019,7.363911493325835,15.842814488046743,4.302186129385965,0.018126640419947507,0.8744517543859649,0.99303737369296,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300020,7.063582968444691,15.47098900686308,17.204632675438596,0.06493796622461664,0.8865131578947368,0.9248229101622466,2500.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300021,22.842114231055316,30.787431174002243,10.798793859649123,0.03914354455693038,0.8895285087719298,0.9726011455128574,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300022,18.972858250445338,27.57797315886806,4.428214089912281,0.017308588893493574,0.8791118421052632,0.9963160113890841,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300023,14.164864866665376,16.592627887131723,11.409094024122806,0.047268042974891296,0.884046052631579,0.944800544135127,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300024,4.903132595448114,17.401794306801985,5.071957236842105,0.02167409994803281,0.8804824561403509,0.9977470530886096,1.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300025,28.2157591377389,34.27556266852827,3.8619449013157894,0.013182802533455247,0.8717105263157895,0.9980582430501959,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300026,14.118978755441557,16.827704821167647,7.8605400219298245,0.031592476516093385,0.8634868421052632,0.9834261622002851,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300027,26.49489808266751,32.9478771627671,9.051706414473685,0.03804158868847534,0.8799342105263158,0.9946664685815194,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300028,30.177158301599015,41.33221577479752,7.699835526315789,0.031309357300732144,0.8837719298245614,0.9724560542801699,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
random,300029,26.057158882946624,42.57613818934981,4.885348135964913,0.020763511743049662,0.8766447368421053,0.9895276896060882,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300000,26.581386403484352,43.42775701456972,3.085594846491228,0.01236250690703136,0.8930921052631579,0.996240201780368,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300001,26.581491894475917,29.949456391069546,7.880208333333333,0.032952211428615284,0.8919956140350878,0.9936525257854897,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300002,13.865132415938362,27.837076742561983,2.8077713815789473,0.010033576532100153,0.8914473684210527,0.9996810207336524,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300003,15.55109741568211,20.186275403789132,5.320963541666667,0.021129074874412627,0.8887061403508771,0.9887235588528294,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300004,13.083476073285597,18.981134396591827,5.512746710526316,0.01924687456831054,0.8919956140350878,0.994117512060964,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300005,8.322571791894116,14.000039077624589,5.068736293859649,0.01881741207787623,0.8884320175438597,0.9927094672708707,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300006,26.869180679817486,34.069829316623476,2.889185855263158,0.01071669084127642,0.8941885964912281,0.9984754459258955,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300007,12.43918884612046,15.499856816439081,5.269839638157895,0.023754843144606925,0.8922697368421053,0.9888533135070531,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300008,14.842647269868257,27.25188300806612,7.092687774122807,0.026108647055083024,0.8939144736842105,0.9680447957599548,4500.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300009,12.319594858831483,18.95248214933601,4.043414199561403,0.016757259783316557,0.8900767543859649,0.9971676695512145,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300010,12.733648740301437,20.11470553599277,3.0545847039473686,0.010297969195736497,0.8933662280701754,0.997850229020828,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300011,17.274551019405642,25.352245622654465,2.9958538925438596,0.011534742367730349,0.893640350877193,0.9984445763531635,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300012,21.41643794607379,39.61588868149123,7.804893092105263,0.03173133374775521,0.8969298245614035,0.9664179008815553,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300013,17.78904264587529,30.081491188734038,2.298999451754386,0.008241003180523487,0.8903508771929824,0.9996810207336524,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300014,16.88143257475676,33.08679817430518,3.930201480263158,0.014570786930142503,0.8878837719298246,0.9974591360556273,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300015,29.0447031677254,36.030952520750205,2.931126644736842,0.011261836650901094,0.8881578947368421,0.9965136125800945,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300016,16.6476812704307,34.070175464787106,3.2780975877192984,0.013055627503798867,0.8939144736842105,0.9949540861914982,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300017,8.706668924757722,22.123671857791578,2.870168585526316,0.012620441359303772,0.8928179824561403,1.0,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300018,24.943932725920565,31.702146170015986,4.108552631578948,0.015675981291812205,0.8917214912280702,0.9902255639097745,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300019,5.956371279566497,14.969307889924568,2.705489309210526,0.00961267930872676,0.8944627192982456,0.9987688519544475,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300020,8.214933278099938,18.444994013194712,8.512164199561404,0.03238870086414637,0.8889802631578947,0.966842128648495,4500.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300021,17.264795877963675,20.57073022959508,5.777652138157895,0.02210363096060361,0.8952850877192983,0.9934064389894299,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300022,18.736060063964562,35.861783185031136,2.364891721491228,0.010288239052355298,0.8952850877192983,0.9990640231026493,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300023,12.743469817954978,14.978394610712982,5.531455592105263,0.01963762205162951,0.8930921052631579,0.977169145064999,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300024,7.960775207880438,10.409042159050573,3.925609923245614,0.01730862315456182,0.8919956140350878,0.9980832343032574,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300025,22.36093626831705,26.951074036819875,3.226528234649123,0.013859390109131096,0.8925438596491229,0.9918620506180604,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300026,13.246780265681418,18.093081965029825,4.189830043859649,0.016065357510135797,0.8911732456140351,0.9965019753500389,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300027,24.39619327202448,31.96037072137646,3.713884320175439,0.012919540896203762,0.8908991228070176,1.0,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300028,24.35103011808983,29.618573284439766,4.0919339364035086,0.015383253902472718,0.8911732456140351,0.9933938603375353,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
elite,300029,29.185521367974058,38.073202586486346,3.5671258223684212,0.014004006078187595,0.8933662280701754,0.9981532779316712,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300000,26.581386403484352,43.42775701456972,3.446785910087719,0.013051051595524244,0.8854166666666666,0.9946949917553604,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300001,24.92095597488853,29.130623135711854,8.107250548245615,0.03419544281197307,0.8884320175438597,0.9850247391257357,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300002,14.289827742680252,27.837076742561983,2.870716831140351,0.011137656586786301,0.8903508771929824,1.0,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300003,15.507703696959265,20.186275403789132,5.5951891447368425,0.020863671509263097,0.8856907894736842,0.9825840709799699,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300004,12.827179126597963,19.057327453387035,6.0835731907894735,0.023364112791822076,0.8895285087719298,0.9907087522786657,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300005,7.97717768936471,14.000039077624589,5.595805921052632,0.0236275461455476,0.8908991228070176,0.9904339837977647,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300006,26.869180679817486,34.069829316623476,2.9342790570175437,0.011539059262329052,0.8865131578947368,0.996272021140681,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300007,12.299874036121555,15.499856816439081,6.320278234649122,0.02224829832126247,0.8887061403508771,0.9801901949751155,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300008,14.842647269868257,27.25188300806612,8.539028234649123,0.033670887082097194,0.8917214912280702,0.9564906008478719,4500.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300009,13.714885938852163,18.95248214933601,4.134697094298246,0.018268138631793832,0.8856907894736842,0.9928769291650178,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300010,12.733648740301437,20.11470553599277,3.4011787280701755,0.01345252279320348,0.8862390350877193,0.9975153400743237,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300011,17.750474817718658,25.352245622654465,3.418311403508772,0.012636646844583023,0.8898026315789473,0.9987688519544475,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300012,24.452939918122834,39.61588868149123,9.815652412280702,0.03639789680895151,0.8952850877192983,0.9462809486338732,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300013,19.145286650825504,30.081491188734038,2.307668585526316,0.009336415184943988,0.8895285087719298,0.9972352235701171,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300014,16.897386099004386,33.08679817430518,4.270285087719298,0.01856182450877851,0.8892543859649122,0.9969099796733762,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300015,29.0447031677254,36.030952520750205,3.741673519736842,0.019215714949008568,0.887609649122807,0.9941434339697466,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300016,14.234202248032796,34.070175464787106,3.772546600877193,0.012914249205691395,0.8939144736842105,0.9941399172462311,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300017,8.706668924757722,22.123671857791578,3.1007401315789473,0.012211415596076807,0.8944627192982456,0.9972509637007403,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300018,24.943932725920565,31.702146170015986,4.310272752192983,0.017991892460810822,0.8914473684210527,0.9950214451599493,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300019,5.93636773360434,14.969307889924568,2.859888980263158,0.01098546892164795,0.890625,0.998790078644888,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300020,8.426951513220988,18.444994013194712,10.997875548245615,0.04118007384493605,0.8862390350877193,0.9514242152093585,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300021,17.264795877963675,20.57073022959508,6.5554756030701755,0.028426853715653965,0.8944627192982456,0.986724390170278,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300022,21.086696829054382,35.861783185031136,2.5519805372807016,0.010435013468711148,0.890625,1.0,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300023,12.975248460880078,15.469474360758484,7.040330317982456,0.025952159625880097,0.8878837719298246,0.9718382699095597,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300024,7.709566773520116,10.409042159050573,4.283888432017544,0.016337304739319866,0.8908991228070176,0.9956792313512152,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300025,22.228952658403387,26.951074036819875,3.4528508771929824,0.012761836787945367,0.8881578947368421,0.9941131943591585,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300026,13.246780265681418,18.093081965029825,4.7758018092105265,0.017029138490364144,0.8919956140350878,0.9938376264314749,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300027,24.39619327202448,31.96037072137646,3.696785910087719,0.014020331477205699,0.890625,0.9990487582592845,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300028,24.35103011808983,29.618573284439766,4.744791666666667,0.024579318621356542,0.8887061403508771,0.9882464162385836,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
sentinel,300029,29.495612353946978,38.073202586486346,3.617530153508772,0.013182716880784637,0.8870614035087719,0.9959039233739141,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300000,28.20578869756579,29.89563340190513,13.105811403508772,0.04885861306810333,0.8379934210526315,0.9672433314540526,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300001,21.63130200203543,25.808659684554623,23.68540981359649,0.0906476945316046,0.852796052631579,0.9458381335517264,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300002,14.746209620140712,25.66563000336938,9.824938322368421,0.03926971094073767,0.8508771929824561,0.9641330548513395,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300003,13.221834095345544,19.937163267591206,16.10827850877193,0.05969186006354469,0.8434758771929824,0.9420365282408572,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300004,11.810045880994968,14.213030710508917,25.01113623903509,0.09572342040030082,0.8270285087719298,0.8620693799521726,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300005,7.563731616786845,11.655968545426283,25.132606907894736,0.10315699298552594,0.8464912280701754,0.8626452178185285,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300006,27.276246785210162,39.39135796406904,9.74852658991228,0.03843120555654228,0.8388157894736842,0.9759117737990359,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300007,11.068308309165143,15.00200455581237,26.615302905701753,0.10444078947368421,0.8083881578947368,0.8892816760002559,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300008,16.0016330032463,25.27322621619784,21.719263980263158,0.08209683424988543,0.8670504385964912,0.8267718104762243,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300009,13.581362993797393,16.46650706270281,13.946580317982455,0.05577970859453972,0.8305921052631579,0.9494837653122011,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300010,13.093141468012705,16.68716625273877,11.462308114035087,0.04295418048072939,0.8382675438596491,0.9702735740577499,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300011,8.479773894835295,13.528248923380136,12.690001370614034,0.04546147397693709,0.8410087719298246,0.9581033487852918,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300012,21.121705395151352,38.533061506995146,20.57127192982456,0.0845013788024304,0.8654057017543859,0.8544676658337175,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300013,18.820311469939657,24.755650665032537,9.221080043859649,0.03389625638900401,0.8338815789473685,0.9814747766516925,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300014,19.603390536043182,24.325708013694545,13.718030427631579,0.05678310194778284,0.8453947368421053,0.9411485321273665,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300015,27.95190003533007,31.963516048349916,10.717550712719298,0.042281926930186356,0.8344298245614035,0.963066087932411,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300016,11.970075915260402,33.524990204145574,10.718647203947368,0.04204340137307398,0.859375,0.9531261298003185,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300017,6.897364893062419,15.70683806004544,12.529605263157896,0.04254409262438687,0.8240131578947368,0.9682773127121224,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300018,22.318805655937034,25.570125712060825,19.67650082236842,0.07958087270341208,0.8237390350877193,0.8989316737488304,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300019,6.164271695992407,11.642192743975531,9.945483826754385,0.0351278047480907,0.8360745614035088,0.9921593261827657,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300020,6.71573123775398,12.60531894535423,31.56297971491228,0.1305443830212013,0.865953947368421,0.7729031607052024,2500.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300021,18.483645032307944,20.454870550456928,19.004180372807017,0.07550255505342535,0.8599232456140351,0.9006111607568078,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300022,17.86892929777116,30.497399966905768,8.065172697368421,0.033789533161424995,0.8525219298245614,0.9722977726691462,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300023,12.339496273909521,13.449353511084034,26.293174342105264,0.105267680355745,0.8366228070175439,0.8356857874710619,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300024,6.927769613286704,12.068328800962885,13.600842927631579,0.05263291512902992,0.846765350877193,0.9654197697855669,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300025,30.340719355270828,40.210647989961366,9.091728344298245,0.03458803874844592,0.8289473684210527,0.9848874120721526,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300026,11.459256552828162,15.441603350576035,17.92811129385965,0.06696366901505732,0.8207236842105263,0.9574978319397845,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300027,24.614495359109046,30.44414463156189,10.187191611842104,0.0395277310456807,0.8412828947368421,0.9952491933039861,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300028,23.93632557060326,24.51912068311537,19.04721765350877,0.07248965384261179,0.8497807017543859,0.8951534169751744,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
none,300029,23.542019712063542,41.65415713156836,9.58422423245614,0.035664127510376994,0.8459429824561403,0.9777645312782046,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300000,28.44500344201957,30.94510799075539,0.0031866776315789473,0.0001381406271584473,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300001,21.26672536614962,25.808659684554623,0.00517406798245614,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300002,14.832545499920897,25.66563000336938,0.0032552083333333335,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300003,12.411973636467648,19.937163267591206,0.005859375,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300004,11.206564132775275,13.424370704828371,0.0027412280701754384,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300005,7.465786447814696,11.655968545426283,0.007435581140350877,0.0,0.953125,1.0,3000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300006,26.26291708367489,39.39135796406904,0.003152412280701754,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300007,12.225352466898833,16.1128275566382,0.0028440241228070177,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300008,15.865771520857889,25.27322621619784,0.004625822368421052,0.0,0.953125,1.0,4500.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300009,12.371473023314373,17.74410186393276,0.004420230263157895,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300010,13.154317913368203,16.68716625273877,0.0032552083333333335,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300011,8.479773894835295,13.528248923380136,0.0033922697368421054,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300012,32.92083268506702,38.533061506995146,0.004214638157894737,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300013,18.18671882504166,24.755650665032537,0.0031866776315789473,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300014,18.032157571749245,24.325708013694545,0.005208333333333333,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300015,27.95405109558288,31.963516048349916,0.002398574561403509,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300016,13.397074828974802,33.524990204145574,0.003289473684210526,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300017,6.150371333878014,15.70683806004544,0.0027754934210526315,0.0,0.953125,1.0,1250.5,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300018,22.281209998599273,25.570125712060825,0.004009046052631579,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300019,6.188375869396727,11.642192743975531,0.0031181469298245616,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300020,6.188554379143463,12.60531894535423,0.0027412280701754384,0.0,0.953125,1.0,2500.5,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300021,17.639752170416074,20.57073022959508,0.0043859649122807015,0.0001392369813422445,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300022,18.212274921449872,30.497399966905768,0.0028440241228070177,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300023,12.254647645666232,13.389926485149484,0.0023300438596491227,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300024,5.280913483697599,9.901524428209251,0.004797149122807018,0.0,0.953125,1.0,1250.5,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300025,29.88127883124436,40.210647989961366,0.0025356359649122808,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300026,10.527048440309214,13.022440360373377,0.004420230263157895,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300027,24.737374865946425,30.44414463156189,0.006133497807017544,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300028,23.93632557060326,24.51912068311537,0.0030153508771929823,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
oracle,300029,28.388655898177596,41.65415713156836,0.004660087719298245,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,gradual,0.25,10
patrol,300000,29.59616436441189,44.765522869181474,10.541598135964913,0.03763144944053046,0.8728070175438597,0.9359888796737741,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300001,23.58147823174211,28.310395886305315,33.034813596491226,0.13084982044459356,0.8700657894736842,0.7804578802025355,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300002,16.778941842546008,27.492259540422253,8.343304550438596,0.02931520895414389,0.8766447368421053,0.970221325924119,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300003,16.313998660884476,22.548455711459148,16.65786047149123,0.06437461147948612,0.871984649122807,0.8746227690470955,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300004,12.55909061883569,18.994021891865433,26.167454769736842,0.10379325528387898,0.8717105263157895,0.8424375111658486,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300005,8.537991618049851,17.907970634687715,26.25342653508772,0.09436957715811839,0.8747258771929824,0.871084985717029,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300006,29.066915813277323,33.038081225429664,10.752124451754385,0.041649399088271866,0.8728070175438597,0.9450142473237501,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300007,11.768940412325554,15.620356891449873,14.452097039473685,0.05310330246548129,0.8706140350877193,0.9137831339237886,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300008,16.55809197260838,25.10205926463204,20.787075109649123,0.08171496038324157,0.8744517543859649,0.8315333573119594,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300009,12.523474883381981,22.020595109127655,26.573807565789473,0.10341091889281384,0.8681469298245614,0.8078535632381889,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300010,12.107036838000209,19.174216136227663,12.137438322368421,0.04955592859006659,0.8733552631578947,0.9531569917334921,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300011,14.526959312980193,26.792183371284267,16.79893092105263,0.06372610084923595,0.8722587719298246,0.9117692699837268,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300012,27.757359147629924,38.19746261996711,11.902857730263158,0.04902589273380301,0.8760964912280702,0.946541795350351,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300013,18.015095550053577,23.486260524569605,9.346354166666666,0.03430965043843204,0.8692434210526315,0.9759978266045666,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300014,18.966369417375525,33.873389732258154,17.37571957236842,0.06539252494753944,0.8766447368421053,0.9315084749127036,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300015,28.41654513119707,35.85408255183354,10.349026864035087,0.040508046691531976,0.8717105263157895,0.9627576947510622,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300016,14.217246016043013,34.172164274333404,9.170984100877194,0.03212309193258737,0.8785635964912281,0.9477009998251985,5000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300017,7.318052298514975,22.244994258918425,14.46570038377193,0.059414499585578116,0.8785635964912281,0.9349073931281838,500.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300018,22.950606845346186,30.863456024525718,13.412452028508772,0.0527364879828618,0.8774671052631579,0.929762723738645,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300019,5.994222801432507,14.483489494874911,11.98108552631579,0.04890083983471364,0.8771929824561403,0.9762526527957589,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300020,8.912468265847943,20.355298674048413,31.33850740131579,0.12724851964776332,0.8769188596491229,0.7989642590652875,2500.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300021,18.093388968523428,21.29595989641836,16.600877192982455,0.06265165661858058,0.8763706140350878,0.9227048980209064,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300022,19.48829691598842,35.00426873381161,7.809827302631579,0.03198818897637796,0.8788377192982456,0.949453337304737,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300023,12.552269013525937,13.81849422302004,43.96806469298246,0.17541574435870955,0.8640350877192983,0.6646069181710299,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300024,7.011323969708778,10.441791354976672,20.76380893640351,0.08033341706738412,0.875,0.898330488024456,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300025,21.33488858121489,19.796482457964057,10.244483278508772,0.041878194502003044,0.8739035087719298,0.9579816805643394,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300026,14.782597002805733,18.468912414237728,16.43849369517544,0.06776003328531302,0.8711622807017544,0.9206496248817492,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300027,24.177680622685298,32.553553395581616,10.314418859649123,0.04346786243276608,0.8700657894736842,0.9800293074922908,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300028,24.274339026677595,29.963283331192855,14.944387335526315,0.05971484924033619,0.8744517543859649,0.9008164187781069,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300029,27.233981048666266,38.012987609367414,12.205386513157896,0.043531736438646926,0.8818530701754386,0.9516805905879641,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300000,26.561215042066102,44.765522869181474,6.021964089912281,0.024591190081502973,0.8862390350877193,0.9662632810261024,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300001,21.298531336034042,26.755159458291182,16.209429824561404,0.062010032463047385,0.8870614035087719,0.8689259875727265,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300002,14.773588914927714,27.492259540422253,5.105503015350878,0.01952661619052004,0.8856907894736842,0.9767897262149595,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300003,15.972450181580546,22.548455711459148,8.819729989035087,0.03515163332105417,0.8873355263157895,0.928577962422625,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300004,12.979828116979379,20.009900348457947,11.968201754385966,0.049188855504904,0.8851425438596491,0.9073520509352044,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300005,8.893607398138736,15.372353921256746,8.210663377192983,0.032389711565659556,0.8856907894736842,0.950170314754697,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300006,26.573883393567574,33.038081225429664,5.118935032894737,0.020212779734769995,0.8832236842105263,0.9801873788058452,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300007,11.836428806094725,15.720188810554937,11.117941337719298,0.04497558350710547,0.8873355263157895,0.9296560677796536,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300008,16.38629566175698,25.10205926463204,10.326343201754385,0.04254731316480177,0.8900767543859649,0.9318344506302982,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300009,12.998733449269704,22.020595109127655,8.995990953947368,0.03212874500884758,0.8865131578947368,0.9390814994948103,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300010,12.079101657373176,19.174216136227663,6.306332236842105,0.027168461809598362,0.8878837719298246,0.9745110887973619,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300011,14.517036794322904,26.792183371284267,6.781558388157895,0.026947220961414907,0.8900767543859649,0.9700034685290589,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300012,26.060753843828667,38.19746261996711,5.68578673245614,0.02129308260809504,0.8898026315789473,0.9754305658123388,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300013,19.809664272869107,25.48719157465861,4.269051535087719,0.017988499792789058,0.8881578947368421,0.9853107148132602,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300014,17.778515001933613,33.47429171747323,8.01514528508772,0.035579965196236435,0.8856907894736842,0.9669485652223225,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300015,28.417367499824522,35.85408255183354,4.5851493969298245,0.018393519477828427,0.8884320175438597,0.9792288428140957,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300016,14.919483417624448,34.172164274333404,5.575109649122807,0.02086678926647327,0.8889802631578947,0.9744535798176814,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300017,8.16111647552039,22.244994258918425,7.017646655701754,0.025665017612929962,0.8889802631578947,0.9637152886163551,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300018,23.775171930306968,30.863456024525718,8.354509320175438,0.033668902818068794,0.8856907894736842,0.9280712126583688,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300019,6.001588300362253,14.483489494874911,6.060855263157895,0.020472872634341756,0.8881578947368421,0.9744761647473879,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300020,9.26919228174044,20.355298674048413,12.593098958333334,0.052384436731592765,0.8892543859649122,0.8963133091094416,2500.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300021,18.088203973267003,21.29595989641836,8.597210800438596,0.03586172822147231,0.8881578947368421,0.9662325172506699,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300022,20.217500762904926,35.00426873381161,4.965494791666667,0.0185345869595248,0.8933662280701754,0.9660951611549098,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300023,12.436902158890035,15.45412624844581,10.995648300438596,0.039578368904544824,0.8856907894736842,0.9170807011107375,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300024,7.343114421315777,10.441791354976672,7.170230263157895,0.02784842410049621,0.8898026315789473,0.9608137156100123,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300025,22.23582708588202,27.824214793511334,5.320997807017544,0.020593745683105402,0.8873355263157895,0.9705658990167518,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300026,11.726966398996494,18.468912414237728,7.2309827302631575,0.025402903310331824,0.8856907894736842,0.963601299609223,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300027,25.119922878063186,31.907468227779276,5.461657072368421,0.020353733469719793,0.8867872807017544,0.9807694102630781,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300028,24.203530605355418,29.156067328120034,8.568359375,0.036256518510844035,0.8862390350877193,0.9491146062894346,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300029,31.30109356960959,48.32065066773885,6.330386513157895,0.024161659068932174,0.8878837719298246,0.9703416846296308,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300000,29.14086191000473,42.39308114814975,7.057600054824562,0.026225254600850335,0.8810307017543859,0.9709324308931504,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300001,23.0836374558941,29.935951499137005,15.180955317982455,0.062153569208454204,0.8730811403508771,0.9501843104821588,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300002,20.113286328571604,35.15314564477198,4.999965734649122,0.020078503424550708,0.8807565789473685,0.9826941963058116,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300003,17.217388882593834,35.181742167338285,8.192811129385966,0.030729814200856475,0.8845942982456141,0.9558736748805843,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300004,12.913729835739625,18.905644767333065,16.06688596491228,0.05783667460975273,0.8689692982456141,0.8865366642573573,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300005,8.235528831460982,17.896092008081652,10.556092379385966,0.04197856230142285,0.8703399122807017,0.9375002761572635,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300006,25.955928594370043,41.47837267153544,4.594229714912281,0.020611150305773183,0.8810307017543859,0.9773549117803583,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300007,12.185314437668683,18.323365631368922,14.173691063596491,0.052644529631164526,0.8667763157894737,0.9017939064107628,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300008,18.691538159254332,25.723399737154537,8.39477110745614,0.03562128404453829,0.8845942982456141,0.9520993005407309,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300009,13.360719961640951,26.95328019592761,9.25438596491228,0.04028123471956357,0.8774671052631579,0.9477038174407,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300010,13.434800106470387,17.11221815510298,6.9731702302631575,0.02524852293682588,0.8793859649122807,0.9782098079533575,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300011,16.897435762410346,29.036740748218065,5.73523163377193,0.02239178367506693,0.8826754385964912,0.9811123545418446,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300012,20.580219866731415,36.830333512799946,5.61499451754386,0.02128131393115334,0.887609649122807,0.9719253916136776,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300013,18.73931375295293,27.89150578398134,4.098238760964913,0.017710060091172816,0.8793859649122807,0.9898333433723635,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300014,13.517736685975057,26.174051454795567,7.935375548245614,0.028965403447376095,0.8804824561403509,0.9688203061743719,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300015,30.379207556145943,38.50748601353096,4.322985197368421,0.01676251885729196,0.8788377192982456,0.9895929017120153,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300016,17.913818309799247,26.233880876085507,5.789953399122807,0.020904887574360223,0.8895285087719298,0.9785367629048973,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300017,13.504411391218392,37.04626836966244,6.568907620614035,0.026498178270479344,0.8777412280701754,0.965460737694214,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300018,28.460061290106097,44.203458051683974,8.914987664473685,0.03619392353916286,0.8859649122807017,0.9451843094693414,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300019,6.606395970545059,15.870122261635377,6.231051260964913,0.0262111047796657,0.8777412280701754,0.9710472179392249,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300020,8.825684737243098,18.63693348542933,12.355537280701755,0.047780468642077634,0.8919956140350878,0.9336587530289355,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300021,22.92858364119252,31.182005560503963,10.005482456140351,0.03354054084796418,0.8870614035087719,0.9675530739624731,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300022,17.87414600080666,25.970641112652732,5.120339912280702,0.02060130024865313,0.8813048245614035,0.9798277588142528,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300023,13.148348586505593,14.185911487952666,16.408168859649123,0.05833527593590274,0.8733552631578947,0.8931322859024605,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300024,8.06870404858864,16.744201261943587,6.694010416666667,0.02538125031520183,0.8898026315789473,0.981463624106984,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300025,28.840138048679293,34.37513434773433,5.361430921052632,0.021139918502511748,0.8665021929824561,0.9770088570028209,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300026,11.85806631589429,16.526243959550726,9.115679824561404,0.03653773829258185,0.8793859649122807,0.9485133867064706,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300027,27.38169129527207,33.2401390085404,6.909231085526316,0.027764296047423895,0.8854166666666666,0.9761456237034929,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300028,30.20113934700164,41.11624220317212,8.148094846491228,0.035945702099737534,0.8824013157894737,0.9571362176760655,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
random,300029,28.497768229343833,41.67517744580477,5.11828399122807,0.020195615761845562,0.8802083333333334,0.9773220647786828,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300000,26.561215042066102,44.765522869181474,3.8907277960526314,0.016351317516231523,0.8873355263157895,0.9868466945544117,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300001,21.298531336034042,26.755159458291182,9.751850328947368,0.03605902058295345,0.8889802631578947,0.9213421253852163,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300002,14.773588914927714,27.492259540422253,3.464809484649123,0.013071676758606928,0.8914473684210527,0.9851872691901606,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300003,15.984006769829078,22.548455711459148,6.540021929824562,0.0245860337907323,0.8903508771929824,0.95471804547035,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300004,12.945199074912882,19.70591751367328,8.80225466008772,0.037371356540958696,0.8889802631578947,0.9463518600281537,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300005,8.916274275977578,15.372353921256746,5.270250822368421,0.021969772966975623,0.8837719298245614,0.9769240792716072,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300006,26.573883393567574,33.038081225429664,3.750548245614035,0.013892846042271033,0.8859649122807017,0.9819702669461257,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300007,11.773651210830197,15.720188810554937,7.081585800438597,0.026058934245061473,0.8848684210526315,0.9505520251549017,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300008,16.38629566175698,25.10205926463204,8.615337171052632,0.034998143735322555,0.8917214912280702,0.9529634118356886,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300009,13.146789852774802,22.020595109127655,5.82898163377193,0.02238112848284315,0.8884320175438597,0.9559197456210957,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300010,12.079101657373176,19.174216136227663,4.383018092105263,0.019758512230927273,0.8903508771929824,0.9792776200276508,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300011,14.710097457864617,26.792183371284267,4.690275493421052,0.019917072454758943,0.8941885964912281,0.9698018598248656,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300012,23.720435875232628,38.19746261996711,4.354166666666667,0.018970593313993644,0.8969298245614035,0.9792803330351907,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300013,19.809664272869107,25.48719157465861,3.034642269736842,0.012213574043376158,0.8911732456140351,0.9925547148491888,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300014,17.020412199824943,33.47429171747323,5.56640625,0.02183817620385171,0.8933662280701754,0.9659420340258251,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300015,28.417367499824522,35.85408255183354,3.1902754934210527,0.012891378298107473,0.8930921052631579,0.9799695680200535,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300016,14.45882605993593,34.172164274333404,3.998560855263158,0.0173075096698439,0.8914473684210527,0.9831696315490546,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300017,8.160070265447636,22.244994258918425,5.408408717105263,0.02113443673159276,0.8914473684210527,0.974753365326691,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300018,23.775171930306968,30.863456024525718,5.5167900219298245,0.020729935073905234,0.887609649122807,0.969677691602902,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300019,6.001588300362253,14.483489494874911,4.157929002192983,0.014975307362895426,0.8884320175438597,0.9864145706086642,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300020,9.590520305239288,20.355298674048413,11.383155153508772,0.04979537919602155,0.8914473684210527,0.9373790860979025,5000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300021,18.088203973267003,21.29595989641836,6.01086211622807,0.0251254229186264,0.8933662280701754,0.9793531757379825,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300022,20.217500762904926,35.00426873381161,3.498972039473684,0.012362506907031357,0.8993969298245614,0.9833802236204972,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300023,12.188141302663166,15.45412624844581,6.862835800438597,0.02693202617764885,0.8917214912280702,0.9566926599489028,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300024,7.26688908522123,10.441791354976672,5.4838610197368425,0.02249653689122193,0.8911732456140351,0.9629904152861954,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300025,22.96981416520825,27.824214793511334,3.582442434210526,0.016484062025141594,0.8939144736842105,0.9814627308618715,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300026,11.726966398996494,18.468912414237728,4.911561129385965,0.018828324228111835,0.8895285087719298,0.9801728499901947,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300027,25.119922878063186,31.907468227779276,3.574732730263158,0.013471162458859308,0.8887061403508771,0.9896961031000836,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300028,24.203530605355418,29.156067328120034,6.611362390350878,0.03064131786158309,0.8917214912280702,0.966441851617212,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
elite,300029,30.941114524561804,48.32065066773885,4.592619243421052,0.01565090136759221,0.890625,0.9836149708250412,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300000,26.561215042066102,44.765522869181474,3.7905701754385963,0.013337045862688215,0.8637609649122807,0.9883301605929486,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300001,21.298531336034042,26.755159458291182,10.204152960526315,0.03989026453930101,0.8621162280701754,0.9277418596561787,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300002,14.773588914927714,27.492259540422253,3.245614035087719,0.011011490202979013,0.8670504385964912,0.9878416214130535,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300003,15.970627737858377,22.548455711459148,5.570518092105263,0.02060907751114444,0.8665021929824561,0.9634508590298453,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300004,12.620468392864835,19.70591751367328,7.560615405701754,0.028320987014781047,0.8591008771929824,0.9505430128640507,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300005,8.915273940559183,15.372353921256746,5.206859923245614,0.02128883423563283,0.8621162280701754,0.9730424876899553,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300006,28.232530963460352,33.038081225429664,3.2410224780701755,0.01237329914352811,0.8629385964912281,0.990710042815257,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300007,11.836296969695308,15.720188810554937,6.725568804824562,0.029226455656858684,0.8678728070175439,0.9593414524847008,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300008,16.38629566175698,25.10205926463204,6.6137952302631575,0.02608699405995303,0.8730811403508771,0.95607434097795,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300009,13.146789852774802,22.020595109127655,5.6509046052631575,0.01840525142690497,0.8689692982456141,0.9647184302308957,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300010,12.078004816350255,19.174216136227663,3.7101493969298245,0.016464721652118045,0.8678728070175439,0.9857772821207724,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300011,14.71645029697546,26.792183371284267,4.146655701754386,0.015666010498687665,0.8686951754385965,0.9829765957804124,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300012,23.720435875232628,38.19746261996711,3.7753220942982457,0.015260222406409726,0.8739035087719298,0.9811838297883352,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300013,19.817215336808097,25.48719157465861,2.7170709978070176,0.01235926923608233,0.8681469298245614,0.992656873896094,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300014,16.598273116489576,33.47429171747323,4.751370614035087,0.022122080545852824,0.8711622807017544,0.9812449767666759,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300015,28.417367499824522,35.85408255183354,2.9190995065789473,0.009743386517474788,0.8637609649122807,0.9834666934590277,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300016,14.747565120277478,34.172164274333404,3.7481154057017543,0.01332409517889211,0.8700657894736842,0.9768463928237227,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300017,8.160070265447636,22.244994258918425,4.397066885964913,0.015778249758253902,0.8739035087719298,0.9808862774174476,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300018,23.775171930306968,30.863456024525718,5.2144325657894735,0.022520418911451855,0.8736293859649122,0.9598671943172719,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300019,5.929497633230436,14.483489494874911,3.6163993969298245,0.014287841898052217,0.8692434210526315,0.9909942252875056,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300020,9.26919228174044,20.355298674048413,8.37890625,0.03607952583229728,0.865953947368421,0.9479649849442444,2500.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300021,18.08737307371614,21.29595989641836,5.403371710526316,0.022380940046967814,0.8708881578947368,0.9772970065527427,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300022,20.217500762904926,35.00426873381161,3.1119449013157894,0.013869103121978173,0.8697916666666666,0.9834314010975215,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300023,12.389615880441555,15.45412624844581,7.349609375,0.028195797071418706,0.8654057017543859,0.9483563795114108,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300024,7.343114421315777,10.441791354976672,4.421566611842105,0.016328773733327192,0.8681469298245614,0.973615245590882,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300025,22.96981416520825,27.824214793511334,3.5427631578947367,0.012639867384997928,0.8665021929824561,0.9852013151996857,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300026,11.726966398996494,18.468912414237728,4.524636787280702,0.017864508986815245,0.8637609649122807,0.9793810135406895,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300027,25.10407723929866,31.907468227779276,3.351596765350877,0.011828583652920579,0.8681469298245614,0.9938381860106259,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300028,24.203530605355418,29.156067328120034,5.145216557017544,0.02282450096698439,0.8706140350877193,0.9592632312233038,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300029,31.52676501563843,48.32065066773885,4.153029057017544,0.015099418082608096,0.8725328947368421,0.9837908789108828,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300000,27.830299101932564,31.29527894494647,15.33765076754386,0.05587680446194225,0.8275767543859649,0.9384414168320933,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300001,20.393073937358473,24.42109913379477,32.91454221491228,0.1254634152090638,0.8412828947368421,0.8649643225008388,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300002,15.977726299378736,25.643388645433056,10.655461896929825,0.042968210388175165,0.8470394736842105,0.9415095617573511,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300003,14.808905523688882,20.06104933441012,20.39939692982456,0.0812180549799696,0.8456688596491229,0.9023576010255528,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300004,12.095492153858919,14.547352991802512,27.569147478070175,0.10571913845199175,0.8358004385964912,0.8662457059717411,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300005,8.711176171741796,13.615303453738164,24.316200657894736,0.09268920880503971,0.8390899122807017,0.8842366491369267,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300006,24.91891095002701,37.30121106631411,10.943393640350877,0.039247081505162734,0.8366228070175439,0.9653973851206876,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300007,11.105019835074458,15.548502633396843,18.28625274122807,0.07425382476861446,0.8146929824561403,0.9405653399542168,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300008,15.663392705074456,23.701854010578977,18.030222039473685,0.07032901383489344,0.865953947368421,0.8753859614584539,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300009,11.889252527407988,18.50556621924963,27.49743009868421,0.10465663420361929,0.819078947368421,0.8140067794237589,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300010,12.420243601874404,15.773667092884386,14.681606359649123,0.05926124982732422,0.8401864035087719,0.9520718874136307,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300011,8.378127815123714,14.184145474211988,17.564007675438596,0.06797952681901605,0.8404605263157895,0.8994994186947505,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300012,14.666020786742733,36.80647083656546,14.46655701754386,0.05512395174835602,0.8475877192982456,0.9459332776245849,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300013,19.40864020721625,26.601163421124173,11.174136513157896,0.04544826633512917,0.8410087719298246,0.9622665653417946,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300014,19.680573055317215,24.17250119500531,18.396415844298247,0.0738553408619975,0.8440241228070176,0.9061803075875466,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300015,27.51584812739011,31.405749869627563,11.79553865131579,0.047103915327470026,0.837171052631579,0.9583216882226895,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300016,13.538343480288567,33.49295510455218,10.851391173245615,0.038049228906693676,0.8574561403508771,0.9573558546349014,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300017,6.305504567437383,15.68140206367816,17.723821271929825,0.0665395341207349,0.8478618421052632,0.9213030062648999,750.5,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300018,22.1236711894674,25.52609304234561,17.89172149122807,0.06723455415112585,0.8289473684210527,0.9053984483388281,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300019,5.805711492395632,10.321809236761416,12.700143914473685,0.05325139593296452,0.8429276315789473,0.9715437834960727,2500.5,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300020,8.737038384316069,15.70262347479671,27.95007538377193,0.10912379784763748,0.865953947368421,0.757547139366714,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300021,18.323260771394263,21.032117893598492,16.874314692982455,0.06433421768002684,0.8585526315789473,0.8818895171018031,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300022,19.62015029856558,29.894403814837478,10.084258497807017,0.039160829265859315,0.8514254385964912,0.9402438838117775,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300023,11.44529619227309,12.76473548264908,44.73852110745614,0.1699362175396935,0.796875,0.596730486186244,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300024,7.515633124434211,10.718703444510076,17.82007264254386,0.06812518775065397,0.8500548245614035,0.914439163382376,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300025,30.688844682899177,40.29483881300453,12.652001096491228,0.048584490261085786,0.8259320175438597,0.9713122535918862,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300026,10.73625408560032,10.319741213403688,21.93236019736842,0.08704910035916563,0.8231907894736842,0.9229125631407413,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300027,25.075604300519366,34.384688253323986,11.137780975877194,0.042429797700726,0.8448464912280702,0.9730290555685135,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300028,23.737909986006773,24.734711683082878,18.99976014254386,0.0667254860686274,0.8500548245614035,0.8855157102623438,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300029,28.081334739190986,41.94386230193461,11.843784265350877,0.04486452625439365,0.8508771929824561,0.9640786393010606,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300000,27.87042519906458,31.29527894494647,0.9413034539473685,0.0050712719298245616,0.953125,0.9945355191256829,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300001,20.480217096476295,24.42109913379477,1.4942091557017543,0.005917383271170052,0.953125,0.9919470808167961,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300002,15.811572719766163,25.643388645433056,0.8953536184210527,0.0028869232628816136,0.953125,0.9933851020995111,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300003,14.2272133507568,20.06104933441012,1.7441063596491229,0.0056540527006492605,0.953125,0.985907391429393,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300004,11.70466809969242,13.533867318395643,0.858312774122807,0.0032981074734079294,0.953125,0.9933851020995111,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300005,8.710599492847887,13.615303453738164,1.8354577850877194,0.00712719298245614,0.953125,0.9870578084555651,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300006,25.267267763548826,37.30121106631411,0.9384251644736842,0.00356359649122807,0.953125,0.9930974978429681,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300007,11.27029042608573,15.548502633396843,0.8603001644736842,0.003426535087719298,0.953125,0.99424791486914,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300008,15.663392705074456,23.701854010578977,1.485094572368421,0.004564362294625453,0.953125,0.9916594765602531,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300009,11.610871142815293,18.50556621924963,1.1618695175438596,0.0033013451443569554,0.953125,0.9905090595340811,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300010,12.44480386650414,15.760679977074782,1.056640625,0.003700657894736842,0.953125,0.9910842680471671,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300011,8.378127815123714,14.184145474211988,0.9845805921052632,0.0030153508771929823,0.953125,0.9928098935864251,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300012,14.666020786742733,36.80647083656546,1.8818873355263157,0.0069901315789473685,0.953125,0.9827437446074202,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300013,18.53060617357741,26.601163421124173,0.9883155153508771,0.003306741262605332,0.953125,0.993385102099511,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300014,17.968540722519784,24.17250119500531,1.4789953399122806,0.006053365451029149,0.953125,0.9916594765602531,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300015,27.51584812739011,31.405749869627563,0.8594092653508771,0.004111842105263158,0.953125,0.993960310612597,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300016,13.517889143942654,33.49295510455218,0.8514254385964912,0.004122719994430521,0.953125,0.9936727063560541,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300017,5.973904530631073,15.68140206367816,0.8028714364035088,0.002470342934106921,0.953125,0.995973540408398,750.5,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300018,22.1236711894674,25.52609304234561,1.1358963815789473,0.00356359649122807,0.953125,0.9922346850733391,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300019,5.805711492395632,10.321809236761416,0.9280427631578947,0.0026041666666666665,0.953125,0.9948231233822259,2500.5,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300020,8.509821391705412,15.70262347479671,0.8849369517543859,0.004523026315789474,0.953125,0.993960310612597,1000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300021,18.37032296763653,20.96911417708038,0.9895833333333334,0.0035851809642215775,0.953125,0.994535519125683,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300022,19.710887879052226,29.894403814837478,0.8910019188596491,0.003289473684210526,0.953125,0.9939603106125969,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300023,11.464203736952014,13.328413650274744,0.8489925986842105,0.0037060540129852187,0.953125,0.993960310612597,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300024,7.3347108589719126,10.718703444510076,1.216796875,0.00712719298245614,0.953125,0.9925222893298821,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300025,30.688844682899177,40.29483881300453,0.9103275767543859,0.003426535087719298,0.953125,0.9962611446649411,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300026,10.79407918840306,10.319741213403688,1.123218201754386,0.0049417650918635175,0.953125,0.992234685073339,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300027,25.72262585381904,34.384688253323986,1.1451480263157894,0.005482456140350877,0.953125,0.994823123382226,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300028,23.737909986006773,24.734711683082878,0.93359375,0.00356359649122807,0.953125,0.996548748921484,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
oracle,300029,27.09248199928263,41.94386230193461,1.2056606359649122,0.0043859649122807015,0.953125,0.9928098935864251,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300000,29.77087237029035,43.09493889792565,20.892064144736842,0.0770036866279873,0.8744517543859649,0.9100705483938604,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300001,25.76862833689608,29.803589532792643,26.156798245614034,0.09890183970972927,0.8739035087719298,0.904604133676504,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300002,14.096784299016615,28.64356401244776,19.26744106359649,0.07317165466707011,0.8771929824561403,0.9306463764020584,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300003,14.477152833366734,19.739501842324014,28.39439418859649,0.1160920879955795,0.871984649122807,0.8511369772565265,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300004,12.87123388455465,18.424583526210508,28.22255345394737,0.10861630577427822,0.8708881578947368,0.8447904730367345,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300005,7.9661265762662055,15.7547463137072,29.59213952850877,0.11979605208340185,0.8763706140350878,0.8243769979788831,2000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300006,27.154192640453495,33.7507642255011,20.327713815789473,0.07502439045448267,0.8711622807017544,0.9070159505452291,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300007,12.857624268190047,15.80977480220266,21.27847450657895,0.08744654588132623,0.8717105263157895,0.8723228223385694,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300008,15.932438656847017,27.664202281669954,24.65306332236842,0.09604926028983218,0.8826754385964912,0.8569211351900462,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300009,13.466560290399164,20.268804778151207,21.72241639254386,0.08160935064038047,0.8697916666666666,0.8893678287857175,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300010,12.307756155336518,20.5986388115306,21.24277001096491,0.07875312529464519,0.8752741228070176,0.9057487454689273,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300011,16.882403987302958,25.250220525212175,23.406215734649123,0.08897676510282705,0.8736293859649122,0.8658564266580626,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300012,22.43777685028979,40.52033716193068,21.660841557017545,0.08099573490813648,0.8862390350877193,0.8630920930609889,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300013,19.03059160190696,22.875722952164153,20.38973410087719,0.07659279363654105,0.8739035087719298,0.8896018066033258,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300014,20.6381092127735,31.6793359075444,20.93050986842105,0.0865790385028626,0.871984649122807,0.9023251148269694,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300015,29.61657314534886,35.94193315511983,18.918003015350877,0.07260837091087298,0.8728070175438597,0.8963391861756419,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300016,13.953062664015443,33.16534468419612,14.031832510964913,0.05286931896670811,0.8807565789473685,0.9500765118970539,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300017,9.352554820790814,22.059542425671136,16.069147478070175,0.06270397326978865,0.8744517543859649,0.909012829578926,4000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300018,25.001129280848136,32.1531581727607,17.75815515350877,0.06839508054914188,0.8763706140350878,0.9108321026242734,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300019,7.748816704892874,15.838369319444563,19.283134594298247,0.07558601501566689,0.8725328947368421,0.8916445847633523,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300020,7.914519970662853,18.81272468858914,25.52816611842105,0.09802646653817396,0.8793859649122807,0.8616923276018033,1750.5,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300021,17.491953564963726,19.542364800304266,22.505345394736842,0.08873979842431977,0.8766447368421053,0.8862684962846308,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300022,18.776603185329943,35.145347520480996,13.119962993421053,0.050243257010636824,0.8739035087719298,0.9344065225521372,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300023,13.33608155473087,15.42531633830265,21.616536458333332,0.08886803760275579,0.8736293859649122,0.9103871329345516,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300024,8.109906039318117,10.706286239247957,19.502021655701753,0.08087186401590152,0.875,0.8988200644245479,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300025,17.656873857489753,21.171984157519546,19.01463130482456,0.07534817467991939,0.8665021929824561,0.8980099448033682,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300026,15.333053486981878,18.93934372245685,27.324732730263158,0.10179242602898321,0.8733552631578947,0.853937165442099,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300027,24.957003902269477,33.051444952238086,20.95004111842105,0.08276469142015143,0.8752741228070176,0.9479275686832794,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300028,27.204577496094796,31.85308467020748,20.28847998903509,0.07532888569849822,0.8706140350877193,0.9142656294458383,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300029,27.977306020164544,30.732601415952818,17.456859923245613,0.07350301058858871,0.881578947368421,0.9188520320412082,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300000,28.031834246405392,43.09493889792565,11.157209429824562,0.045718072247548,0.8837719298245614,0.9534800534433835,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300001,22.194460733718337,27.181815164520774,14.646347313596491,0.05946561956619458,0.8873355263157895,0.9406402045711376,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300002,13.884600168742677,28.64356401244776,10.655667489035087,0.04274489674536298,0.8865131578947368,0.9648099043093844,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300003,15.643717691962232,19.739501842324014,15.09327028508772,0.05860636663838072,0.8873355263157895,0.9090933247580557,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300004,13.085979673239875,18.613055512041313,13.315652412280702,0.049767319381129986,0.8859649122807017,0.9314910156462265,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300005,8.47432170173445,14.469218302795497,13.714158442982455,0.05341192616822019,0.8870614035087719,0.9410748988597741,3000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300006,29.53012330576163,34.54577924421283,10.895901864035087,0.04629545690012433,0.8854166666666666,0.9517354389489664,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300007,12.6776481032077,15.80977480220266,12.857695997807017,0.047085534264357305,0.8878837719298246,0.9429133426317473,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300008,16.03116725085625,27.664202281669954,16.52528782894737,0.06650748289139297,0.8911732456140351,0.9071972632109824,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300009,13.248298026331236,20.268804778151207,12.69006990131579,0.045463700946372934,0.8856907894736842,0.9313826760578349,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300010,12.295047693132402,20.870370594050414,13.264322916666666,0.04994761825276227,0.8887061403508771,0.9341347296989272,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300011,15.485893848115403,25.250220525212175,11.94640899122807,0.04713098157138253,0.8892543859649122,0.9444602022782532,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300012,22.666851272063365,40.52033716193068,16.48574561403509,0.06646614691255698,0.8892543859649122,0.9151437294618697,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300013,20.933009206552427,29.520457056281238,10.547628837719298,0.04078614008227042,0.8895285087719298,0.9633406924566781,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300014,18.491804032165035,31.6793359075444,11.038034539473685,0.042887662616734316,0.8865131578947368,0.9518355857458309,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300015,30.211335341189276,35.94193315511983,10.50452302631579,0.041733819593822705,0.8873355263157895,0.9554398726040669,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300016,14.461154137000637,33.16534468419612,9.137232730263158,0.034753470783257356,0.8908991228070176,0.9723867575487882,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300017,9.352554820790814,22.059542425671136,9.83655427631579,0.0406090274899848,0.887609649122807,0.9656889912471498,4000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300018,25.56784494442196,32.1531581727607,11.11242461622807,0.04120409290943895,0.887609649122807,0.9501622547305714,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300019,7.748816704892874,15.838369319444563,11.175918311403509,0.04327700539625529,0.887609649122807,0.9443992814638351,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300020,7.589812138425624,18.81272468858914,16.610540021929825,0.06410830019602813,0.8895285087719298,0.923523035560269,1500.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300021,17.294585421465552,20.195211859941875,12.281524122807017,0.04451847233459853,0.8955592105263158,0.9524052567779729,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300022,18.998100721597403,35.145347520480996,8.845668859649123,0.03404518925265921,0.887609649122807,0.9760511766249989,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300023,12.694809678887285,15.00089521485085,13.499451754385966,0.05219678886082223,0.8903508771929824,0.9283258707488866,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300024,7.682731223404908,10.706286239247957,12.403371710526315,0.055477594494767093,0.887609649122807,0.9382666880472346,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300025,18.32618959051549,23.79373921831706,11.402720668859649,0.045833600569665636,0.8845942982456141,0.950899353087627,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300026,14.392033302668972,18.93934372245685,14.527720668859649,0.057544599002975504,0.8865131578947368,0.9283414619339408,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300027,24.91923243053361,32.97855214222534,12.237047697368421,0.0497268064901975,0.887609649122807,0.960613946168149,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300028,26.834854603880373,30.08515993834962,11.144565515350877,0.042670344660864765,0.8884320175438597,0.9573673641257354,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
periodic,300029,26.449818265857335,37.32131724047324,11.244174890350877,0.04765204102776626,0.8889802631578947,0.9574812039926154,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300000,27.943725357146604,41.227785910688716,10.601391173245615,0.04311943874340268,0.8744517543859649,0.9711013645224172,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300001,24.398075446232557,29.459126769631965,14.134422971491228,0.06017966915319795,0.8791118421052632,0.9652832577021452,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300002,18.896055487934163,36.33280358109696,8.817434210526315,0.03532593097976505,0.878015350877193,0.9867440779343306,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300003,15.78526964025208,33.49135644160644,13.861362390350877,0.05170461148496788,0.8755482456140351,0.9399514071576573,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300004,12.810042468695633,16.86361906489759,16.070381030701753,0.06581429582815305,0.8675986842105263,0.90612481591937,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300005,6.745385743313553,16.438365671270486,13.6796875,0.05174670120730523,0.8785635964912281,0.940952928526904,3500.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300006,25.79785324843409,43.163735552977464,9.705420778508772,0.03627834281131525,0.8791118421052632,0.9612108259658739,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300007,13.282794197597694,17.471208492582573,14.332579495614034,0.054717718262190906,0.8758223684210527,0.9342415607786385,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300008,16.939458228869185,27.724261505155013,13.822060032894736,0.049487012451294464,0.8925438596491229,0.9254073808043478,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300009,12.81024596233283,21.865385168517808,10.771895559210526,0.04380373505943336,0.8824013157894737,0.9723346129068593,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300010,11.085038549512825,15.945022096578214,12.526692708333334,0.051220142849468374,0.8782894736842105,0.9597191394972219,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300011,18.602337514174557,29.790627025556528,9.638466282894736,0.03240912046081959,0.8881578947368421,0.9834392524537416,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300012,17.897470207002904,38.31175012642558,15.455969024122806,0.05823391456550388,0.8851425438596491,0.9509242336104183,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300013,18.01168580390981,26.500375606890415,9.310581140350877,0.034588038748445925,0.8878837719298246,0.9661524507047919,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300014,15.27990741294384,27.317020845996918,10.503392269736842,0.0413441158396867,0.8791118421052632,0.9795965734180399,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300015,30.80332176119819,37.98578411298597,9.926809210526315,0.04520662302080661,0.8826754385964912,0.974034623596027,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300016,16.055306102302872,27.654034039087072,7.743009868421052,0.03130625667405609,0.8848684210526315,0.9894445648974893,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300017,11.630408504735799,31.808020880131636,8.860814144736842,0.0371824924022655,0.8771929824561403,0.95904617292957,2500.5,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300018,28.231175776741196,43.20343343498695,10.084978070175438,0.04224298922612743,0.8829495614035088,0.9656629057136906,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300019,7.032526307227249,15.950946602748136,9.894462719298245,0.04395462080397845,0.8758223684210527,0.9699134019130125,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300020,7.179564451002505,15.397291895017517,18.366022478070175,0.07496935004834922,0.8878837719298246,0.9084793559495572,1750.5,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300021,22.27727509727563,30.84205231919571,11.897889254385966,0.05286380046792396,0.8898026315789473,0.9705654379487079,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300022,18.51945628372023,28.80271298139399,8.944421600877194,0.035422278629644983,0.8813048245614035,0.9762520320612464,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300023,13.806703252763263,16.292682837803344,13.579084429824562,0.05841438474247737,0.8785635964912281,0.9335500953054215,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300024,7.864142133404218,17.42185169005776,10.037280701754385,0.041983016240294525,0.8826754385964912,0.9541261385818331,500.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300025,29.396401316999146,35.65595679820983,10.074869791666666,0.039584193286146256,0.8807565789473685,0.9756899026783106,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300026,13.863598907217122,17.66848985539389,15.546189692982455,0.05408125245309249,0.875,0.9176965539846426,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300027,25.259720966298186,31.682057894992784,12.400664747807017,0.05274714153055429,0.8821271929824561,0.9675703316884868,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300028,29.872191698705734,40.685984978406104,11.126507675438596,0.04474892941013952,0.8854166666666666,0.9589487419533268,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
random,300029,26.586648143067986,41.694574008195424,10.287177905701755,0.042496043942972045,0.8730811403508771,0.9449811993742787,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300000,28.925946049891294,43.09493889792565,7.214775219298246,0.02840840413040475,0.8941885964912281,0.9793579004248602,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300001,22.169682807282314,27.32527383379863,10.241844846491228,0.04270506907579535,0.8911732456140351,0.9747920384220427,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300002,13.906716786212531,28.64356401244776,6.543037280701754,0.025409292999559262,0.8917214912280702,0.985621926897838,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300003,13.295955471723882,19.739501842324014,9.687191611842104,0.0384203961895114,0.8903508771929824,0.9669995144968877,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300004,12.770153787518305,18.197290695134022,8.746299342105264,0.0333922589446056,0.8881578947368421,0.9816106887157777,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300005,8.08595208177628,14.469218302795497,8.78649259868421,0.03500792527030613,0.8911732456140351,0.9665769267276111,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300006,27.235825943142935,34.54577924421283,6.711382949561403,0.02445520790164387,0.8919956140350878,0.9888942472498686,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300007,12.861852987248104,15.80977480220266,8.288068804824562,0.02950499814167966,0.8914473684210527,0.9802539788060531,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300008,16.433650026253776,27.664202281669954,10.362630208333334,0.03807189260333686,0.8930921052631579,0.9468966081832725,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300009,12.761706497930819,20.268804778151207,7.651726973684211,0.030903809035931915,0.8898026315789473,0.9751986974612354,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300010,12.336589771597277,20.870370594050414,8.132641173245615,0.03417474748222262,0.8925438596491229,0.9765316814557429,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300011,15.452349137372227,25.250220525212175,7.300233004385965,0.026797157482507668,0.8903508771929824,0.9855222719960496,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300012,22.487987386998306,40.52033716193068,9.641173245614034,0.03653711665975963,0.8944627192982456,0.9557028163629413,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300013,19.985981089034052,29.520457056281238,6.749177631578948,0.025823851925307582,0.8919956140350878,0.9860193634893542,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300014,17.754205759579225,31.6793359075444,6.7075452302631575,0.026512345222198103,0.8950109649122807,0.9835996030976448,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300015,30.240988309518112,35.94193315511983,6.365165844298246,0.0222375411680996,0.8914473684210527,0.9834555345938158,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300016,14.874231477697245,33.16534468419612,5.639905427631579,0.020594980314960633,0.8919956140350878,0.9908665647816154,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300017,9.267437780546235,22.059542425671136,6.292351973684211,0.02552148086752314,0.8887061403508771,0.9894822101113692,4000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300018,25.123652324092518,32.1531581727607,7.160601699561403,0.028158402759962023,0.8908991228070176,0.9824445908571593,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300019,7.748816704892874,15.838369319444563,7.111979166666667,0.02884990938632671,0.8928179824561403,0.9767952086734523,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300020,8.199464780433475,18.81272468858914,10.127295778508772,0.040493738995344884,0.8958333333333334,0.961061014626505,4500.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300021,17.395835025018837,20.195211859941875,7.922217653508772,0.030759124544738926,0.8980263157894737,0.9778378396632289,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300022,18.866434211810645,35.145347520480996,5.625479714912281,0.02539521170051112,0.8950109649122807,0.9754153382564247,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300023,11.346936534740928,14.513921704109856,7.9375,0.032961717230521624,0.8947368421052632,0.9727509184334097,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300024,8.03204952433441,10.706286239247957,7.63061951754386,0.030341345078575704,0.8873355263157895,0.9844495970240634,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300025,17.98079766671673,23.79373921831706,7.294305098684211,0.028681481974840863,0.8859649122807017,0.9850764604227208,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300026,14.482283714283817,19.18561478377095,9.257024396929825,0.034595730358266616,0.8895285087719298,0.9749327825947094,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300027,25.451482083184658,32.97855214222534,7.615885416666667,0.02927531235130696,0.8928179824561403,0.9807403721069464,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300028,26.834854603880373,30.08515993834962,6.8158922697368425,0.02470558778836856,0.8917214912280702,0.9865540157322245,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
elite,300029,26.624141805287074,37.32131724047324,7.107627467105263,0.032260153336096144,0.8950109649122807,0.9826933761836808,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300000,28.696062941185534,43.09493889792565,6.9337308114035086,0.03074924022655063,0.8911732456140351,0.9861669793468436,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300001,22.113345452856777,26.873060688724994,9.609203673245615,0.038728233532211984,0.8870614035087719,0.9751375261709376,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300002,14.51716495720702,28.64356401244776,6.350294682017544,0.024890237815667775,0.8887061403508771,0.9898035869523117,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300003,14.438451613552155,19.739501842324014,9.70946408991228,0.03706716964655734,0.8895285087719298,0.945463311802026,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300004,12.824010585923189,20.09119402421104,8.468030427631579,0.03174752210250034,0.8895285087719298,0.9754993046727374,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300005,8.83928044859492,14.469218302795497,8.522752192982455,0.03460537484897721,0.8908991228070176,0.967246269030107,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300006,27.062547973400928,35.00624961556818,6.91625548245614,0.02514591103743611,0.8928179824561403,0.9829931851974331,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300007,12.669963740576648,15.80977480220266,8.649225603070175,0.03432263538329639,0.8908991228070176,0.9668596204989367,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300008,16.032640432598935,27.664202281669954,11.261273300438596,0.04671760465248862,0.8919956140350878,0.9405893905753862,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300009,12.87639665625026,20.268804778151207,7.541324013157895,0.02844319624520619,0.8908991228070176,0.9743788001216308,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300010,12.347952983583186,20.870370594050414,8.015213815789474,0.029921527078851984,0.890625,0.974215446359395,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300011,15.820261091001075,25.250220525212175,6.929618969298246,0.02720841021517047,0.8813048245614035,0.9841319432772379,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300012,27.246796514918632,40.52033716193068,11.689727247807017,0.04504031979555187,0.8985745614035088,0.9214411594447245,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300013,20.852580018608666,29.520457056281238,6.728824013157895,0.027184650164343495,0.8908991228070176,0.9758470572612729,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300014,17.32533120669904,31.6793359075444,6.89538788377193,0.02417911508320232,0.8862390350877193,0.9859998398349722,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300015,30.7137061891064,35.94193315511983,6.658203125,0.02376058475146747,0.8859649122807017,0.9900570623817843,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300016,14.261218177199773,33.16534468419612,6.058045504385965,0.023769028871391075,0.8939144736842105,0.9861218491508726,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300017,9.341755227122736,22.059542425671136,5.895148026315789,0.023327419187733112,0.8928179824561403,0.9883219266972106,4000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300018,25.211794216657776,32.1531581727607,7.361362390350878,0.02541171004940172,0.8867872807017544,0.9834612141300356,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300019,7.700053368473136,15.838369319444563,6.969195449561403,0.02789155878541498,0.8881578947368421,0.975249553362713,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300020,7.746056075691082,18.81272468858914,11.947299890350877,0.04925588728492272,0.8873355263157895,0.9505883549273557,1500.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300021,17.300650744396542,20.195211859941875,7.858758223684211,0.030917873204445934,0.8944627192982456,0.9815801781940714,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300022,18.996401867619877,35.145347520480996,5.683936403508772,0.02196220127089377,0.8930921052631579,0.989308040215481,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300023,12.321437802013147,14.551510296012063,9.195963541666666,0.032957434596991166,0.8903508771929824,0.9497793146598363,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300024,7.682731223404908,10.706286239247957,7.911355537280702,0.03417690592952197,0.8870614035087719,0.9693334757707754,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300025,21.1541967910405,23.79373921831706,6.772717927631579,0.02511898183779659,0.8848684210526315,0.9850286777794975,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300026,14.18047907772507,18.93934372245685,8.872361567982455,0.032553976257353796,0.8862390350877193,0.9672778285468536,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300027,26.457765399692526,32.97855214222534,7.6050575657894735,0.029698522607919622,0.890625,0.9855040346562935,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300028,26.834854603880373,30.08515993834962,7.046121162280702,0.027442498963945298,0.8925438596491229,0.9800593988959639,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
sentinel,300029,26.449818265857335,37.32131724047324,6.978310032894737,0.026921233941152093,0.8889802631578947,0.9806381018817736,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300000,25.782712114551686,30.7366068976889,26.31554961622807,0.09978395655586911,0.8297697368421053,0.9022556813876773,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300001,20.987309639756543,24.98954111880339,30.097347861842106,0.11737131063112724,0.8484100877192983,0.9250002405899362,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300002,14.429787836854077,26.190323404346046,20.32675438596491,0.07784763952203343,0.8464912280701754,0.9150632343522607,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300003,12.814816234931158,20.362000959655262,29.17273163377193,0.11893800075977344,0.84375,0.8394663889533225,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300004,11.015049099477686,14.03546565892257,35.00215871710526,0.13432862079191854,0.8188048245614035,0.7988382736466059,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300005,7.4336009528612434,12.055542802485917,32.46480948464912,0.12621143711202767,0.8470394736842105,0.8177800089394631,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300006,27.627711840962018,41.80401741361414,24.658614309210527,0.09610284460056527,0.8368969298245614,0.9057812970646061,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300007,12.831104513727167,16.350499330304725,34.14271518640351,0.1331405839895013,0.8072916666666666,0.8157519782313664,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300008,15.610019850017979,25.8588223881396,26.457305372807017,0.10199884896515128,0.871984649122807,0.8413171123318512,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300009,12.601027604157684,16.87398584668574,23.91673519736842,0.09740000290533858,0.8349780701754386,0.8697765379503434,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300010,12.284590246396693,16.922930856492222,23.911081414473685,0.0906957970714187,0.8423793859649122,0.8962870463086597,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300011,11.62578729062809,16.5829884625341,22.84289336622807,0.09407734737653406,0.8327850877192983,0.8898299237016478,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300012,21.552800776277223,38.65506300462878,27.655564692982455,0.10431638753489147,0.8577302631578947,0.834800855809604,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300013,18.980304308411696,23.34212881832511,23.774191337719298,0.09044973407929273,0.8396381578947368,0.8614983118460516,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300014,17.48120417666406,23.17746887686333,22.61290433114035,0.08675016404199476,0.8478618421052632,0.8928829758503729,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300015,28.885963889151377,31.317659675393536,22.368455317982455,0.08634015320453364,0.8415570175438597,0.9047121882631972,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300016,12.950060442331374,33.66464593646906,16.839158442982455,0.06829671578881587,0.8544407894736842,0.9339756357536335,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300017,8.475901333889087,15.97717421722474,25.090391995614034,0.09893796512826249,0.8325109649122807,0.8921809193253705,4000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300018,22.48623319379116,24.413696586016872,28.789028234649123,0.11473766231523691,0.8314144736842105,0.8162685600037268,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300019,6.249092819874241,11.793824850957225,22.579152960526315,0.09095940173048546,0.831140350877193,0.9120143755981674,3500.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300020,5.449592429391784,12.72607107790846,32.062842653508774,0.12627273016311558,0.8711622807017544,0.7922747455018682,1250.5,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300021,17.817950111239174,20.195211859941875,22.83946683114035,0.08331491800915238,0.8615679824561403,0.8788337053141574,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300022,18.437740414063075,30.113203565914105,16.563527960526315,0.06499439420401397,0.8516995614035088,0.9070540391633474,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300023,12.388399369218984,13.803322369226375,35.8942228618421,0.14031149409503635,0.8349780701754386,0.7544667933616016,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300024,7.5662917523815025,10.46600220179295,21.453638980263158,0.08374583659498704,0.8462171052631579,0.9144845756719844,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300025,30.8654868161427,39.16231985387387,23.215391995614034,0.0833128280839895,0.8185307017543859,0.8894909763437192,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300026,11.045450402984335,14.714797844762263,31.587342379385966,0.11543699924022655,0.8201754385964912,0.8416917330545803,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300027,25.6089328991067,31.512535414857197,19.96970942982456,0.07894543267069687,0.8511513157894737,0.9242372806636502,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300028,27.02921979448859,27.981031087067493,22.523129111842106,0.09104711006518922,0.850328947368421,0.8651215205686845,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
none,300029,26.693267309305565,41.53155654888917,19.141378837719298,0.07478415184395809,0.8440241228070176,0.9110207953204764,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300000,26.462932591854052,30.7366068976889,0.008874725877192983,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300001,21.74365458432102,24.98954111880339,0.007675438596491228,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300002,13.597665254865708,26.190323404346046,0.00746984649122807,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300003,12.943130541750682,20.362000959655262,0.010519462719298246,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300004,11.110785637370137,14.33540187309816,0.007572642543859649,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300005,7.183524387298663,12.055542802485917,0.011513157894736841,0.0,0.953125,1.0,1000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300006,25.538671323610785,41.80401741361414,0.008326480263157895,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300007,11.017088352753138,15.245225001038222,0.008600603070175438,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300008,17.06432108298562,27.18929679316023,0.011170504385964912,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300009,12.825167560867577,18.062485214573986,0.00942297149122807,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300010,14.348337699608908,20.163355197882762,0.009148848684210526,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300011,11.54755026084543,15.962401633710519,0.00918311403508772,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300012,20.935060057745822,36.982879785176564,0.01079358552631579,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300013,17.63864634489626,23.34212881832511,0.007846765350877192,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300014,16.847087259913238,23.593863136227412,0.009251644736842105,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300015,28.748205829739227,31.091172950523873,0.008771929824561403,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300016,13.36438616182851,33.66464593646906,0.008326480263157895,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300017,7.956590985892206,15.97717421722474,0.0069901315789473685,0.0,0.953125,1.0,3500.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300018,22.158315390733694,24.93132094307148,0.00942297149122807,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300019,6.1715731772886375,11.793824850957225,0.008771929824561403,0.0,0.953125,1.0,3500.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300020,5.471524277429182,12.72607107790846,0.007983826754385965,0.0,0.953125,1.0,1250.5,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300021,17.500815649728384,20.387596051307433,0.00884046052631579,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300022,18.716001511229386,30.113203565914105,0.008600603070175438,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300023,12.166426060962506,13.485594453430721,0.0073327850877192985,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300024,7.2714614516403735,10.46600220179295,0.010553728070175438,0.0,0.953125,1.0,2000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300025,31.63698232746232,39.35925222760557,0.008018092105263159,0.0001381406271584473,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300026,12.069019352474388,16.231084378766106,0.010074013157894737,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300027,24.92928458264199,29.241416239291905,0.010725054824561403,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300028,27.06296957201023,27.98061445229861,0.008908991228070175,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
oracle,300029,27.311137980292248,41.53155654888917,0.00952576754385965,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,gradual,0.25,10
patrol,300000,30.207704824272806,44.765522869181474,25.344401041666668,0.09883746028456969,0.8708881578947368,0.8784927994626179,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300001,23.341783200870882,28.293029717738506,38.73053728070175,0.14719363478687972,0.8706140350877193,0.7400474973324327,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300002,15.101256275820132,27.492259540422253,22.269805372807017,0.08594979972349948,0.875,0.900746647550999,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300003,14.900790499293308,22.548455711459148,34.04865679824562,0.13819458834093107,0.8728070175438597,0.7583415580652236,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300004,13.225160305690775,20.399207009569686,33.69377055921053,0.13432341310954551,0.8714364035087719,0.7986492971439049,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300005,9.11598161715793,17.907970634687715,36.68297697368421,0.13252885261601072,0.8760964912280702,0.7770546048072591,4000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300006,27.41053808553733,33.038081225429664,24.99722450657895,0.10059227793894185,0.8728070175438597,0.8448982571687426,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300007,12.026109960542096,16.61423412947157,28.97666529605263,0.1123851089337517,0.8725328947368421,0.8286813251818118,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300008,16.863380753476235,25.10205926463204,31.817605537280702,0.12707486742337032,0.8739035087719298,0.7641007819236431,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300009,13.961823720280114,22.020595109127655,34.49417489035088,0.1356003916451233,0.8711622807017544,0.7601972790959264,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300010,13.98304060785009,19.174216136227663,32.52748081140351,0.12421682624101812,0.875,0.8170997788671106,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300011,15.234539165766183,26.792183371284267,29.665501644736842,0.1101350304073833,0.8739035087719298,0.8150101003782646,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300012,26.05762412329091,38.19746261996711,26.039336622807017,0.10435337235806051,0.8755482456140351,0.8237890370899172,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300013,17.89640568709483,23.486260524569605,25.95007538377193,0.09951219776256039,0.8708881578947368,0.8680228920977816,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300014,18.349831381048592,33.873389732258154,26.132024396929825,0.10263555665739152,0.8730811403508771,0.8678285109846022,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300015,29.866175506333505,35.85408255183354,25.49342105263158,0.0952562940323249,0.8706140350877193,0.8660887963735647,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300016,13.519782713830045,34.172164274333404,17.95874451754386,0.07237299696090621,0.878015350877193,0.9037225882302848,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300017,8.22169426896024,22.244994258918425,24.14000822368421,0.09426802735184418,0.8755482456140351,0.8449748034807244,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300018,25.254211999988268,30.863456024525718,25.26308936403509,0.09847633396154427,0.8782894736842105,0.801757041568414,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300019,7.269374005563113,14.483489494874911,27.26463130482456,0.10398150272334378,0.8755482456140351,0.8714074884816388,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300020,8.60537098727143,20.355298674048413,36.7922149122807,0.1473911841063727,0.8791118421052632,0.757819673559718,2500.5,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300021,17.43154776366168,21.29595989641836,26.50294682017544,0.09864186384596661,0.8766447368421053,0.8920765542385138,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300022,18.718127209510598,35.00426873381161,19.325486567982455,0.07714614414974444,0.8782894736842105,0.8488994535177306,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300023,12.903357960644652,14.161857178783485,52.24948601973684,0.20168964967646585,0.8634868421052632,0.6011438703483989,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300024,7.072419062278962,10.441791354976672,31.45336485745614,0.11918778107780388,0.8760964912280702,0.839418821817401,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300025,18.493175392666412,19.273337628142215,26.436574835526315,0.1011642664732698,0.8695175438596491,0.8613169175243874,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300026,14.716097733487414,18.468912414237728,31.008463541666668,0.11387765811071862,0.871984649122807,0.7718982351522644,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300027,24.797106898836862,32.553553395581616,25.397923519736842,0.09788809183939727,0.8711622807017544,0.8980037890162741,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300028,26.750946043221393,32.004967360424835,25.624451754385966,0.10681338558009197,0.8752741228070176,0.8247480014624895,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300029,27.953447052686485,38.012987609367414,25.809998629385966,0.10164815267060917,0.8802083333333334,0.8412653222037857,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300000,27.83859622369091,44.765522869181474,12.411561129385966,0.04878630508357508,0.8834978070175439,0.9165406105894651,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300001,21.625217839800406,26.69332406384455,20.91810581140351,0.07749689183588894,0.8865131578947368,0.8565522080241351,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300002,16.02264171147741,27.492259540422253,11.220257675438596,0.04441697391992668,0.8911732456140351,0.927859117386606,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300003,14.978253278120425,22.548455711459148,14.827405427631579,0.05602940325989953,0.8895285087719298,0.87518032713258,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300004,13.001800761438945,20.31423639918572,16.396210252192983,0.06554664836303357,0.8873355263157895,0.8774207033069761,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300005,8.365150900950875,15.372353921256746,14.202611019736842,0.05589537396093033,0.8856907894736842,0.8918018650828674,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300006,26.873391864702334,33.70794176950129,12.05749725877193,0.04853916286779941,0.8837719298245614,0.9393856851798863,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300007,12.60853397812976,17.186794014706244,17.867735745614034,0.07007400870395586,0.8856907894736842,0.8642582105440975,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300008,16.70604858689973,25.10205926463204,14.333641721491228,0.058479891904959246,0.8865131578947368,0.899093665575525,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300009,13.871665612521243,22.020595109127655,15.138569078947368,0.06001305757832902,0.8865131578947368,0.8994178763797758,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300010,13.863084472908678,19.174216136227663,14.369072094298245,0.06134656687650886,0.8895285087719298,0.8958454907396173,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300011,15.57490283708152,26.792183371284267,13.953022203947368,0.05742667240608082,0.8878837719298246,0.928086728267434,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300012,23.46037415539164,38.19746261996711,14.340426260964913,0.05276648190357784,0.8919956140350878,0.9013899086293613,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300013,19.149341288431227,25.48719157465861,11.948396381578947,0.04491081295759083,0.8895285087719298,0.9321774411138598,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300014,19.690399181660183,33.47429171747323,11.844640899122806,0.04505892355560818,0.8856907894736842,0.9263160450277325,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300015,29.788794092191154,35.85408255183354,11.56116365131579,0.044745078740157485,0.8870614035087719,0.9360709392152777,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300016,14.515747144820619,34.172164274333404,10.11633086622807,0.04010297520375743,0.8900767543859649,0.9409413558082239,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300017,8.574323949569592,22.244994258918425,12.825794956140351,0.04653288610305291,0.8908991228070176,0.921854137473267,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300018,24.519489183783477,30.863456024525718,14.195415296052632,0.05661232559745821,0.8865131578947368,0.9117776874790723,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300019,7.356492605437574,14.483489494874911,13.667591831140351,0.054259048211078874,0.8870614035087719,0.9165011022386147,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300020,9.097259980987548,20.355298674048413,16.25123355263158,0.06692805463461804,0.8848684210526315,0.897066487332152,2500.5,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300021,17.440593466900975,21.29595989641836,12.576034813596491,0.0492882811249471,0.8892543859649122,0.9337367605322552,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300022,19.837260997639962,35.00426873381161,10.679961622807017,0.040370519063406544,0.8928179824561403,0.9235385435766922,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300023,12.99069131714875,14.846912424087243,16.94993832236842,0.06894836130681033,0.8867872807017544,0.8686337797928487,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300024,8.075585527098593,10.441791354976672,13.292934484649123,0.05146731932631228,0.8895285087719298,0.8978484989043469,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300025,19.348534956412053,27.824214793511334,13.602727521929825,0.05435401989225031,0.8884320175438597,0.9119115827837785,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300026,12.006566949325649,18.468912414237728,15.487287554824562,0.06566265634010661,0.8889802631578947,0.8797258292196536,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300027,25.228321488969602,31.907468227779276,13.330831962719298,0.05292532238294775,0.8884320175438597,0.9231282540701851,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300028,25.53119462435837,30.007242437572728,12.801912006578947,0.05561887000966985,0.8911732456140351,0.9167846109859469,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300029,32.69282329888926,48.32065066773885,12.579666940789474,0.049284906409725104,0.8867872807017544,0.9307991033591987,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300000,30.40131406768793,42.39308114814975,13.106291118421053,0.05273754843144607,0.8799342105263158,0.9022283332866643,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300001,22.22991476891814,29.935951499137005,19.708299067982455,0.07600972164663629,0.8752741228070176,0.9159661273958892,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300002,19.47758955267147,35.15314564477198,10.065892269736842,0.03934341091931279,0.8793859649122807,0.9451627894952632,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300003,16.035193791020685,35.181742167338285,13.18249725877193,0.05476952099737532,0.8810307017543859,0.9303292466440808,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300004,12.769443680647598,18.905644767333065,19.61619380482456,0.07529527559055117,0.8670504385964912,0.8434423365016395,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300005,8.991118509911919,17.896092008081652,14.582408168859649,0.05983863447990054,0.8796600877192983,0.9151731580290501,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300006,26.15955521100108,41.47837267153544,11.30712033991228,0.046303251293149765,0.8678728070175439,0.9347592296319627,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300007,12.895921700138356,18.323365631368922,19.205352247807017,0.0771957884376295,0.8678728070175439,0.8229155546600102,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300008,19.383939407175372,25.723399737154537,12.299650493421053,0.04691787772690694,0.887609649122807,0.9235615505794129,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300009,13.505443573721836,26.95328019592761,14.44469572368421,0.0599080474041622,0.8763706140350878,0.9206877664530823,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300010,13.472593459894664,17.11221815510298,13.934655975877194,0.0535286878887946,0.8771929824561403,0.9187875101540844,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300011,16.0721980899696,29.036740748218065,10.75133634868421,0.039419723028042544,0.8884320175438597,0.9545142069564997,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300012,20.254563538111956,36.830333512799946,13.084087171052632,0.049144949945949735,0.8818530701754386,0.9235567478666001,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300013,18.56631715816128,27.89150578398134,9.966008771929825,0.0373357421605194,0.8845942982456141,0.9404505339299348,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300014,14.960433235741409,26.174051454795567,12.492941337719298,0.048335429425488484,0.8785635964912281,0.935677598167511,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300015,31.507261047883205,38.50748601353096,10.03272341008772,0.03862764139131731,0.8752741228070176,0.9535801981025104,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300016,17.274007001202133,26.233880876085507,8.069558662280702,0.025718173660310005,0.8898026315789473,0.9565838023956504,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300017,13.202269971235728,37.04626836966244,10.974677905701755,0.04282359441911866,0.8799342105263158,0.9173190907365358,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300018,28.902158723211176,44.203458051683974,12.000445449561404,0.045520574319657406,0.8854166666666666,0.9130510908673419,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300019,7.0269168275838885,15.870122261635377,13.387369791666666,0.05352409690564995,0.8700657894736842,0.9118196765233343,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300020,9.301888048502123,18.63693348542933,15.435615405701755,0.06261008081226689,0.8848684210526315,0.9128929079927266,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300021,23.114242093578756,31.182005560503963,12.195895010964913,0.04634030463845528,0.8922697368421053,0.951247302033562,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300022,17.458545111573383,25.970641112652732,11.249451754385966,0.04437659725100152,0.884046052631579,0.9379857996746404,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300023,13.600172571014829,13.57373020689323,20.373218201754387,0.07648891407762626,0.8725328947368421,0.8240540903794279,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300024,6.964945812386583,16.744201261943587,12.428899396929825,0.044718848192221584,0.8845942982456141,0.9319184477747098,500.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300025,30.110134022710586,36.289751804100035,12.538617050438596,0.04998453455379481,0.8662280701754386,0.9236966926804728,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300026,11.621601489856122,17.317004659146367,17.47985197368421,0.07181792201961597,0.875,0.8606722814479049,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300027,26.69512787428333,33.2401390085404,12.290193256578947,0.04946873417138647,0.8826754385964912,0.9420268595587792,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300028,30.329169165898826,41.11624220317212,11.727727521929825,0.04720740088410002,0.8908991228070176,0.9268823092479619,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
random,300029,27.73806248235558,41.67517744580477,11.533271655701755,0.045486228832141595,0.884046052631579,0.9138572981060324,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300000,27.809687022757178,44.765522869181474,8.490371436403509,0.032991866970576045,0.8856907894736842,0.9448731541803204,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300001,21.625217839800406,26.69332406384455,13.085868969298245,0.04936045206520237,0.8917214912280702,0.9041521013541138,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300002,16.062928552199544,27.492259540422253,7.911115679824562,0.029032435227394824,0.8887061403508771,0.9448212405753448,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300003,15.049222873805869,22.548455711459148,10.582339638157896,0.04313377700046266,0.8933662280701754,0.9112676927249856,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300004,12.902364287185247,20.31423639918572,11.924033717105264,0.04988819242989363,0.8884320175438597,0.9245806194210495,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300005,8.365150900950875,15.372353921256746,9.874451754385966,0.03815819623424265,0.8845942982456141,0.9383015458011154,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300006,26.873391864702334,33.70794176950129,8.751781798245615,0.03741452548694571,0.8862390350877193,0.9559154350208163,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300007,12.422190547138227,16.064321646630646,11.801774945175438,0.043485158516369665,0.8845942982456141,0.9219322976537048,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300008,16.65115517872695,25.10205926463204,11.471970942982455,0.042563501519546895,0.8917214912280702,0.9193056939437835,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300009,14.03297971320861,22.020595109127655,9.854303728070175,0.04121825780549361,0.8832236842105263,0.9245784749406389,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300010,13.868652482661641,19.174216136227663,10.586657072368421,0.04103989468421711,0.893640350877193,0.9241287066754832,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300011,15.636775728145814,26.792183371284267,9.453947368421053,0.033780779458488744,0.8895285087719298,0.9390863082458609,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300012,25.15783109934089,38.19746261996711,10.431606359649123,0.04054427407100428,0.8911732456140351,0.9396264206304157,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300013,19.149341288431227,25.48719157465861,8.800746984649123,0.034332262743472855,0.8922697368421053,0.9544111718859799,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300014,19.47484852060973,33.47429171747323,8.484923245614034,0.0310451188119029,0.8939144736842105,0.9385212398926819,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300015,29.582242493987632,35.85408255183354,7.989000822368421,0.030314416701201823,0.8878837719298246,0.9501588378730091,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300016,14.179621847374825,34.172164274333404,7.732387609649122,0.03270155580881337,0.8941885964912281,0.9623546283019667,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300017,8.696699815860695,22.244994258918425,9.540810032894736,0.035958652783533634,0.8914473684210527,0.9492093827068812,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300018,24.48785304595579,30.863456024525718,9.571100603070175,0.035692395358474925,0.887609649122807,0.9497257220037633,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300019,7.426917458326928,14.483489494874911,9.637369791666666,0.03721918600635447,0.8903508771929824,0.9482733112527938,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300020,9.155991914452812,20.355298674048413,13.698430646929825,0.05761111686697058,0.8974780701754386,0.9167890073851607,500.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300021,17.433320940765615,21.29595989641836,9.211006030701755,0.037335759291053525,0.8944627192982456,0.9497906622589504,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300022,19.945663106200808,35.00426873381161,7.951274671052632,0.030496701892526592,0.8974780701754386,0.9503886421707289,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300023,12.649649974430169,14.846912424087243,11.446957236842104,0.043650279734769995,0.8887061403508771,0.9090512755004047,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300024,8.2234780156432,10.441791354976672,10.02196408991228,0.04090725295851177,0.8930921052631579,0.9304477128569026,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300025,20.51741668355243,27.824214793511334,9.403714364035087,0.039688449716811715,0.8903508771929824,0.9465244329643283,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300026,12.014403107114653,18.468912414237728,11.013363486842104,0.04592913755846309,0.8892543859649122,0.9272860515988238,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300027,25.22644283425721,31.907468227779276,9.508703399122806,0.04196678142754086,0.8922697368421053,0.9542252152509879,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300028,25.53119462435837,30.007242437572728,9.955660635964913,0.04054427407100429,0.8950109649122807,0.9479033611150331,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
elite,300029,30.143323251796346,48.32065066773885,9.342516447368421,0.036927795620942123,0.8856907894736842,0.9544036404397611,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300000,27.809687022757178,44.765522869181474,7.816474780701754,0.03326814822489294,0.8640350877192983,0.9364768824417948,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300001,21.625217839800406,26.69332406384455,13.024191337719298,0.05086165216190081,0.8662280701754386,0.9143739206231583,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300002,16.28763665916628,27.492259540422253,7.219195449561403,0.02794796963427817,0.871984649122807,0.9519678713184657,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300003,14.986910642058914,22.548455711459148,9.216762609649123,0.03655916365717443,0.8673245614035088,0.938670047764457,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300004,12.861422638833904,20.321267056583828,10.390933388157896,0.03766598459732007,0.8637609649122807,0.919248191002595,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300005,8.097931443619355,15.372353921256746,8.95874451754386,0.034598968029215645,0.8656798245614035,0.9333890274566121,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300006,26.873391864702334,33.70794176950129,7.385211074561403,0.027777058295344662,0.8700657894736842,0.9595169262545775,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300007,12.469725147891051,16.064321646630646,10.600363212719298,0.038969686766127914,0.8632127192982456,0.9142498848834685,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300008,16.71588071511834,25.10205926463204,9.64977384868421,0.034880508357507944,0.8714364035087719,0.9312835873131348,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300009,14.177928475811527,22.020595109127655,9.321374725877194,0.03543456122261033,0.8645833333333334,0.9330489917618373,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300010,13.852924466778084,19.174216136227663,8.87976288377193,0.035274681947651286,0.865953947368421,0.941837645291259,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300011,14.735345265969682,26.792183371284267,8.627981085526315,0.03117337512087305,0.8686951754385965,0.950899982705341,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300012,23.705192338275985,38.19746261996711,9.036115679824562,0.036706554772758665,0.8744517543859649,0.9437167480103769,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300013,19.154904024383665,25.48719157465861,7.653577302631579,0.028141835888934933,0.8643092105263158,0.9553615594025706,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300014,19.47484852060973,33.47429171747323,7.593441611842105,0.03351446817503075,0.8689692982456141,0.9501550133986961,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300015,30.165060146012152,35.85408255183354,7.480777138157895,0.026475669982041716,0.8629385964912281,0.9620398166776782,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300016,15.206086613853262,34.172164274333404,6.833607456140351,0.025969358682138417,0.8728070175438597,0.9635874528974613,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300017,8.484363638642463,22.244994258918425,7.880037006578948,0.03265838686282636,0.8692434210526315,0.9571137376708903,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300018,24.60414677892998,30.863456024525718,8.874588815789474,0.036372358060505594,0.8675986842105263,0.9490527665966263,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300019,7.426917458326928,14.483489494874911,8.650287828947368,0.032283896256389,0.8621162280701754,0.9499901448458914,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300020,9.463175830586074,20.355298674048413,10.53125,0.042664948542616384,0.8739035087719298,0.9269091391238942,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300021,17.421721450646313,21.29595989641836,8.130790844298245,0.03333937698577152,0.8711622807017544,0.9545664968099568,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300022,19.806037647113122,35.00426873381161,6.809655975877193,0.025552778353363725,0.875,0.9585162817203986,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300023,12.59916010851935,14.846912424087243,11.282277960526315,0.04384022309711286,0.8618421052631579,0.920617043539845,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300024,8.2977488360447,10.441791354976672,8.65234375,0.034453461272384814,0.8645833333333334,0.9492968137456718,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300025,19.86491875346127,27.824214793511334,8.211828399122806,0.03049022655062854,0.8678728070175439,0.9519554864577094,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300026,11.913556062286466,18.468912414237728,9.663891173245615,0.03973855652911807,0.865953947368421,0.9306038187386294,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300027,25.158802352299997,31.907468227779276,8.561232182017545,0.03454588420416746,0.8645833333333334,0.9575045218201022,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300028,25.53119462435837,30.007242437572728,8.186060855263158,0.032574207418151674,0.8670504385964912,0.9438930782317158,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300029,30.543291631218487,48.32065066773885,8.31164336622807,0.032672416770272134,0.8670504385964912,0.9558151034261996,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300000,25.178824304209826,31.29527894494647,32.37356085526316,0.12287177096284017,0.8242872807017544,0.8151955212534705,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300001,20.15604360876655,24.42109913379477,39.02607593201754,0.1567587768634184,0.846765350877193,0.8326307801148622,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300002,14.368001167810949,25.643388645433056,22.71573464912281,0.0858069139383893,0.8412828947368421,0.8881818221563742,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300003,13.920729566046917,20.06104933441012,32.91515899122807,0.12900391974029563,0.8473135964912281,0.7966831981552468,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300004,11.891176058103591,14.903823158177786,35.26764665570175,0.1433552131367351,0.8404605263157895,0.7330049434068382,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300005,8.406052499459387,13.615303453738164,34.744791666666664,0.13507373050408172,0.8358004385964912,0.7683093776687717,5000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300006,24.38215431470388,37.30121106631411,26.259731359649123,0.09993422560118581,0.8368969298245614,0.8582832772839442,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300007,11.998932315561007,16.226606596504077,33.27216968201754,0.13723515851636967,0.8100328947368421,0.8245640606717067,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300008,16.554358168220976,24.120343325556405,25.71474095394737,0.1005649376064834,0.8714364035087719,0.8123011431836082,5000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300009,11.55240915309071,18.50556621924963,34.239103618421055,0.13432125466224618,0.8204495614035088,0.7852040282556471,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300010,12.611691034387173,15.398055674156062,33.421052631578945,0.1329312146014643,0.8423793859649122,0.7974959313050454,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300011,11.088102730629927,15.012294491934924,27.59375,0.1050422425267017,0.8412828947368421,0.8179567389998308,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300012,16.69404599206771,36.80647083656546,31.21851014254386,0.12372454608195907,0.8379934210526315,0.8460385131352989,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300013,19.790888334252806,26.601163421124173,26.85512609649123,0.10394218814753418,0.8418311403508771,0.8379341962364599,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300014,18.46966061529441,24.17250119500531,26.813665021929825,0.10368605815720405,0.8519736842105263,0.8552175367842376,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300015,26.933497441875566,31.405749869627563,24.346628289473685,0.09972261211317883,0.8388157894736842,0.8986480352965378,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300016,11.535969289291998,33.49295510455218,18.108586896929825,0.07212598973373942,0.8640350877192983,0.924788816984336,2500.5,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300017,8.087457725456783,15.68140206367816,27.99013157894737,0.10934694018510845,0.8412828947368421,0.8352724352510899,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300018,21.782239111637594,24.06065787459228,32.71823601973684,0.1255396118248377,0.8207236842105263,0.7105345819429463,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300019,7.148027338028583,10.321809236761416,26.885553728070175,0.10480489897644372,0.84375,0.8455144120302663,5000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300020,8.10223896560367,15.70262347479671,31.08155153508772,0.1243807311914958,0.8656798245614035,0.7348939934929715,2500.5,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300021,17.15209981504186,20.791910181486017,23.27611019736842,0.0897543371771511,0.852796052631579,0.8721406939371383,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300022,18.314990210670885,29.894403814837478,22.998697916666668,0.08875670626149801,0.8506030701754386,0.8670309874148816,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300023,10.847657627338494,12.583004956221664,57.84560032894737,0.22158383573763807,0.7955043859649122,0.5432861978676856,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300024,6.421592602639447,10.718703444510076,27.18421052631579,0.105448082010582,0.8451206140350878,0.8552435925349268,2500.5,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300025,29.219598627446906,40.29483881300453,29.004111842105264,0.11419373359580053,0.8270285087719298,0.8280043924739423,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300026,10.595772844200313,10.665782123754305,40.7800507127193,0.15691588099184972,0.8226425438596491,0.7627320106299367,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300027,25.447548230829437,34.384688253323986,25.71045778508772,0.10558925474228002,0.8388157894736842,0.8632007019116169,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300028,25.527686738589274,28.13751839846951,29.353070175438596,0.10889200459043497,0.846765350877193,0.8129242059378494,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300029,27.594567320740783,41.94386230193461,27.347108004385966,0.107536259858965,0.8486842105263158,0.8488944300935153,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300000,25.188339002015024,31.29527894494647,2.343578673245614,0.007401315789473684,0.953125,0.9815933275812481,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300001,20.622954942734328,24.42109913379477,2.550438596491228,0.011682596007735876,0.953125,0.9815933275812482,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300002,15.335106272951974,25.643388645433056,2.2215254934210527,0.008939209490261087,0.953125,0.9818809318377911,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300003,13.48870734698613,20.06104933441012,3.138671875,0.013089903646912556,0.953125,0.9758412424503883,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300004,11.91468652319331,15.238847285706271,2.317365679824561,0.009210094626329603,0.953125,0.9818809318377911,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300005,8.448823613295286,13.615303453738164,3.067879660087719,0.012198464912280702,0.953125,0.9784296807592753,5000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300006,24.991911428538085,37.30121106631411,2.3443667763157894,0.007675438596491228,0.953125,0.9821685360943341,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300007,11.735570762720954,16.390480371979645,2.3714021381578947,0.00932017543859649,0.953125,0.9838941616335922,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300008,16.039999430532266,24.120343325556405,2.960971765350877,0.011317355889724311,0.953125,0.9767040552200174,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300009,12.151180898192203,18.50556621924963,2.3181195175438596,0.008547451305428926,0.953125,0.9804429105550764,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300010,11.978846359544752,16.163485994494597,2.6770148026315788,0.010827850877192983,0.953125,0.9801553062985332,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300011,10.134258980113222,15.794196449661008,2.611670778508772,0.007949561403508772,0.953125,0.9801553062985332,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300012,16.69404599206771,36.80647083656546,3.398917214912281,0.016858552631578948,0.953125,0.9761288467069312,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300013,18.16287480086365,26.601163421124173,2.5584566885964914,0.00978208316065755,0.953125,0.9795800977854472,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300014,18.542861089311508,24.17250119500531,2.6604646381578947,0.011147301077496891,0.953125,0.9810181190681623,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300015,26.96600032403963,31.405749869627563,2.3694490131578947,0.010827850877192983,0.953125,0.9807305148116193,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300016,11.445490997267441,33.49295510455218,2.203090734649123,0.00923532790309106,0.953125,0.986194995685936,2500.5,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300017,8.049322254757627,15.68140206367816,2.285121984649123,0.008374775521480866,0.953125,0.9833189531205062,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300018,21.769431624151952,24.06065787459228,2.73156524122807,0.010827850877192983,0.953125,0.9752660339373024,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300019,6.9421951387673495,10.321809236761416,2.4817023026315788,0.01069078947368421,0.953125,0.9790048892723612,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300020,8.014585750365631,15.70262347479671,2.4656661184210527,0.010964912280701754,0.953125,0.9798677020419901,2500.5,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300021,17.46364881567493,20.791910181486017,2.373560855263158,0.010603372358060506,0.953125,0.9833189531205062,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300022,19.187143062397006,29.894403814837478,2.5076754385964914,0.009457236842105263,0.953125,0.9821685360943341,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300023,11.40577737483638,14.194764410942625,2.4219435307017543,0.00864673988119906,0.953125,0.9795800977854472,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300024,6.565795333083288,10.718703444510076,2.7785087719298245,0.010142543859649123,0.953125,0.9781420765027321,1500.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300025,29.28354119715003,40.29483881300453,2.4622738486842106,0.010279605263157895,0.953125,0.9824561403508771,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300026,10.614900654382824,10.665782123754305,2.778303179824561,0.011256302666114104,0.953125,0.9810181190681623,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300027,25.41921408916267,34.384688253323986,2.4727933114035086,0.01000548245614035,0.953125,0.9844693701466781,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300028,25.05517323930556,28.13751839846951,2.4923930921052633,0.009457236842105263,0.953125,0.982456140350877,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
oracle,300029,26.70187612576958,41.94386230193461,2.892235471491228,0.012609649122807017,0.953125,0.9784296807592753,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300000,30.79971897456578,43.0505220849255,37.70305646929825,0.14043289819035779,0.8747258771929824,0.8026007467260773,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300001,25.00385476100921,30.46654056795749,37.17776864035088,0.14631256413671975,0.8785635964912281,0.8370437067275878,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300002,16.33204547106258,29.86027307833185,33.95336485745614,0.12446410550106675,0.8744517543859649,0.823282857735857,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300003,13.523529802034648,19.82284670365951,44.42482182017544,0.17481264677441635,0.8665021929824561,0.698765739618547,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300004,12.87792752303233,18.462960567321044,45.18983004385965,0.17530153508771928,0.8703399122807017,0.738244305560073,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300005,7.2857659611386705,15.123217266404227,39.05612664473684,0.15438093881356937,0.8766447368421053,0.7242879509646507,2000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300006,25.487229057888474,36.35179513682098,37.14374314692982,0.14483397223373395,0.871984649122807,0.7808511961460107,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300007,12.140633808362148,16.261034619848964,35.85745614035088,0.1442515512041258,0.871984649122807,0.7814449350452695,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300008,16.466497561075254,26.100245895833087,33.33699972587719,0.13232643822482715,0.8804824561403509,0.7802092015770765,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300009,14.08324803194996,22.503717161339218,36.18969298245614,0.14161785149663308,0.875,0.7867893767466367,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300010,13.382956075174693,20.668670664912554,41.861876370614034,0.1594510801281419,0.8645833333333334,0.7447704022114783,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300011,15.298560345542878,25.652879290621634,39.28419682017544,0.15367543489629584,0.8741776315789473,0.7650855079190658,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300012,24.43614623463113,41.460737644352285,35.72693941885965,0.1390698387208178,0.8785635964912281,0.7913782063293411,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300013,18.822844352618695,22.40857951415997,36.74619654605263,0.1474180447838757,0.8722587719298246,0.7520081932331864,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300014,17.59566619502389,30.05074673989187,35.347313596491226,0.1409721502739789,0.8796600877192983,0.8038863326361904,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300015,31.44304304899084,36.22615499391226,36.20744243421053,0.13918393177826457,0.8747258771929824,0.8038737180737267,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300016,14.832928867792571,30.745817823356788,24.265796326754387,0.09298000414421881,0.8829495614035088,0.8788308998329162,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300017,10.610397517761355,22.186511452067727,31.80873081140351,0.12995471577565965,0.8741776315789473,0.8239258859668442,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300018,24.30000759497236,32.92157588602182,30.434381853070175,0.12375567760718506,0.8739035087719298,0.845408831484413,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300019,8.23258366525608,16.56781498294637,33.619483278508774,0.13160316994366933,0.8722587719298246,0.8300133168073947,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300020,7.377176008056732,18.901491816771934,32.7868009868421,0.1280871449456976,0.8736293859649122,0.8135726585246291,2500.5,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300021,18.50099039008486,20.631106774057915,35.65929961622807,0.14403544951617892,0.8791118421052632,0.8162795042867755,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300022,20.270721119310902,34.45758055375993,26.64980811403509,0.10595386103052908,0.8763706140350878,0.8377609601435423,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300023,12.55493264233973,14.991247293765557,35.686574835526315,0.14313376672214217,0.8717105263157895,0.7738410996333509,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300024,7.6574206042245825,11.05755159011017,34.64083059210526,0.14201014072802304,0.8714364035087719,0.7631982172986427,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300025,15.559373492194098,18.611591150209275,37.26973684210526,0.14162876364686872,0.8692434210526315,0.7756264977231325,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300026,13.790826819405334,20.49776248890106,42.79749177631579,0.16677422929041766,0.8733552631578947,0.7151941109681372,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300027,25.905781948919604,32.709673150067836,33.625651041666664,0.13281343614942867,0.8752741228070176,0.828887980385265,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300028,29.03585334901089,33.96363574357827,31.12510279605263,0.11593587465492253,0.8714364035087719,0.8212114186105199,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300029,21.858124480268682,25.651816681168608,32.381887335526315,0.12595350265975525,0.8711622807017544,0.8396317558717711,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300000,30.080627021594214,43.0505220849255,20.835526315789473,0.08073456278491505,0.8865131578947368,0.8903078015010041,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300001,23.532822432624055,28.876616451954042,21.15073327850877,0.07813834633061219,0.8848684210526315,0.8980684652472843,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300002,17.813843986884823,29.86027307833185,17.83487527412281,0.07121084233988295,0.8889802631578947,0.9243103399825722,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300003,13.775490509710636,19.908493601527866,21.53467653508772,0.08057077774817623,0.8862390350877193,0.8630211763710828,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300004,13.14335457878465,17.37511070724043,20.323807565789473,0.08054677786987154,0.8870614035087719,0.8811810820587067,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300005,7.620082713544548,15.419624329462382,20.380653782894736,0.0825316072058975,0.8917214912280702,0.9111595907653465,3500.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300006,26.99775264162252,36.35179513682098,19.34265350877193,0.07942438527420914,0.884046052631579,0.8980799692093947,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300007,11.780603492149925,14.16204815295878,21.872498629385966,0.08345669030954464,0.8881578947368421,0.85363611810377,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300008,16.097667819519284,26.100245895833087,20.17955043859649,0.07257061274687156,0.8898026315789473,0.8639434520078909,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300009,13.462459847111827,22.796292774798452,20.44370202850877,0.07966138621378467,0.887609649122807,0.8746530693701059,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300010,14.850167921153655,20.668670664912554,22.331243146929825,0.08496422870386816,0.8900767543859649,0.8606670993854733,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300011,16.021595951041327,24.41675407862869,20.07007264254386,0.07597862972720516,0.887609649122807,0.8558786998207553,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300012,27.729827144023627,41.460737644352285,25.31640625,0.09598507217847768,0.8898026315789473,0.8409489513054356,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300013,18.256496154750156,28.461819594157213,18.67321134868421,0.07071960714340532,0.8878837719298246,0.8990953756201759,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300014,17.11944474685919,30.05074673989187,18.937225877192983,0.07640853761152663,0.8884320175438597,0.9040082027442478,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300015,30.681756098161358,36.22615499391226,19.024088541666668,0.07524852965199526,0.8878837719298246,0.8970193242225468,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300016,13.921164420851232,30.745817823356788,15.631441885964913,0.063331831054013,0.8944627192982456,0.925149022968709,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300017,9.1488829581236,22.186511452067727,17.711451480263158,0.0704171846940185,0.8887061403508771,0.9029428647389773,4000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300018,24.92169822140906,32.92157588602182,19.02748081140351,0.07213096334449422,0.8870614035087719,0.8895549318056204,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300019,8.289427860028288,16.56781498294637,19.342961896929825,0.06867545476771544,0.8856907894736842,0.9011680485193083,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300020,7.627882064485609,18.901491816771934,21.715597587719298,0.08428772678086292,0.887609649122807,0.8777658637805599,2500.5,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300021,18.281469564651058,20.95212641034634,17.74194764254386,0.07197070144192502,0.8919956140350878,0.903539196891726,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300022,19.98670688505794,34.45758055375993,17.059107730263158,0.06590279216742644,0.8859649122807017,0.9187736311551956,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300023,12.88095517769081,15.646189762063559,20.512164199561404,0.08199429087263214,0.8884320175438597,0.8743447056294297,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300024,7.95372268596915,11.05755159011017,21.976870888157894,0.08211514679086167,0.8878837719298246,0.8553416020723049,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300025,15.833844095840254,18.18641905530246,21.041461074561404,0.07616417054227871,0.8856907894736842,0.8903206320079677,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300026,14.108248716086376,20.49776248890106,22.694867050438596,0.09229789601409473,0.8903508771929824,0.8637642527719932,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300027,24.05468115944774,32.709673150067836,21.004111842105264,0.08161176810135576,0.8870614035087719,0.9115447024160158,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300028,29.037735369685592,33.68224649800258,18.427700109649123,0.07506000483492196,0.8892543859649122,0.90100596610926,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
periodic,300029,30.00281070964498,39.83658743740072,18.92845394736842,0.07730047313164802,0.8851425438596491,0.9050199081834045,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300000,27.4912314085241,38.73781464821664,17.614925986842106,0.0699004592627676,0.8791118421052632,0.9218192159937222,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300001,23.107578154906086,27.726744602626347,18.56592653508772,0.07199393044619423,0.8793859649122807,0.931429809958482,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300002,17.812584750355235,35.929668329816245,15.898129111842104,0.05965076004400129,0.8832236842105263,0.9217228748040499,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300003,15.063654638015777,32.30914590857686,19.461211622807017,0.07803879915229894,0.8774671052631579,0.9043554277552941,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300004,13.664579939087066,17.195644270989103,23.026041666666668,0.09259415147119768,0.8708881578947368,0.8683696097357548,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300005,6.285045124789743,16.601497819346093,18.768743146929825,0.073851479913695,0.8818530701754386,0.9093148709961796,1500.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300006,28.153418612076806,44.38590074718942,17.99181058114035,0.07298953995882095,0.8807565789473685,0.9301088336526298,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300007,12.337668441022926,16.72551457890663,20.36537143640351,0.08270414594557259,0.8692434210526315,0.8988175003708088,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300008,16.7489461826819,26.43223587047694,16.32925575657895,0.06240550838491679,0.8867872807017544,0.9244323149590634,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300009,12.173240096158306,20.424030610910847,17.650356359649123,0.06947747211423133,0.875,0.920780053603804,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300010,12.337834384677967,14.897634125318215,20.383086622807017,0.08294734813850023,0.8744517543859649,0.86463385385459,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300011,17.00160263361674,31.980137256924788,16.72543174342105,0.06095686435577132,0.8843201754385965,0.9149505064217751,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300012,20.048232633353116,38.03738398307385,20.63428591008772,0.08170072490938632,0.8856907894736842,0.9283986706240849,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300013,19.415693061405623,27.335809576951252,16.880585252192983,0.06988296898742921,0.8859649122807017,0.9112024080557414,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300014,16.804268463310386,24.72033447232527,18.45103481359649,0.07197135240222165,0.8766447368421053,0.9312372089435818,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300015,29.34782525868799,35.996000854935744,16.87986567982456,0.06391068235439867,0.8845942982456141,0.9139422492374256,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300016,17.636051305533947,30.348583654870655,13.081517269736842,0.05822973471517815,0.8862390350877193,0.9618799647842211,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300017,12.60868561420205,29.322350157654537,15.672183388157896,0.058723796449785884,0.8744517543859649,0.929496989922499,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300018,28.112734231110974,41.00812841537106,17.078090734649123,0.06790043514297554,0.8856907894736842,0.9049036212534796,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300019,7.80192513228331,16.532587211239097,17.757161458333332,0.06963043065340517,0.8744517543859649,0.9312023546046146,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300020,6.7378644085639605,15.524306366865265,19.640316611842106,0.0719334939218124,0.8865131578947368,0.8903699096628208,1750.5,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300021,22.348470730611133,31.040806704077305,16.14610745614035,0.06357831573136691,0.8889802631578947,0.9494836837276421,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300022,19.762801157606216,31.06902679808314,15.646552905701755,0.06346050904821107,0.8818530701754386,0.9342103985647231,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300023,13.889276814464774,16.063280105350184,18.920093201754387,0.07776376842697295,0.8843201754385965,0.8634491509185858,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300024,8.730356522878198,16.776908361512906,18.161663925438596,0.07435446665658021,0.8777412280701754,0.9326204249299865,2000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300025,32.38260686762046,38.70380388467948,18.81236293859649,0.07312226733719689,0.8725328947368421,0.9419872881839059,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300026,14.162984900107107,17.474067992858497,21.867461622807017,0.0827858814797273,0.8741776315789473,0.8882349902698389,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300027,24.313659685331363,29.924407950196734,17.90200109649123,0.07501042906917336,0.8725328947368421,0.9230571231289287,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300028,30.640599179542274,39.21599631255747,15.875137061403509,0.06092865036607266,0.8804824561403509,0.9067924828994502,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
random,300029,24.961616927644965,41.52746235988673,18.41512472587719,0.07071947708839027,0.881578947368421,0.9276826302099331,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300000,29.822579890272788,43.0505220849255,12.996436403508772,0.0492805895151264,0.8919956140350878,0.9491111205984093,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300001,22.281412582786007,26.173022021597774,14.212342379385966,0.056027142851661084,0.893640350877193,0.9592522866896415,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300002,16.154691896175326,29.86027307833185,12.255413925438596,0.050170092499402484,0.8933662280701754,0.9594963285406499,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300003,13.013500875485782,19.82284670365951,14.386376096491228,0.05765987036708131,0.8911732456140351,0.9345950175957036,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300004,13.290457196300348,18.172471990048003,13.486293859649123,0.050727828429341065,0.8873355263157895,0.9499117115690996,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300005,7.833767925006011,15.419624329462382,13.58703399122807,0.05203588175381586,0.890625,0.951611611214809,2500.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300006,23.645860992975994,35.919121031116646,12.729098135964913,0.047530088755352945,0.8851425438596491,0.9564116034003322,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300007,11.713766098579272,16.266618152730178,14.003152412280702,0.055321158457166536,0.8895285087719298,0.9349238614300166,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300008,16.009720922296722,26.100245895833087,12.73913788377193,0.050438733535501046,0.8944627192982456,0.9363381016990571,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300009,12.241048227757117,22.396855065595986,12.57946134868421,0.05276612216236128,0.8898026315789473,0.9557085741877348,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300010,13.974168189772481,20.668670664912554,14.507229989035087,0.054903550296344535,0.8908991228070176,0.9301292577164629,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300011,16.108846673206386,24.41675407862869,13.01805783991228,0.048377484886757575,0.8941885964912281,0.9331091599983939,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300012,29.01084063184634,44.75545754518482,14.14319490131579,0.051628980176819994,0.8944627192982456,0.9215907732442695,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300013,20.030683181880836,28.461819594157213,11.986773574561404,0.04587810569731415,0.8870614035087719,0.9463350157392105,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300014,16.359840870685296,30.05074673989187,11.956825657894736,0.050427101902832325,0.8914473684210527,0.9646994272300732,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300015,31.928704972858537,36.22615499391226,11.931366502192983,0.05082124452096997,0.8939144736842105,0.9568158571264594,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300016,13.47500066517413,30.745817823356788,9.837445175438596,0.03626114622185385,0.8966557017543859,0.9845580499439917,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300017,10.290759096813305,22.186511452067727,10.986533717105264,0.04705415112584612,0.8919956140350878,0.9664581377950631,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300018,24.366897954643918,32.92157588602182,12.322916666666666,0.05069502674556032,0.897203947368421,0.9430210751527305,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300019,8.390229091168486,16.56781498294637,12.601288377192983,0.046441272006569355,0.8922697368421053,0.9584071119103523,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300020,7.302302083289597,18.901491816771934,13.665912828947368,0.0561284862692602,0.8933662280701754,0.9365509391930084,2500.5,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300021,18.50343700946835,21.002837914141573,11.522375274122806,0.04270935088706017,0.8944627192982456,0.961710671311238,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300022,19.656882366609313,34.45758055375993,10.940618146929825,0.04064032497582539,0.8952850877192983,0.9592881787170899,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300023,12.772933690455602,15.915454588629027,11.78734923245614,0.043667667226903656,0.8928179824561403,0.9389699873080998,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300024,8.840404958455347,11.05755159011017,13.601733826754385,0.055759306128400625,0.8889802631578947,0.9452952045073633,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300025,16.097186611437877,18.18641905530246,13.093955592105264,0.05010193010413172,0.8895285087719298,0.94450370956974,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300026,14.104955273932806,20.49776248890106,15.250274122807017,0.06566150859432045,0.8933662280701754,0.9297373367185073,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300027,25.99712832708524,32.709673150067836,13.58336759868421,0.05349915772589829,0.8939144736842105,0.9536350676749316,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300028,29.11504822574563,33.68224649800258,12.09508634868421,0.04282143597181932,0.8958333333333334,0.956722256380934,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
elite,300029,28.286906278888615,39.83658743740072,12.969435307017545,0.05258948922503107,0.8917214912280702,0.949493037155064,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300000,29.332834746693198,43.0505220849255,12.821922971491228,0.04723977759359028,0.890625,0.9422518473765281,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300001,23.225382831774134,28.706978707539832,13.648814418859649,0.05260485572527118,0.8867872807017544,0.9376272456008271,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300002,16.28118268725867,29.86027307833185,11.594538103070175,0.0479760650806807,0.8892543859649122,0.9530398053968046,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300003,13.723531435207931,19.908493601527866,13.915638706140351,0.0584811081728819,0.8837719298245614,0.930702679416342,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300004,13.213302204193944,18.63755605930126,12.72179961622807,0.05099547589446056,0.8851425438596491,0.93722485074811,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300005,7.310266511041748,15.419624329462382,12.888843201754385,0.05150714781814554,0.890625,0.9463061463863267,4000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300006,28.934547245645067,36.35179513682098,12.276178728070175,0.045470930031772334,0.8851425438596491,0.9486916166422733,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300007,12.109099704971499,16.472216076527555,13.592379385964913,0.05380162868895774,0.8930921052631579,0.9304468836495595,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300008,16.127975674000293,26.100245895833087,13.050712719298245,0.048091439227991244,0.8944627192982456,0.926306468746538,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300009,13.756680426967556,22.81318130512714,12.54149533991228,0.04849217381270324,0.8887061403508771,0.9475301732346746,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300010,14.304608774710786,20.668670664912554,14.423279879385966,0.0539494309373609,0.8977521929824561,0.9317463972441299,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300011,14.528522793545646,24.41675407862869,12.635827850877194,0.049590412355253834,0.8862390350877193,0.9342943682971384,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300012,29.868453412122552,41.460737644352285,15.943667763157896,0.0613959542063821,0.8925438596491229,0.8940164246785409,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300013,20.377820065162787,28.461819594157213,11.893023574561404,0.04738019658178692,0.8930921052631579,0.9422850923883835,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300014,15.24147025293795,30.05074673989187,11.360368695175438,0.04506438819599305,0.8889802631578947,0.9597545326220461,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300015,30.601027124961426,36.22615499391226,11.466899671052632,0.04641461854000706,0.8922697368421053,0.9619923495699596,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300016,13.602848758745818,30.745817823356788,9.867153234649123,0.04190034880508358,0.8974780701754386,0.9669812791126564,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300017,9.862325078754035,22.186511452067727,10.641036184210526,0.039377633305705206,0.8889802631578947,0.9670003330875111,3500.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300018,24.676596142096408,32.92157588602182,12.076137609649123,0.046973709015539725,0.893640350877193,0.9404434048645935,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300019,8.238040760138835,16.56781498294637,12.029605263157896,0.044651953456475844,0.8859649122807017,0.9443083462872045,3500.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300020,7.339702008631988,18.901491816771934,14.386273300438596,0.05916555866371966,0.8878837719298246,0.9443992060825294,1750.5,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300021,18.606913512161753,20.66104278420831,11.292900219298245,0.050532728776227526,0.8922697368421053,0.9540229719187449,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300022,20.191144526582413,34.45758055375993,11.16454221491228,0.040375915181654926,0.8919956140350878,0.964034318526273,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300023,13.219307283252562,15.646189762063559,13.410601699561404,0.05149532774960148,0.8848684210526315,0.9393490025572476,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300024,8.169619621854586,11.05755159011017,12.933456688596491,0.0498559185036081,0.8881578947368421,0.9390958599840027,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300025,16.009957603224723,18.18641905530246,12.486705043859649,0.04789712757944731,0.8870614035087719,0.9371115284073801,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300026,13.743014703685889,20.49776248890106,14.313425164473685,0.05603147605452826,0.8950109649122807,0.932752178157823,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300027,24.015879539647766,32.709673150067836,13.475568804824562,0.05097761039190277,0.8887061403508771,0.9486013938890686,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300028,28.32292511709533,33.68224649800258,12.080112390350877,0.04680161279182207,0.8854166666666666,0.9575643301111364,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
sentinel,300029,26.262640035134666,39.83658743740072,13.279947916666666,0.05065875811576184,0.8925438596491229,0.9434180224211918,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300000,26.78751560467968,31.635056589315646,42.82020970394737,0.16415647811019235,0.834703947368421,0.7471181902047377,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300001,20.33469813059774,25.158724430923783,39.42584978070175,0.1570760172248206,0.8418311403508771,0.8688374387426664,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300002,13.95913980835666,27.550204007839653,35.471525493421055,0.13934288230418565,0.8440241228070176,0.8336446706221455,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300003,12.099319782557037,21.156391857229174,44.62712445175438,0.17562638140627154,0.8396381578947368,0.6913616625716268,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300004,12.2461410085115,14.681698406254815,48.81349369517544,0.19422275820237384,0.8240131578947368,0.6766310019179027,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300005,6.113148958664269,12.816142686388602,42.37527412280702,0.15652797717719497,0.8489583333333334,0.7591443575315215,1750.5,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300006,24.877617664405598,32.158418334206594,40.47351288377193,0.15730882118353628,0.837171052631579,0.800128651213353,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300007,12.038356726230743,16.265373164075402,45.10420093201754,0.1846227897499655,0.8125,0.6926214261792161,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300008,16.12377670549124,27.590757047938308,32.559244791666664,0.12549577478801993,0.8692434210526315,0.7664165668420517,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300009,12.138622816130978,17.696267997751008,38.02107319078947,0.15192349517165615,0.8333333333333334,0.7416086161195995,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300010,12.994182481821985,18.412376283726474,41.392029879385966,0.1681020341207349,0.8415570175438597,0.7508420071206412,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300011,14.339852948813451,16.23736345420622,39.92811129385965,0.1565593260546379,0.8456688596491229,0.7671159396426424,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300012,23.335614796113877,36.28376417212073,39.48547149122807,0.15945116578081248,0.8514254385964912,0.8418881495584307,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300013,14.996748770705704,21.261390371220752,39.331483004385966,0.15484377158447296,0.840734649122807,0.7840098891783621,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300014,13.221434277257648,22.88796760333273,35.109032346491226,0.1391233509462633,0.8484100877192983,0.8135274288566055,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300015,28.18900276993366,31.102662743258183,36.86194490131579,0.14978786574375572,0.8426535087719298,0.7864306879399022,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300016,13.314782144170263,34.38432039047476,25.874691611842106,0.10374943537759534,0.8643092105263158,0.8549007509221357,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300017,8.16470651757281,17.587666670368584,39.694490131578945,0.15791000014800782,0.8316885964912281,0.7847149511714944,3500.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300018,22.179662857746948,25.22944188949804,44.43928179824562,0.16576875259013676,0.8316885964912281,0.6873694527938746,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300019,7.367154259218768,12.832824712976693,40.13740405701754,0.16012715378779407,0.8355263157894737,0.7353940030064177,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300020,5.979022383775702,13.24260589315999,35.666358278508774,0.13766717345638815,0.868421052631579,0.7241808395403075,1000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300021,17.687444331219712,20.231235140498697,34.34834155701754,0.13320893482064744,0.8514254385964912,0.8115081700615372,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300022,18.136150314146636,29.75648033438102,26.932394462719298,0.10398244490272049,0.8511513157894737,0.8491159617945191,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300023,11.650530987001593,12.982738099677023,46.58905564692982,0.179957888350579,0.846765350877193,0.6943800982221996,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300024,6.869276065188264,11.203366140314959,33.7890625,0.12907340118669378,0.8390899122807017,0.8285770247360664,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300025,29.57337320076118,38.219001111460656,38.46898985745614,0.1453260982179859,0.8368969298245614,0.7913823535704613,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300026,13.41343033865969,16.46818918066895,47.9143708881579,0.18973723062577708,0.8152412280701754,0.6716504199910256,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300027,25.028449858299275,32.76965409084685,33.89459978070175,0.13370102654383115,0.846765350877193,0.7806370602158947,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300028,27.02747939707647,29.442766163507677,32.72149122807018,0.12812087496738347,0.84375,0.813466306726203,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
none,300029,21.284949485225393,40.99071487091963,35.03118146929825,0.13444380650335375,0.8385416666666666,0.823443092490542,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300000,26.69284978850416,31.70493465512751,0.01668722587719298,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300001,20.01985884236399,25.174551013713305,0.014768366228070175,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300002,13.21025114663108,24.139871756189518,0.011992872807017545,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300003,13.574891289866752,24.1835647671272,0.017715186403508772,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300004,11.839374747897978,14.830662534956234,0.014425712719298246,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300005,6.659237244251193,12.816142686388602,0.01812637061403509,0.0,0.953125,1.0,2500.5,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300006,23.5450140136679,41.58558945528574,0.014220120614035088,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300007,11.767593828994062,15.304271952130886,0.014151589912280702,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300008,16.57964425697553,27.590757047938308,0.0170984100877193,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300009,13.282826428419748,18.767497014332683,0.017064144736842105,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300010,12.165941346934016,20.034993011199923,0.015659265350877194,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300011,14.482433783021227,16.23736345420622,0.016618695175438597,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300012,23.754991591229427,36.28376417212073,0.019257127192982455,0.00027412280701754384,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300013,16.90230723384335,21.261390371220752,0.014048793859649123,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300014,16.08905131822131,22.88796760333273,0.014322916666666666,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300015,28.010783323252074,30.987444810235093,0.014905427631578948,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300016,12.784984858157033,34.38432039047476,0.01425438596491228,0.0,0.953125,1.0,2500.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300017,8.433765125361928,17.058580546609267,0.01343201754385965,0.0,0.953125,1.0,5000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300018,22.86270944575999,25.46487338595553,0.015796326754385966,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300019,7.514227288484074,14.034650292001801,0.014322916666666666,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300020,6.251121972831691,13.24260589315999,0.017304002192982455,0.0,0.953125,1.0,2250.5,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300021,17.98746652297697,20.231235140498697,0.013603344298245614,0.00027412280701754384,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300022,18.783998464397204,29.06254837983141,0.01538514254385965,0.0001392369813422445,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300023,11.790806027116446,13.469674467796006,0.015316611842105263,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300024,6.399535641791962,14.600348765394648,0.01675575657894737,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300025,25.98031378325164,38.219001111460656,0.015076754385964912,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300026,13.87869095361813,17.276844965964724,0.016618695175438597,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300027,24.42894735300622,29.840782816304625,0.015522203947368422,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300028,27.740015348553385,29.934332953606116,0.01504248903508772,0.00013706140350877192,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
oracle,300029,21.546905678685363,40.99071487091963,0.019359923245614034,0.0,0.953125,1.0,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,gradual,0.25,10
patrol,300000,28.260231523553205,44.765522869181474,42.300233004385966,0.16653931827600496,0.8714364035087719,0.7463881412553532,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300001,23.13418224472845,29.06853885900171,51.670949835526315,0.19936133600076308,0.8632127192982456,0.6572013122676251,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300002,16.237285086277474,27.492259540422253,42.85495476973684,0.16997102678502907,0.8739035087719298,0.7646743834463245,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300003,15.002574756541696,22.548455711459148,52.38473135964912,0.20557267923746375,0.8711622807017544,0.6614855717530047,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300004,13.564381049033122,19.69265949376078,48.06993558114035,0.19277416597596353,0.8697916666666666,0.6894212830843948,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300005,8.10728448907858,17.907970634687715,50.99910910087719,0.1874485056144298,0.8736293859649122,0.7252000377191032,2500.5,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300006,27.892970316083762,33.038081225429664,42.19610060307018,0.17055079258184835,0.8708881578947368,0.7236895007821429,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300007,12.202542311698089,16.599665794922835,48.83412143640351,0.19818690084243856,0.8667763157894737,0.6283936609947866,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300008,17.03426914929254,25.10205926463204,45.16310307017544,0.17875032273926286,0.8736293859649122,0.6553184780192332,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300009,14.283629091606112,22.020595109127655,46.10207648026316,0.17954238724545396,0.865953947368421,0.6813508890044193,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300010,14.30977076172975,19.174216136227663,53.06990131578947,0.21260113182124163,0.8703399122807017,0.6899390244451443,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300011,15.563487728633438,26.792183371284267,48.83418996710526,0.19060855811334987,0.8662280701754386,0.69016041754292,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300012,25.493455269302647,38.19746261996711,52.38075657894737,0.20606372599806602,0.8739035087719298,0.6750800048250636,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300013,18.997600938806706,23.486260524569605,44.824869791666664,0.17280462269518942,0.8675986842105263,0.6565215210138349,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300014,18.289649652432143,33.873389732258154,46.62462308114035,0.18217797131170008,0.8681469298245614,0.6962206897419237,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300015,29.592845738385098,35.85408255183354,40.56904468201754,0.15592947920983563,0.8730811403508771,0.7703634374392162,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300016,14.553841493359736,34.172164274333404,32.19133771929825,0.12127066929133858,0.8752741228070176,0.8344420127185604,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300017,9.61825551492754,22.244994258918425,44.703125,0.17453204862550079,0.8697916666666666,0.6928354990450802,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300018,25.010278650117314,30.863456024525718,42.396038925438596,0.16800856266321973,0.8760964912280702,0.6970236317877191,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300019,8.575568885100923,14.483489494874911,43.83932976973684,0.17910516462306245,0.8725328947368421,0.7402949574628287,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300020,9.298133079837868,20.355298674048413,42.79550438596491,0.16920875227767584,0.8730811403508771,0.7364562635041141,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300021,17.416757607148966,21.29595989641836,39.79485334429825,0.15703795317800184,0.8752741228070176,0.7900815651321257,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300022,18.691722576325215,35.00426873381161,34.55396792763158,0.14185315651333058,0.8755482456140351,0.736081167016405,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300023,12.072177396492163,13.147466197140623,63.33134594298246,0.24135570978518037,0.8634868421052632,0.5035421400080397,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300024,7.46504941802296,10.441791354976672,42.481496710526315,0.16808440680112358,0.875,0.7435058413628927,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300025,19.161349581418595,26.806698620893897,47.36931195175438,0.18088543825113967,0.865953947368421,0.7034188846361265,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300026,14.74465376071913,18.468912414237728,52.811848958333336,0.2139949405995303,0.8695175438596491,0.5651432088135655,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300027,25.151790826477463,32.553553395581616,41.4836211622807,0.16717555905840717,0.8703399122807017,0.7331339842877871,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300028,27.4708478589955,33.190152913768074,40.635211074561404,0.1626589782088642,0.8725328947368421,0.7418664195749972,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300029,26.509101618161075,38.012987609367414,45.57325932017544,0.1777357497253633,0.8747258771929824,0.6780650716263296,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300000,28.906908877368938,44.765522869181474,21.153371710526315,0.07998018545379196,0.8884320175438597,0.8502842689524867,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300001,23.133607092338913,26.697442444450267,27.55941611842105,0.1035741728829949,0.8865131578947368,0.8118369197288774,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300002,17.650301601840205,27.492259540422253,19.42245751096491,0.07440157562541524,0.8878837719298246,0.8786662715705038,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300003,13.090394019548077,22.548455711459148,22.1015625,0.08422024960695702,0.8895285087719298,0.8484077747596676,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300004,13.565821900935966,20.579130098609788,22.419236567982455,0.08973744647050698,0.887609649122807,0.8147669679066922,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300005,8.481220370938358,15.372353921256746,23.03330592105263,0.08625520288582347,0.8845942982456141,0.8383999117860133,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300006,27.07739726652115,33.038081225429664,20.20802494517544,0.07726485875120873,0.8865131578947368,0.8690965307296656,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300007,12.1928651728102,16.352945018214214,26.772752192982455,0.10781021136064133,0.8873355263157895,0.7836294482218175,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300008,17.467305314663246,25.10205926463204,18.948773300438596,0.07651479831468436,0.8862390350877193,0.8471746179606567,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300009,13.261666818712422,22.020595109127655,22.24081688596491,0.08871312618269209,0.8870614035087719,0.8434001915495569,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300010,14.850605306948914,19.174216136227663,23.114446271929825,0.08908504720901116,0.8900767543859649,0.8253067846723423,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300011,15.73063825180795,26.792183371284267,21.795093201754387,0.08338738016848772,0.8867872807017544,0.8555120323779258,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300012,27.840954269838786,38.19746261996711,23.965529057017545,0.09519939736151402,0.8892543859649122,0.7937598414314981,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300013,20.15242216078544,25.48719157465861,20.305338541666668,0.07882973304323801,0.8895285087719298,0.8515735452387811,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300014,17.4019785266917,33.47429171747323,19.352761787280702,0.07378054237189649,0.8873355263157895,0.8605934859841066,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300015,29.416864822582973,35.85408255183354,19.533717105263158,0.07533253902472718,0.8865131578947368,0.8896746505707289,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300016,14.5338398219224,34.172164274333404,16.143983004385966,0.0652380422019616,0.890625,0.9153142213652312,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300017,9.955656377641693,22.244994258918425,20.246539199561404,0.07726054185661003,0.8898026315789473,0.8510378859130865,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300018,25.31991903089583,30.863456024525718,22.86804413377193,0.09234285640281807,0.887609649122807,0.8506245986368901,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300019,8.44247253720437,14.483489494874911,22.77597313596491,0.08473848252521067,0.8859649122807017,0.8430515408098943,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300020,9.366051586846039,20.355298674048413,18.365885416666668,0.07516037263434176,0.8870614035087719,0.8673182319533694,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300021,18.29315334010802,21.29595989641836,17.866981907894736,0.06588799138594517,0.8898026315789473,0.8977039163527062,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300022,20.63639395849637,35.00426873381161,18.98314144736842,0.0745797503108164,0.8925438596491229,0.8657372179690697,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300023,12.418975683008846,13.381192293561966,25.42677494517544,0.10024260947644703,0.8862390350877193,0.7779124828604516,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300024,8.136019997319123,10.441791354976672,21.260039747807017,0.0835733321163802,0.8884320175438597,0.831572880380336,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300025,19.429338923703142,27.824214793511334,23.919887609649123,0.09487023414836304,0.8884320175438597,0.8499461125936764,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300026,13.869824408508526,18.468912414237728,25.342550712719298,0.09998321892877425,0.8845942982456141,0.7786202351375667,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300027,24.928996103771098,31.907468227779276,21.868626644736842,0.0878399237924207,0.8862390350877193,0.8418946179639171,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300028,26.27085761775808,30.846815101021946,19.92636376096491,0.08007731558226275,0.8884320175438597,0.8580925730545835,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300029,31.527545364526784,48.32065066773885,22.129180372807017,0.08869167875397156,0.8939144736842105,0.85037177475992,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300000,28.04347218473045,42.39308114814975,22.30773711622807,0.08773694269575952,0.8708881578947368,0.8341748272864158,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300001,21.798419804475262,29.935951499137005,25.99047423245614,0.10185173193811299,0.8785635964912281,0.8605810969341068,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300002,20.35701793699415,35.15314564477198,17.054276315789473,0.06743266048927671,0.8793859649122807,0.921319112308382,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300003,15.72469625522943,35.181742167338285,20.96337033991228,0.08754446401436664,0.8843201754385965,0.8678727898838066,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300004,12.641813416918984,18.905644767333065,24.785807291666668,0.09964148190357784,0.8667763157894737,0.7822647982318288,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300005,7.568741417963485,17.896092008081652,20.541015625,0.08361177303494957,0.8834978070175439,0.8989807295164801,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300006,25.81419944889947,41.47837267153544,20.539370888157894,0.08104371753421172,0.8763706140350878,0.855743284650853,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300007,13.355222857209295,18.323365631368922,27.98937774122807,0.10517358233181377,0.8714364035087719,0.76619569109146,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300008,18.078659796696563,25.723399737154537,17.283168859649123,0.06793144140973606,0.8785635964912281,0.9014910685636957,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300009,12.8754792631195,26.95328019592761,20.068427905701753,0.07777474909934504,0.8758223684210527,0.8825698357501447,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300010,13.19566415211976,17.11221815510298,23.576000548245613,0.09390383219641404,0.8758223684210527,0.8394588237067472,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300011,17.436736823634444,29.036740748218065,17.26651589912281,0.06416967889978664,0.8837719298245614,0.8861161921247973,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300012,20.975353200962658,36.830333512799946,23.849335252192983,0.09215451344349498,0.8867872807017544,0.8399095853718096,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300013,18.730856216329325,27.89150578398134,17.99462033991228,0.06879726999585578,0.8845942982456141,0.8588604226105421,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300014,17.454332749064246,26.174051454795567,20.236259594298247,0.08279295063446017,0.8810307017543859,0.8671561430578019,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300015,30.82834161416594,38.50748601353096,18.807839912280702,0.07379959152583998,0.871984649122807,0.8758586253281283,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300016,18.501614146850887,26.233880876085507,13.187637061403509,0.050315016818073176,0.8898026315789473,0.9242070693976319,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300017,13.60960036309779,37.04626836966244,18.41097861842105,0.07327388969470922,0.8728070175438597,0.8553434077475107,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300018,28.865671831181825,44.203458051683974,19.25061677631579,0.06869258530183726,0.8782894736842105,0.862541426620335,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300019,7.670000773193663,15.870122261635377,22.567913925438596,0.08619111755767371,0.8766447368421053,0.8352667026334969,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300020,9.006820972930376,18.63693348542933,17.026658442982455,0.06426884756181793,0.8856907894736842,0.8929431666677439,3000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300021,23.874711307029173,31.182005560503963,16.57445860745614,0.06089805523213107,0.8898026315789473,0.9134772392676681,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300022,18.157307068523735,25.970641112652732,18.89319490131579,0.07296199405995302,0.8859649122807017,0.8716141558686106,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300023,13.452140147927013,14.41231734502935,27.318325109649123,0.10178483720236726,0.8733552631578947,0.7829530703355516,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300024,8.129367953166675,16.744201261943587,19.55917626096491,0.07653120936637307,0.8782894736842105,0.8717786688205192,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300025,32.27168825984689,37.7836868648991,23.28625274122807,0.09490096632657759,0.8689692982456141,0.8600962176369594,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300026,12.336500142336394,16.873593800509482,27.004934210526315,0.11574829050973892,0.8741776315789473,0.7581148129453069,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300027,26.363894960576005,33.2401390085404,19.06541255482456,0.07722759983949375,0.8832236842105263,0.8822391769350175,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300028,31.18311976015233,41.11624220317212,16.826206140350877,0.06285398535709352,0.8873355263157895,0.8939123384604466,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
random,300029,26.02837642970221,41.67517744580477,21.567674067982455,0.0854988600657374,0.8728070175438597,0.8595589908314929,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300000,29.222224888320838,44.765522869181474,14.847210800438596,0.054017302113551595,0.8870614035087719,0.8974209405773648,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300001,23.148782680635964,26.697442444450267,17.70213130482456,0.07226913247686144,0.8900767543859649,0.8753486155217302,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300002,17.82994815723767,27.492259540422253,13.926809210526315,0.05614078599275968,0.893640350877193,0.9059239236370248,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300003,13.991413392888834,22.548455711459148,15.721080043859649,0.06527221720640183,0.8914473684210527,0.8799734162114243,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300004,12.663108248181075,20.088205642114303,15.846217105263158,0.06242013744992402,0.8870614035087719,0.8783164105896867,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300005,8.715044528047711,15.372353921256746,15.497258771929825,0.0613832433500637,0.8837719298245614,0.9053918864910206,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300006,27.07545512771618,33.038081225429664,14.756887335526315,0.056920413731178336,0.8884320175438597,0.9029363220881035,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300007,12.147093880428818,16.352945018214214,17.042660361842106,0.067626312335958,0.8881578947368421,0.8682733894731919,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300008,17.82442348359774,25.10205926463204,14.463815789473685,0.052049877400193394,0.8928179824561403,0.8734539732403482,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300009,12.780617571756162,22.020595109127655,14.627672697368421,0.057835269905954736,0.8867872807017544,0.89418974386109,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300010,14.958421801501485,19.388719794088495,15.61108826754386,0.06013811047741839,0.890625,0.8682103871126831,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300011,14.81707493800171,26.792183371284267,15.929139254385966,0.058771282290371596,0.8914473684210527,0.8886591752486112,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300012,26.54112737608778,38.19746261996711,16.650082236842106,0.0658035035916563,0.8930921052631579,0.8649092099518513,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300013,20.344705604800428,25.48719157465861,14.304790296052632,0.05973179133858268,0.8930921052631579,0.9068354119560992,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300014,16.84304659112001,33.47429171747323,13.798862390350877,0.05179019563344056,0.8903508771929824,0.9013230965342556,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300015,29.94145589215448,35.85408255183354,13.677871436403509,0.04952691152092831,0.8917214912280702,0.9101970327240738,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300016,15.137050924402532,34.172164274333404,12.259628563596491,0.04781500379886725,0.8928179824561403,0.9328101981677266,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300017,9.770067879769927,22.244994258918425,14.912897478070175,0.06121788230418566,0.8898026315789473,0.9107630062100348,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300018,25.514823037766245,30.863456024525718,15.779810855263158,0.05944749792789059,0.8908991228070176,0.8945292339550504,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300019,8.44247253720437,14.483489494874911,15.784128289473685,0.06235322558364415,0.8930921052631579,0.8985027641215158,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300020,9.469665247518673,20.355298674048413,16.455831962719298,0.07117695814338997,0.8914473684210527,0.8917587063650259,4500.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300021,18.325027887224802,21.29595989641836,13.004248903508772,0.05242005111203205,0.8930921052631579,0.9156742851175378,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300022,20.679047339758387,35.00426873381161,13.771655701754385,0.053861893907998344,0.8958333333333334,0.8997385116807778,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300023,12.418975683008846,13.381192293561966,16.878460800438596,0.06493796622461667,0.887609649122807,0.8490153299792251,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300024,7.522459870726048,10.441791354976672,15.140213815789474,0.062182211461505904,0.8895285087719298,0.8911719525353181,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300025,19.429338923703142,27.824214793511334,16.14552494517544,0.0627622513468711,0.890625,0.8886050539499815,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300026,14.15756295364817,19.2439648021691,17.350774396929825,0.06998107555634493,0.8903508771929824,0.8619863220116968,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300027,25.053559701666686,31.907468227779276,14.699904057017545,0.057645094938790546,0.8911732456140351,0.8947315666704787,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300028,26.289923944384107,30.37574407967027,14.333470394736842,0.05155127607404338,0.8947368421052632,0.8964587500773836,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
elite,300029,26.77971174181892,48.32065066773885,14.958881578947368,0.0597134445365382,0.8925438596491229,0.8983817830829428,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300000,29.20379827517239,44.765522869181474,13.23999451754386,0.05444035778422433,0.8651315789473685,0.9047257617828636,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300001,23.80746626525557,26.697442444450267,17.197711074561404,0.06637225445503522,0.8678728070175439,0.8781344268799295,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300002,17.366159351441706,27.492259540422253,12.86461759868421,0.05367703831428967,0.868421052631579,0.916349446263628,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300003,13.889169725573769,22.548455711459148,14.086211622807017,0.05388962824274158,0.8678728070175439,0.9022826665485945,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300004,12.701103294754049,20.121974564241476,14.055886787280702,0.05515156616936041,0.871984649122807,0.8802045350771516,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300005,8.441431310694853,15.372353921256746,14.15515350877193,0.0572693284501718,0.8648574561403509,0.8879349990758949,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300006,27.984180020602683,33.038081225429664,12.514802631578947,0.04605047313164802,0.8667763157894737,0.9257034403783938,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300007,12.147093880428818,16.352945018214214,16.051089638157894,0.05967567170879956,0.8599232456140351,0.8584934105503155,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300008,16.68990757218636,25.10205926463204,12.6015625,0.04711566687387761,0.8722587719298246,0.894588488759043,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300009,13.661215633026435,22.020595109127655,13.809861567982455,0.057693874477313146,0.8626644736842105,0.8947124096656318,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300010,14.580414285463343,19.174216136227663,14.5546875,0.05560645037243152,0.8689692982456141,0.8972509223585026,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300011,14.26945993841204,26.792183371284267,13.865200109649123,0.05273842208868629,0.8711622807017544,0.9004814157810385,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300012,27.577186201708944,38.19746261996711,16.067948190789473,0.06129342795966294,0.8736293859649122,0.8663186236138666,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300013,19.977422640458887,25.48719157465861,12.695655153508772,0.04886940530460008,0.8662280701754386,0.9126039846414264,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300014,17.284925167326346,33.47429171747323,12.305407072368421,0.047803594863142104,0.8681469298245614,0.9220908751833385,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300015,29.95251584149481,35.85408255183354,12.173519736842104,0.043349383547451305,0.8706140350877193,0.9217507594048758,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300016,14.063209360490529,34.172164274333404,10.877946820175438,0.04012337684763088,0.8706140350877193,0.9417920509756905,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300017,9.665829467173054,22.244994258918425,13.064281798245615,0.05571168324354193,0.8670504385964912,0.9063448203046122,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300018,25.828099441574263,30.863456024525718,14.403543037280702,0.05752571142422987,0.8722587719298246,0.8859134459267594,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300019,8.692647750762664,14.483489494874911,14.162006578947368,0.05327155857162592,0.8604714912280702,0.895212145979217,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300020,8.834113534690598,20.355298674048413,12.960389254385966,0.05322623117833956,0.8681469298245614,0.9121172628179308,500.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300021,18.01353490146806,21.29595989641836,12.06078673245614,0.046648363033568174,0.8733552631578947,0.915222164214307,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300022,20.673935668530515,35.00426873381161,12.021998355263158,0.04645949889487498,0.8755482456140351,0.9121768589506983,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300023,12.418975683008846,13.381192293561966,16.50791529605263,0.06332344764470231,0.8675986842105263,0.868917334168471,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300024,7.594001030428272,10.441791354976672,13.615028782894736,0.05461556888722243,0.8637609649122807,0.898749353833271,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300025,19.491724188789675,27.824214793511334,14.947676809210526,0.05986561507114242,0.865953947368421,0.897613626959454,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300026,13.624851149573432,18.468912414237728,16.044407894736842,0.06666981183273143,0.8654057017543859,0.8594280715982644,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300027,24.928996103771098,31.907468227779276,13.820483826754385,0.05094008520316539,0.8648574561403509,0.9021980642967071,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300028,26.21971762923873,30.37574407967027,12.654125548245615,0.05057134100013814,0.8697916666666666,0.9028498391519855,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300029,31.627971551935087,48.32065066773885,13.809347587719298,0.056285830225169226,0.8706140350877193,0.9036374831652714,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300000,27.678339897845206,31.29527894494647,50.29639528508772,0.19517435937284155,0.8273026315789473,0.6424125955085921,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300001,19.61624462139621,24.42109913379477,50.10927220394737,0.1947777361163188,0.8410087719298246,0.7113957967602067,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300002,15.83056436293367,25.643388645433056,36.33655427631579,0.14674419809365935,0.8399122807017544,0.793640724119578,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300003,12.128447991045816,20.06104933441012,50.37195038377193,0.20020570002762814,0.8396381578947368,0.6945687812647694,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300004,12.414749742303123,15.949512757428145,42.47409539473684,0.17138715664927848,0.8366228070175439,0.669501567499475,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300005,8.445837176331967,13.615303453738164,46.28447094298246,0.1796230891917019,0.8426535087719298,0.7187188268344474,5000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300006,25.01633759105421,37.30121106631411,45.024568256578945,0.1778964683964943,0.8325109649122807,0.7173490345822764,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300007,11.20613207764619,15.733465247316243,50.261067708333336,0.20040643562646776,0.8149671052631579,0.6310294839430345,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300008,16.452966773642014,22.937595747859454,36.954529879385966,0.1400807458004153,0.8615679824561403,0.7687188826412403,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300009,11.552225326609335,18.50556621924963,47.00116502192982,0.17619944916424918,0.8248355263157895,0.6226187294883673,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300010,11.77895111907349,15.895335099000077,52.99170778508772,0.21472125811576181,0.8344298245614035,0.6873006472180067,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300011,11.273148317920404,17.75998245612942,43.153851425438596,0.16614915323084614,0.8473135964912281,0.7236286592757961,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300012,16.90663000980493,36.80647083656546,55.097210800438596,0.21993812245508787,0.8297697368421053,0.6695019450414399,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300013,18.590459246828463,26.601163421124173,43.11016310307018,0.17038243369249895,0.8486842105263158,0.7133632536214214,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300014,15.750532689787132,24.17250119500531,40.34745065789474,0.1604536883547451,0.8495065789473685,0.8027329227575184,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300015,29.166038975525893,32.19339640119764,41.852007949561404,0.17100125710711597,0.8305921052631579,0.7408557427656246,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300016,13.063742379077608,33.49295510455218,29.831825657894736,0.11444582653593739,0.8591008771929824,0.8352625854820114,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300017,8.178517019800287,15.68140206367816,43.33340186403509,0.17547097320071836,0.8358004385964912,0.6920062629672671,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300018,21.450942977101832,25.46482666655436,53.90905975877193,0.21775603501864899,0.8234649122807017,0.561537897859018,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300019,6.69642219669269,10.321809236761416,45.37791255482456,0.1756131395033954,0.8374451754385965,0.684595618722158,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300020,7.904522207732831,15.70262347479671,29.963678728070175,0.11679269258009416,0.8651315789473685,0.7484379092847881,2500.5,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300021,17.22095349931306,20.83681395834103,34.97053179824562,0.1313889354839417,0.8514254385964912,0.8259458834376004,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300022,19.06961032637141,29.894403814837478,38.35368695175438,0.14489588198405023,0.8500548245614035,0.7652609425249962,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300023,12.032071164463012,13.955471763216352,75.05975877192982,0.28512979189004883,0.7949561403508771,0.41915618162721036,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300024,6.363280811624406,10.718703444510076,41.92584978070175,0.16371050178486463,0.8448464912280702,0.7431975256912849,5000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300025,31.09955060101916,40.29483881300453,48.356976425438596,0.18240282670258323,0.8294956140350878,0.6739169955383033,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300026,11.229896147473017,10.407134801231479,62.664884868421055,0.24012834127641935,0.8179824561403509,0.5432199999481749,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300027,24.56694891156086,34.384688253323986,40.93064692982456,0.15611216772245576,0.8500548245614035,0.7299135344740976,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300028,25.94504995889065,28.156725690885786,40.98526589912281,0.16069722370230036,0.840734649122807,0.7168961400611419,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300029,24.11657511453567,41.94386230193461,46.057188870614034,0.1768453902143811,0.8432017543859649,0.7302411998264215,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300000,27.180237228233285,31.29527894494647,3.6663240131578947,0.015625,0.953125,0.9712395743457003,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300001,18.610031714778344,24.42109913379477,3.694421600877193,0.01552463220058019,0.953125,0.9698015530629853,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300002,15.812113763948805,25.643388645433056,3.5212102521929824,0.012928020099461252,0.953125,0.9700891573195285,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300003,11.77051342073153,20.06104933441012,4.334978070175438,0.017632355988396187,0.953125,0.9603106125970664,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300004,12.29835933761271,14.961108885353646,3.5708950109649122,0.013196746788230417,0.953125,0.9692263445498993,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300005,8.630497383229157,13.615303453738164,4.1528577302631575,0.01493969298245614,0.953125,0.9660626977279264,5000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300006,25.585436527101184,37.30121106631411,3.862321820175439,0.01411732456140351,0.953125,0.9675007190106413,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300007,11.25135686178878,16.6881956519239,3.640076754385965,0.013294956140350877,0.953125,0.9709519700891573,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300008,16.262599577574235,22.937595747859454,3.95226836622807,0.014754768866610972,0.953125,0.9646246764452113,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300009,11.53123321912308,18.50556621924963,3.5530084978070176,0.015171726067136345,0.953125,0.9700891573195283,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300010,11.829041008104202,15.398055674156062,4.023917214912281,0.014802631578947368,0.953125,0.9669255104975554,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300011,11.57484705533736,18.090679300930397,3.965254934210526,0.016036184210526317,0.953125,0.9657750934713834,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300012,18.896963668650404,36.80647083656546,4.690138432017544,0.01781798245614035,0.953125,0.9677883232671842,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300013,17.2500077415622,26.601163421124173,3.8802768640350878,0.0147443535018649,0.953125,0.9654874892148404,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300014,15.849734777495456,24.17250119500531,3.9754317434210527,0.016521834852880234,0.953125,0.9700891573195282,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300015,29.122819258734356,32.70395685776627,3.699629934210526,0.017132675438596492,0.953125,0.9700891573195283,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300016,13.48558431862754,33.49295510455218,3.5936472039473686,0.013362399053188527,0.953125,0.9764164509634743,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300017,8.218118727313687,15.68140206367816,3.5890899122807016,0.012222207832573561,0.953125,0.9700891573195283,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300018,21.03577634152722,25.355187017190882,4.411663925438597,0.016858552631578948,0.953125,0.9603106125970664,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300019,7.370979841068095,10.321809236761416,3.9284196820175437,0.015625,0.953125,0.9692263445498994,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300020,8.137677040027306,15.70262347479671,3.759422971491228,0.01699561403508772,0.953125,0.9683635317802705,2500.5,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300021,18.416258661162903,20.882408125181534,3.717722039473684,0.015294757563199339,0.953125,0.9677883232671842,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300022,17.63642085981429,29.894403814837478,4.065926535087719,0.01411732456140351,0.953125,0.9680759275237274,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300023,11.491946560204044,13.130614611967303,3.845703125,0.014966673573698025,0.953125,0.9657750934713832,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300024,6.2015329271772055,10.718703444510076,3.949047423245614,0.017132675438596492,0.953125,0.9660626977279264,2500.5,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300025,30.46191005818427,40.29483881300453,4.1066337719298245,0.016721491228070175,0.953125,0.9651998849582974,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300026,11.323784613852078,10.407134801231479,4.2894736842105265,0.017852517612929962,0.953125,0.9651998849582974,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300027,24.89566128483324,34.384688253323986,3.9055646929824563,0.016036184210526317,0.953125,0.9669255104975555,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300028,25.94504995889065,28.156725690885786,4.006544682017544,0.01343201754385965,0.953125,0.9695139488064423,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
oracle,300029,25.344339396893595,41.94386230193461,4.745614035087719,0.019462719298245616,0.953125,0.9651998849582973,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300000,426.50877192982455,452.0,25.24129660087719,0.10332555744128476,0.915296052631579,0.8489848978919211,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300001,436.7719298245614,456.8,41.87637061403509,0.17233634241443502,0.8892543859649122,0.7204077208819297,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300002,441.5964912280702,455.8,46.56524122807018,0.18227678023251476,0.8818530701754386,0.6711395366255075,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300003,434.05263157894734,454.8,35.920572916666664,0.1420831681949844,0.9043311403508771,0.7275864544446309,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300004,456.12280701754383,459.0,66.1673519736842,0.266803015439956,0.8577302631578947,0.5126206370515173,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300005,450.17543859649123,459.8,57.08114035087719,0.22502414377479132,0.8782894736842105,0.6070170795511676,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300006,434.63157894736844,454.4,40.96182839912281,0.16408358768750397,0.8859649122807017,0.737609864640782,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300007,431.9824561403509,453.2,34.14737527412281,0.1356235171809664,0.9073464912280702,0.7762150881684484,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300008,452.63157894736844,460.6,40.01970257675438,0.15466909152803265,0.8843201754385965,0.6164794388593879,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300009,458.0701754385965,463.4,48.06534402412281,0.1810365295620942,0.881578947368421,0.5910702846939263,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300010,438.64912280701753,452.2,43.46583744517544,0.1691326927061749,0.8963815789473685,0.6983040848950346,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300011,449.43859649122805,461.2,42.65909402412281,0.16867078498411384,0.8952850877192983,0.6766670059028184,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300012,433.2631578947368,451.2,44.0022615131579,0.1691491037578636,0.8887061403508771,0.7193957977364647,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300013,436.70175438596493,458.0,35.55451617324562,0.13667785084978412,0.9106359649122807,0.7913773042520386,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300014,449.17543859649123,458.8,36.704255756578945,0.1411213229651118,0.8878837719298246,0.6856131446204214,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300015,435.3859649122807,461.8,32.22947505482456,0.12420192267633212,0.9051535087719298,0.8128939786820788,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300016,447.1929824561403,453.0,67.24537417763158,0.26448426060229313,0.8522478070175439,0.4541005765605313,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300017,445.3333333333333,463.8,51.60204221491228,0.19917677162613445,0.8845942982456141,0.7059672465713117,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300018,448.03508771929825,464.8,35.5960115131579,0.13136310263848597,0.9076206140350878,0.7483155098024503,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300019,444.3157894736842,458.0,54.21833881578947,0.21267828774692638,0.8766447368421053,0.6483526838923325,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300020,422.42105263157896,448.2,25.727213541666668,0.10130899385932021,0.9177631578947368,0.8467544480259985,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300021,439.4736842105263,460.4,31.43054413377193,0.11843878273439504,0.9098135964912281,0.7989779603847341,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300022,435.719298245614,453.2,51.062054550438596,0.20984532566652853,0.8859649122807017,0.6568372359894112,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300023,447.7894736842105,459.0,47.96374725877193,0.1834734165630612,0.8758223684210527,0.6851395472029576,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300024,461.3333333333333,469.0,65.71145148026316,0.25380965948335404,0.8511513157894737,0.45978386831782264,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300025,452.719298245614,456.0,78.40796326754386,0.31107974167702723,0.850328947368421,0.4591246618238321,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300026,443.87719298245617,461.8,40.61047149122807,0.1567378090896533,0.8955592105263158,0.7687589449966383,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300027,437.4561403508772,464.8,21.50877192982456,0.08364630819173918,0.9199561403508771,0.8746232667193018,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300028,447.82456140350877,457.8,56.71131441885965,0.22233733941152092,0.8774671052631579,0.6864895542561148,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300029,438.87719298245617,456.0,39.16193804824562,0.1557153217689894,0.8991228070175439,0.7265607374967644,15000.0,1450,13038,15000,bitmatching,1024,5000,0.05,abrupt,0.1,
patrol,300000,445.9824561403509,457.4,30.53015350877193,0.1190870535371675,0.9098135964912281,0.8142149033219684,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300001,445.56140350877195,459.4,28.29711485745614,0.11196107682263402,0.9057017543859649,0.8714473400888175,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300002,452.3157894736842,460.4,36.14991091008772,0.14278522887489942,0.9051535087719298,0.8387959825780688,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300003,451.140350877193,459.4,36.955626370614034,0.15294701361342988,0.90625,0.8393604215012375,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300004,460.4561403508772,464.4,42.33672560307018,0.16521511085785331,0.9037828947368421,0.8052778515840971,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300005,457.3859649122807,461.0,52.4460663377193,0.20950867640996632,0.9054276315789473,0.7008525700449072,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300006,445.36842105263156,456.0,36.60526315789474,0.1483533205553253,0.9040570175438597,0.8600014916374408,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300007,442.3333333333333,456.8,32.99982867324562,0.12763400051967186,0.9117324561403509,0.7961741862124104,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300008,454.4561403508772,465.0,34.03138706140351,0.13073951693538308,0.9095394736842105,0.7731241347439938,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300009,459.3333333333333,464.8,30.43335389254386,0.11909890868904546,0.9133771929824561,0.8000525107110976,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300010,453.03508771929825,458.0,46.18105811403509,0.1755360178387789,0.8999451754385965,0.7587797993188027,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300011,457.70175438596493,464.4,32.20309073464912,0.1308407583920431,0.9059758771929824,0.787880717344299,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300012,443.5263157894737,454.8,30.590289199561404,0.12121351579956015,0.9067982456140351,0.8374066780504431,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300013,452.280701754386,465.4,27.601973684210527,0.10633914387346319,0.9120065789473685,0.8396495059667688,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300014,457.63157894736844,469.4,31.42348547149123,0.11870380922779389,0.9103618421052632,0.7882334338722934,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300015,445.49122807017545,467.0,22.87558251096491,0.09115592938492337,0.9131030701754386,0.8766532398855271,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300016,445.9298245614035,451.0,33.903166118421055,0.13661415952391917,0.9057017543859649,0.7676002973913998,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300017,453.1929824561403,467.4,37.14895148026316,0.14725790855090481,0.9040570175438597,0.8406041721447092,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300018,458.2456140350877,469.4,38.15412554824562,0.15280727655753557,0.9150219298245614,0.7427199274653663,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300019,457.0701754385965,464.0,35.53131853070175,0.13848599585687751,0.9035087719298246,0.792497885437657,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300020,433.4035087719298,447.8,24.656763980263158,0.09369367480380741,0.9089912280701754,0.8632367842715261,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300021,450.3859649122807,462.4,33.546223958333336,0.12949280805359856,0.9100877192982456,0.7802509208338525,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300022,450.89473684210526,460.8,31.22474643640351,0.12304444674678824,0.9067982456140351,0.8430357882000827,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300023,458.8421052631579,465.0,36.20134320175438,0.14356915637738266,0.9059758771929824,0.8369397582016435,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300024,459.17543859649123,466.0,34.11866091008772,0.13206369009246652,0.9026864035087719,0.8062890095483499,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300025,457.7719298245614,462.0,44.0754180372807,0.16018808709766544,0.9026864035087719,0.7652537354729136,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300026,449.42105263157896,463.4,25.434381853070175,0.09719488188976379,0.9106359649122807,0.8522559204927326,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300027,459.9824561403509,470.0,38.22128563596491,0.1495199613206244,0.9109100877192983,0.7509363358078127,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300028,454.280701754386,462.4,36.090289199561404,0.14422624940522785,0.9070723684210527,0.7778279615136157,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300029,447.5438596491228,458.4,32.8707853618421,0.12487646116603845,0.9098135964912281,0.78902041085056,15000.0,7244,7244,15000,bitmatching,1024,5000,0.05,abrupt,0.5,
patrol,300000,27.002091383483815,30.484735595817426,29.14418859649123,0.10958661348800698,0.8500548245614035,0.8479087380743157,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300001,17.7356435577257,22.074213292732892,36.670264528508774,0.14385191297359762,0.8492324561403509,0.7906537849256516,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300002,16.68217410198213,26.536678061959865,22.28539610745614,0.08681461760810599,0.8675986842105263,0.8932339394694861,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300003,12.83163310776817,20.06104933441012,34.332476699561404,0.1381373894874983,0.8634868421052632,0.7691159563804387,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300004,11.581777884011867,16.771983494193375,43.86852384868421,0.1779963565409587,0.8547149122807017,0.7329275038805375,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300005,8.254381456577777,11.659050237603442,38.50167900219298,0.14651971957452686,0.856359649122807,0.773649220934888,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300006,27.66332410417516,33.937030554066666,27.74009731359649,0.11269361272275176,0.8511513157894737,0.8416205022103207,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300007,12.228980675417171,16.053773652584507,32.049273574561404,0.12563768413268517,0.8481359649122807,0.7805760458649679,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300008,16.81422364179789,29.952424612028615,31.24780701754386,0.12146770099461253,0.8725328947368421,0.7713977776974267,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300009,12.060085700709555,13.367194615140853,32.22327302631579,0.12733328153059814,0.8566337719298246,0.7994225447322522,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300010,12.505536342725772,26.162140267020973,32.89689555921053,0.12814093482284014,0.8604714912280702,0.8140822831648447,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300011,15.203467356073748,21.18193781250127,34.336862664473685,0.14170098597872635,0.8629385964912281,0.7938324626600372,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300012,20.555188694512346,35.11741120670011,34.28234649122807,0.13320879777637443,0.8566337719298246,0.797438283259845,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300013,19.850951854563665,28.413632607266315,27.26596765350877,0.10150638037021688,0.8607456140350878,0.8279001443476892,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300014,17.774425514412208,28.257623528556,28.81825657894737,0.10945917944467468,0.8643092105263158,0.8897535266415545,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300015,29.842109474571902,34.689508391426415,29.934621710526315,0.11700619042685455,0.8610197368421053,0.8565660008080308,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300016,18.33828138999076,39.242500226869446,18.711862664473685,0.0716485788782981,0.8733552631578947,0.9168882835739831,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300017,8.429643364364791,17.037241815462068,32.06075246710526,0.12580402161900817,0.8637609649122807,0.8407791947860529,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300018,25.876494823877792,32.859244158347636,26.325623629385966,0.10127542650918636,0.8566337719298246,0.7789299835231184,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300019,7.617697832900366,13.724546753455861,30.629351699561404,0.12291648165689815,0.8566337719298246,0.847242292765218,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300020,8.100356613345157,16.368076378592946,37.25267269736842,0.14283877892456426,0.8673245614035088,0.7971513946741463,2500.5,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300021,17.667947842652936,21.29595989641836,26.552049067982455,0.10690186478883122,0.8604714912280702,0.8563482606685207,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300022,18.978453679561415,38.42086592187184,20.650664747807017,0.08222712909241608,0.8708881578947368,0.8870789891649974,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300023,12.106845101054528,14.443148820481632,51.676226699561404,0.20520682242022378,0.8404605263157895,0.5790302635024844,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300024,7.775919989258026,12.707768032460743,35.91008771929825,0.14681962383539776,0.8582785087719298,0.8378017085606256,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300025,31.588373418304528,40.64956706028613,26.55869654605263,0.10436914957998673,0.8489583333333334,0.8509815135412961,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300026,12.520085817447237,17.441152064425,36.56239720394737,0.15002712791383532,0.8536184210526315,0.7295398553422465,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300027,25.874888358459373,34.19752717861287,27.720668859649123,0.11325508310912889,0.8536184210526315,0.8539384295740845,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300028,29.16722636442116,35.27774197696882,27.705078125,0.10770026759264742,0.8648574561403509,0.8651977467056121,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300029,27.46453990311492,44.31273624522384,27.13219572368421,0.10909656029838376,0.8607456140350878,0.8529183912790791,15000.0,1450,13038,15000,moving_peaks,5,5000,3.0,abrupt,0.1,10
patrol,300000,28.040159980800148,29.478910840063612,21.328330592105264,0.08423340585716259,0.8867872807017544,0.8747372393685211,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300001,25.536720670224188,30.154346016250436,31.40244654605263,0.12378834019102876,0.8898026315789473,0.83800729741762,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300002,22.6486111009515,45.34154275254779,20.64806058114035,0.08505519184005508,0.8919956140350878,0.9204051057204813,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300003,19.349225457449986,30.641206478342262,23.17105263157895,0.08977040561815738,0.8884320175438597,0.8394556721537968,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300004,14.991792014252905,22.06938505046272,30.54577850877193,0.11661407250080583,0.8900767543859649,0.7903088744581086,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300005,9.351038823494632,21.988188858918555,26.662109375,0.1086307317396729,0.8914473684210527,0.8643841289413932,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300006,31.89304649268049,47.115947076305694,20.34912966008772,0.07777748998480453,0.8919956140350878,0.8671587774669889,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300007,13.312406223316431,18.9736562474355,21.466968201754387,0.0801090274899848,0.8917214912280702,0.8788378565938971,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300008,19.225153845940174,31.470166267838728,22.80420778508772,0.08931125591208994,0.8944627192982456,0.8324985775730591,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300009,16.591092487306266,27.392694110961816,26.23314144736842,0.10431940250889692,0.8908991228070176,0.8484898002306542,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300010,15.688624288732063,26.059066660215418,20.661561129385966,0.08179156813183439,0.893640350877193,0.895096407546644,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300011,15.753444000076323,22.529033822506477,23.667283442982455,0.09105994083524646,0.8917214912280702,0.8598279990246749,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300012,26.971931812214304,43.06617750391906,21.096970942982455,0.08149217778698715,0.8958333333333334,0.8910596225097798,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300013,22.394390814983257,34.35460440056031,16.94239994517544,0.06715599352164313,0.8903508771929824,0.9338603318687378,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300014,22.242969583584703,40.048221790754155,21.07534950657895,0.08159607447643606,0.8941885964912281,0.895900694839828,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300015,31.828584436894218,36.014845745661816,20.522923519736842,0.08286063337477552,0.8884320175438597,0.8538101886353503,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300016,18.535820086330844,34.16509750652238,16.802939967105264,0.063953563781501,0.8922697368421053,0.9373994031379326,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300017,8.899481340108661,22.244994258918425,22.33799342105263,0.08823569819671663,0.8917214912280702,0.8605538536623483,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300018,28.83134803511368,48.825054325031175,18.12051123903509,0.07309520109328439,0.897203947368421,0.8930298735904795,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300019,8.794229976207975,16.46437116330418,22.542420504385966,0.08865551619644037,0.8884320175438597,0.9000775555269777,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300020,10.504399173826604,20.904286216392933,31.318153782894736,0.12075388876828992,0.8881578947368421,0.7964107838604632,5000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300021,18.77736852440406,21.29595989641836,22.027617872807017,0.08345554256375848,0.8895285087719298,0.8898754651241328,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300022,21.34983374808918,35.282254356560955,15.62157346491228,0.057567262699618676,0.8941885964912281,0.9085030951684882,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300023,14.587965086246427,16.5593165125215,28.75695586622807,0.10950558606161072,0.8925438596491229,0.8054976025555832,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300024,8.960260101650261,15.817377018155206,23.777172423245613,0.10012543662305369,0.8898026315789473,0.8804929231844476,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300025,34.23537688755503,54.79628633959373,19.769565515350877,0.0771453218841066,0.8892543859649122,0.9020302582796613,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300026,16.651492017998063,30.033743142232154,24.564487390350877,0.09316906932686046,0.8884320175438597,0.8459006442579687,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300027,31.456923163277757,42.37648983480599,24.02953673245614,0.09431011707418152,0.8919956140350878,0.8899876102283748,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300028,28.963574240694793,45.1578168511971,21.771313048245613,0.08168981275915072,0.890625,0.8770014077461463,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10
patrol,300029,49.30776606010286,64.66122683369048,19.247018914473685,0.07439844073767095,0.8919956140350878,0.8900798080678363,15000.0,7244,7244,15000,moving_peaks,5,5000,3.0,abrupt,0.5,10


==> anc/results/dynamic_ea_strong.csv <==
policy,seed,mean_regret,p90_regret,kendall_over_mu,selection_error,certified_yield,certified_precision,mean_recovery,maintenance_evaluations,offspring_evaluations,total_evaluations,name,dimension,change_interval,severity,mode,maintenance_share,peaks
patrol,300000,440.7894736842105,456.8,31.239480537280702,0.12842691195946998,0.9076206140350878,0.7803668572582769,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300001,441.96491228070175,459.8,21.24451754385965,0.08415246408343693,0.9183114035087719,0.891936726833541,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300002,434.7719298245614,456.4,17.32675438596491,0.07555768111222938,0.9125548245614035,0.9016684088742678,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300003,436.9122807017544,456.8,20.28029057017544,0.07980362350539516,0.9120065789473685,0.8802100866714552,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300004,442.57894736842104,460.6,27.122121710526315,0.10225328878846285,0.9087171052631579,0.8245870239321248,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300005,443.280701754386,459.8,28.10581140350877,0.11380543577886097,0.9021381578947368,0.8126901172769214,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300006,434.89473684210526,455.2,18.81640625,0.0707205321922479,0.9180372807017544,0.8933052727278943,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300007,434.0175438596491,452.8,24.087685032894736,0.10191869519599525,0.9098135964912281,0.838205258597196,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300008,442.7719298245614,462.0,20.127878289473685,0.08226217816522934,0.9196820175438597,0.861031987723058,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300009,445.96491228070175,465.8,22.842208059210527,0.09092890937974858,0.9141995614035088,0.8564442064186264,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300010,436.9122807017544,455.2,26.283271655701753,0.1011957352644516,0.9084429824561403,0.8343175906518421,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300011,438.1578947368421,457.8,17.460423519736842,0.06964776675393647,0.9177631578947368,0.9010409083296592,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300012,431.63157894736844,449.2,20.687328673245613,0.08125582780770824,0.9139254385964912,0.8661200793878224,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300013,437.49122807017545,461.4,20.58096902412281,0.08007839480591243,0.9141995614035088,0.890579837630209,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300014,438.96491228070175,458.8,22.18691748903509,0.0820189759723017,0.9155701754385965,0.8494037278745481,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300015,439.6842105263158,461.4,18.86790707236842,0.07414698162729659,0.912828947368421,0.9008052470939671,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300016,425.36842105263156,446.8,16.40762061403509,0.06575394495644185,0.9183114035087719,0.898607673016865,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300017,446.12280701754383,465.8,19.581962719298247,0.0756021969293312,0.9161184210526315,0.8729708857951887,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300018,447.7368421052632,468.4,20.981770833333332,0.0772127476664101,0.9158442982456141,0.8912736805768048,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300019,443.7719298245614,461.8,23.058559484649123,0.08416246831536409,0.9120065789473685,0.8474602144573699,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300020,436.43859649122805,450.4,27.993866502192983,0.10309068397700288,0.9029605263157895,0.8307543477091935,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300021,442.5964912280702,461.4,26.80379660087719,0.1073028220704868,0.9087171052631579,0.8228526946177066,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300022,432.17543859649123,450.6,25.21361019736842,0.0969087334477927,0.9073464912280702,0.8501904806775231,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300023,438.03508771929825,461.2,18.448464912280702,0.0712460284569692,0.9185855263157895,0.8825299210888788,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300024,436.9824561403509,455.2,20.738109923245613,0.08402187802182622,0.9103618421052632,0.8969832195816578,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300025,436.2631578947368,456.4,16.766550164473685,0.061108966368239044,0.9114583333333334,0.9091601167807191,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300026,441.49122807017545,462.2,18.26329495614035,0.06513238065636531,0.9166666666666666,0.8983440213317444,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300027,444.140350877193,465.2,33.24588815789474,0.13695252183389356,0.9070723684210527,0.7699929308068361,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300028,439.7719298245614,458.8,18.217824835526315,0.07231464830602315,0.9144736842105263,0.8938743279189083,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300029,438.7368421052632,457.8,20.829804002192983,0.07944489052355298,0.9114583333333334,0.879101636328353,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300000,441.7368421052632,456.8,11.933970668859649,0.04612062266887692,0.9065241228070176,0.8944273213757562,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300001,441.2631578947368,459.8,6.125308388157895,0.024270660657549382,0.9131030701754386,0.9619043867114443,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300002,433.89473684210526,456.4,2.7271792763157894,0.013707219574526868,0.9117324561403509,0.9834744458529614,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300003,436.50877192982455,457.2,8.73804139254386,0.03342180911596577,0.9100877192982456,0.9386726606112007,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300004,443.87719298245617,460.6,11.315378289473685,0.04419312923055671,0.9073464912280702,0.9091419289056596,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300005,444.3859649122807,459.8,19.70874451754386,0.07617737818408664,0.9040570175438597,0.8391311614337034,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300006,433.2456140350877,455.2,4.127330043859649,0.018664093797485837,0.9139254385964912,0.9737142420530907,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300007,433.94736842105266,452.8,12.865371436403509,0.047339066169360414,0.9084429824561403,0.8970085412758778,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300008,442.7368421052632,462.0,6.795401589912281,0.022806154164939908,0.9120065789473685,0.9602280178282613,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300009,442.9824561403509,465.8,9.316954495614034,0.0357190651333057,0.9059758771929824,0.9386558621831121,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300010,436.5964912280702,456.4,11.74242735745614,0.04242536089238845,0.9131030701754386,0.8959652789936225,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300011,440.35087719298247,461.8,5.357970120614035,0.021831615209283044,0.9147478070175439,0.9647883384160464,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300012,430.9122807017544,448.4,8.86938048245614,0.03437543168945987,0.9114583333333334,0.9289749541242651,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300013,435.3157894736842,460.8,5.903268914473684,0.022278413800248652,0.9139254385964912,0.9758003766478343,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300014,442.0,458.8,10.11280153508772,0.03941216846249482,0.9098135964912281,0.9169812315710374,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300015,441.5263157894737,462.8,6.303796600877193,0.02564667081088548,0.9131030701754386,0.9599821441388393,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300016,425.3157894736842,446.4,1.6699904057017543,0.005346473960491781,0.9100877192982456,0.9923992258374154,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300017,444.87719298245617,465.8,6.323533442982456,0.02505644771377262,0.9147478070175439,0.956181994765642,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300018,449.2280701754386,466.8,8.868146929824562,0.03453245016522057,0.9095394736842105,0.933035188276247,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300019,437.4035087719298,461.8,11.898848684210526,0.043185733910454174,0.9139254385964912,0.9228706518257104,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300020,433.49122807017545,449.8,11.45264528508772,0.04812474098632408,0.90625,0.9187558889552344,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300021,443.4736842105263,461.4,17.326206140350877,0.06797659749768122,0.90625,0.8525963750209343,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300022,436.9824561403509,454.2,9.73389528508772,0.038752231765985384,0.9089912280701754,0.9165347114636596,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300023,435.49122807017545,461.2,2.722484923245614,0.01222436627987291,0.9125548245614035,0.989787092697137,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300024,435.4736842105263,458.4,4.520250822368421,0.017290242091449096,0.9136513157894737,0.9763552657212875,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300025,437.96491228070175,456.4,5.271861293859649,0.019824433289217454,0.9139254385964912,0.9711290026927316,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300026,441.50877192982455,462.2,5.653063322368421,0.02197857806151424,0.9136513157894737,0.9651969881844685,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300027,445.2631578947368,465.2,17.67931058114035,0.06409185488327117,0.9065241228070176,0.8677403517303725,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300028,438.42105263157896,459.2,2.3953193530701755,0.00849780701754386,0.9114583333333334,0.985664788464337,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
periodic,300029,439.96491228070175,457.8,14.64758086622807,0.05659556741262606,0.909265350877193,0.8983479021062135,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300000,441.29824561403507,456.8,10.858449835526315,0.039124015748031496,0.9065241228070176,0.895095093747046,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300001,441.4561403508772,459.8,5.846525493421052,0.02399222095593314,0.9150219298245614,0.9565142644259197,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300002,433.9122807017544,456.4,2.8401178728070176,0.011924342105263159,0.9103618421052632,0.9835009059762204,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300003,435.5438596491228,457.2,5.46789336622807,0.019838768783288056,0.9043311403508771,0.9676847485946505,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300004,443.05263157894734,460.6,10.183936403508772,0.03785700718331261,0.9109100877192983,0.9200210446772936,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300005,443.64912280701753,459.8,15.762643914473685,0.06054893494672815,0.9046052631578947,0.8690456796532684,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300006,435.6666666666667,455.2,6.419030975877193,0.02470990468296726,0.9117324561403509,0.9497516836992869,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300007,432.63157894736844,452.8,8.593030427631579,0.034716466362757284,0.9139254385964912,0.9137142768741143,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300008,443.10526315789474,462.0,6.7574013157894735,0.024854520652023763,0.9059758771929824,0.9629080738081323,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300009,442.42105263157896,465.8,6.479851973684211,0.023196833126122394,0.90625,0.9600777220667098,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300010,436.280701754386,456.4,8.129694353070175,0.032406927752452,0.9078947368421053,0.9139274890040265,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300011,439.5964912280702,461.8,4.084978070175438,0.015226766473269787,0.9147478070175439,0.9797475786732203,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300012,431.0,448.4,7.827748081140351,0.03449846318552286,0.9120065789473685,0.9381466254457701,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300013,434.6842105263158,460.8,4.233072916666667,0.017317222682690977,0.9103618421052632,0.9821174307285847,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300014,442.4561403508772,458.8,7.514905427631579,0.030621891835888936,0.9084429824561403,0.9356251773013287,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300015,441.57894736842104,462.8,5.728035910087719,0.02332741918773311,0.9109100877192983,0.9613970336501425,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300016,425.3157894736842,446.4,1.7637061403508771,0.005757658171018096,0.9076206140350878,0.9926863258199844,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300017,445.2105263157895,465.8,7.233381304824562,0.029579474029562097,0.9081688596491229,0.952152742505576,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300018,449.63157894736844,466.8,10.01319216008772,0.03960375635611338,0.9136513157894737,0.9327957584035658,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300019,439.50877192982455,461.8,13.446683114035087,0.05060102821577127,0.9106359649122807,0.8829349232353421,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300020,434.89473684210526,449.8,12.116639254385966,0.04966587235806051,0.9015899122807017,0.8971624412061149,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300021,443.719298245614,461.4,11.689830043859649,0.04682105594805035,0.9021381578947368,0.8872600304960018,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300022,436.42105263157896,454.2,8.847313596491228,0.034763506809455835,0.9111842105263158,0.92559636720869,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300023,434.0877192982456,461.2,3.553728070175439,0.015925024174609753,0.9095394736842105,0.9761420184316031,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300024,435.35087719298247,458.4,3.8529331140350878,0.01549657238568863,0.9117324561403509,0.9765407294318316,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300025,437.1929824561403,456.4,4.684587445175438,0.019258606773792496,0.9144736842105263,0.9732528769810753,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300026,440.8070175438597,462.2,4.7777549342105265,0.019911779119715298,0.9147478070175439,0.9796094073094289,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300027,444.2105263157895,465.2,11.687705592105264,0.04333190875811576,0.9037828947368421,0.8900719363801651,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300028,438.82456140350877,459.2,2.259251644736842,0.00849780701754386,0.9136513157894737,0.9874803900458335,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
sentinel,300029,439.6140350877193,457.8,10.296977796052632,0.04045685695538057,0.9070723684210527,0.9071670654273905,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300000,427.29824561403507,453.2,8.216694078947368,0.03377214566929134,0.9120065789473685,0.9488604404746654,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300001,430.5964912280702,454.4,4.6417900219298245,0.01760429617350463,0.915296052631579,0.966979913254791,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300002,431.5263157894737,457.4,4.0558525219298245,0.014273811990606436,0.9166666666666666,0.9816922493258277,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300003,423.719298245614,454.6,2.177768640350877,0.0089307470064049,0.9166666666666666,0.9930837866041234,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300004,434.859649122807,459.8,9.503837719298245,0.03661589998618593,0.9098135964912281,0.9252248555110976,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300005,435.7894736842105,457.2,13.44483278508772,0.05404113068651506,0.8810307017543859,0.8642020945417953,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300006,426.0877192982456,453.2,5.181332236842105,0.02241045595725973,0.9158442982456141,0.9652501088767321,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300007,423.7368421052632,449.2,9.635279605263158,0.03858764159414284,0.9147478070175439,0.9130002584350988,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300008,433.859649122807,458.8,6.696374725877193,0.02851848494267164,0.9174890350877193,0.956499045968197,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300009,431.5438596491228,457.4,7.642475328947368,0.02914119698853433,0.9136513157894737,0.9283658822063572,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300010,432.140350877193,453.2,14.510142543859649,0.057669497727257775,0.9144736842105263,0.8873601174591507,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300011,431.280701754386,457.4,4.051706414473684,0.016478665906893217,0.9111842105263158,0.9732068798222138,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300012,424.2631578947368,449.8,4.2479098135964914,0.019129530409575993,0.9174890350877193,0.9656696238324645,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300013,431.2280701754386,459.4,7.57445860745614,0.02996058469664976,0.9098135964912281,0.9438486580144517,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300014,432.82456140350877,458.2,7.612013432017544,0.03279018919235973,0.9089912280701754,0.9569564991359117,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300015,429.0175438596491,458.2,3.6481633771929824,0.014541510847328293,0.9185855263157895,0.9788877268175309,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300016,420.1578947368421,445.8,1.8387472587719298,0.005771688078463876,0.9169407894736842,0.9847259391416393,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300017,433.7368421052632,461.6,7.219572368421052,0.029281496062992126,0.9163925438596491,0.9529258564295017,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300018,435.87719298245617,464.4,5.643263432017544,0.023906962287608788,0.9139254385964912,0.9684595305051827,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300019,432.29824561403507,457.2,3.7692913925438596,0.01359282186766128,0.9166666666666666,0.9788231563045339,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300020,420.43859649122805,446.8,12.43054413377193,0.04832979347976239,0.9117324561403509,0.8917552190062151,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300021,433.57894736842104,460.4,8.411732456140351,0.030490277942230908,0.9098135964912281,0.9325471221606056,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300022,427.0175438596491,452.8,9.555715460526315,0.0395006648017682,0.9177631578947368,0.9221437695564698,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300023,428.6666666666667,457.2,4.981770833333333,0.019599780701754384,0.9177631578947368,0.972006528466521,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300024,428.0,455.4,3.1750959429824563,0.015402714189235119,0.9155701754385965,0.9734277813125614,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300025,425.1929824561403,452.2,4.247224506578948,0.01744133340240365,0.9136513157894737,0.9743764486220422,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300026,431.29824561403507,458.6,7.506236293859649,0.028149784456767465,0.9158442982456141,0.9504752754927606,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300027,434.36842105263156,463.6,7.587787828947368,0.027575347078325735,0.912828947368421,0.9411965359480299,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300028,424.1578947368421,454.6,1.716077302631579,0.007271808951512639,0.9216008771929824,0.9914015264149073,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
none,300029,425.29824561403507,452.4,7.8530016447368425,0.030703912833264263,0.9122807017543859,0.9448973104883774,15000.0,0,14488,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300000,443.4561403508772,459.0,15.012541118421053,0.06080669809365935,0.9070723684210527,0.8812946142613555,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300001,427.05263157894734,445.2,8.651452850877194,0.033787254800386794,0.9120065789473685,0.9468462457527025,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300002,439.0,456.6,8.714638157894736,0.03685822454758945,0.9141995614035088,0.947780686553917,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300003,433.96491228070175,455.8,6.762061403508772,0.02305977172261362,0.9109100877192983,0.9592354901629581,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300004,442.94736842105266,465.0,5.6307223135964914,0.02336087512087305,0.9122807017543859,0.968172916218073,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300005,445.0701754385965,458.2,26.45497532894737,0.10534000547080738,0.8703399122807017,0.7962278670677074,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300006,437.0,456.4,4.958436129385965,0.022485624740986324,0.9120065789473685,0.967842607328353,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300007,436.87719298245617,459.0,8.228618421052632,0.0292894788918929,0.9078947368421053,0.9400490226047036,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300008,441.2456140350877,459.8,10.993386787280702,0.041887907514850116,0.90625,0.9272098097946729,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300009,434.2280701754386,452.0,11.581928453947368,0.04527990744577981,0.909265350877193,0.9133357206001056,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300010,438.2456140350877,456.8,10.586622807017545,0.03763684555877883,0.9054276315789473,0.8969056718420053,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300011,442.0175438596491,462.8,7.838507401315789,0.031908788950723264,0.9114583333333334,0.9549544444642319,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300012,433.8421052631579,452.4,12.481736567982455,0.050284610120006935,0.9029605263157895,0.9147254533527324,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300013,444.4035087719298,459.4,19.54344846491228,0.07384473048325099,0.8887061403508771,0.7593805458138221,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300014,426.42105263157896,450.4,6.483244243421052,0.02577509842519685,0.9081688596491229,0.9640967620482604,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300015,440.57894736842104,461.8,7.002981085526316,0.0304524537228899,0.9120065789473685,0.9490476629914939,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300016,433.2631578947368,452.8,4.926500822368421,0.019367901791881276,0.9081688596491229,0.9659570707403616,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300017,443.7368421052632,464.4,7.7596285635964914,0.031695719367315925,0.9106359649122807,0.9552572845774242,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300018,442.57894736842104,461.4,11.564727247807017,0.04251925334991021,0.9024122807017544,0.903307550391961,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300019,434.03508771929825,462.4,17.66567297149123,0.06931637657134965,0.9015899122807017,0.8655736491533649,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300020,431.10526315789474,447.8,15.088164747807017,0.05509354710595386,0.9040570175438597,0.8882442522188438,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300021,440.43859649122805,458.8,14.706277412280702,0.05871999347121084,0.9048793859649122,0.8893509506934829,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300022,421.0701754385965,438.4,4.625479714912281,0.01929908843631388,0.9054276315789473,0.9666563771184193,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300023,438.280701754386,461.4,5.050233004385965,0.021710742160519412,0.9095394736842105,0.9837248848227184,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300024,441.9824561403509,459.8,7.891344572368421,0.031743205207901644,0.9073464912280702,0.9500225989728491,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300025,436.9122807017544,456.4,7.3765419407894735,0.029709296891616617,0.9139254385964912,0.9629484520615883,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300026,439.7368421052632,458.4,7.440069901315789,0.02951786317280515,0.9131030701754386,0.9619596557709241,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300027,439.2456140350877,456.4,9.013020833333334,0.03454002186130242,0.9109100877192983,0.9396938931351264,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300028,437.03508771929825,456.8,3.391036184210526,0.013503451871147687,0.9125548245614035,0.984276149168948,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
immigrants,300029,434.57894736842104,456.4,11.757949561403509,0.04714847184672091,0.9106359649122807,0.9307479384990309,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300000,438.63157894736844,456.8,10.50061677631579,0.04143679202928582,0.9073464912280702,0.9222508556321378,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300001,438.3157894736842,459.8,6.634971217105263,0.02487329571742129,0.9133771929824561,0.9667302987291299,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300002,433.29824561403507,456.4,3.6300370065789473,0.016050214117972098,0.9084429824561403,0.9773541793824437,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300003,434.0175438596491,457.2,8.887712445175438,0.03877071561230285,0.9103618421052632,0.958765753268814,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300004,439.50877192982455,460.6,8.731633771929825,0.03460737912146947,0.9065241228070176,0.9403202624929078,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300005,441.17543859649123,459.8,17.374691611842106,0.0742614649868328,0.8947368421052632,0.8457673716957451,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300006,431.49122807017545,455.2,6.105640076754386,0.025312145740554362,0.9133771929824561,0.965699961809946,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300007,430.57894736842104,452.8,8.063904879385966,0.027457608095040748,0.9089912280701754,0.9444543884106774,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300008,439.5438596491228,462.0,10.203090734649123,0.03773397568724962,0.909265350877193,0.9405087821833954,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300009,441.05263157894734,465.8,10.391207510964913,0.03942083651276046,0.9070723684210527,0.9183062072133816,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300010,433.6842105263158,456.4,7.850637335526316,0.02786339618731869,0.9111842105263158,0.9382273177072512,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300011,437.7368421052632,461.8,3.175438596491228,0.01358095040751485,0.9133771929824561,0.9893413681753267,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300012,428.280701754386,448.4,8.136376096491228,0.02936675473131648,0.9109100877192983,0.9541557452646041,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300013,432.5438596491228,460.8,6.255139802631579,0.024928627342634797,0.9109100877192983,0.9882644464268013,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300014,437.57894736842104,458.8,10.768777412280702,0.04526003602619848,0.9089912280701754,0.9307038693455572,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300015,439.35087719298247,462.8,6.461040296052632,0.02482430238983285,0.9106359649122807,0.9784083184161867,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300016,425.3157894736842,446.4,1.7637061403508771,0.005757658171018096,0.9076206140350878,0.9926863258199844,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300017,439.89473684210526,465.8,4.6841077302631575,0.019010636828291197,0.9095394736842105,0.9725520004446813,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300018,443.1929824561403,466.8,8.09522341008772,0.03268973574026931,0.9076206140350878,0.9602788070538296,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300019,438.6140350877193,461.8,12.572299890350877,0.04655263760889538,0.9111842105263158,0.93173368505908,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300020,432.36842105263156,449.8,8.912520559210526,0.0330728087443017,0.9026864035087719,0.9255567309899633,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300021,440.2280701754386,461.4,12.675849780701755,0.046280347769028875,0.9007675438596491,0.8986383836178466,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300022,436.57894736842104,454.2,10.306435032894736,0.041065967357150526,0.9059758771929824,0.916380678130056,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300023,434.0877192982456,461.2,4.339192708333333,0.016341604503384444,0.9114583333333334,0.9845169371900431,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300024,437.0,458.4,4.744414747807017,0.019340767025832296,0.9133771929824561,0.9781918241624136,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300025,435.4736842105263,456.4,7.4437705592105265,0.028314511672882993,0.9172149122807017,0.9511710111624171,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300026,437.5438596491228,462.2,5.169168037280702,0.020210621287470646,0.9131030701754386,0.9786821067454283,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300027,438.280701754386,465.2,14.14148163377193,0.05505232939632546,0.903234649122807,0.9035446219316758,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300028,437.4736842105263,459.2,2.8429276315789473,0.011924342105263159,0.9136513157894737,0.9880648435817774,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hypermutation,300029,435.859649122807,457.8,8.069729989035087,0.03150397729889027,0.9078947368421053,0.9482021982576486,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300000,441.0,456.8,14.748595120614034,0.05888352154993783,0.9040570175438597,0.8605833101229675,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300001,438.8421052631579,459.8,4.44507264254386,0.018234562784915042,0.9147478070175439,0.9769749231836653,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300002,434.2280701754386,456.4,2.1600877192982457,0.007402395013123359,0.9095394736842105,0.9890084419267432,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300003,435.36842105263156,457.2,5.947197094298246,0.024630436135176088,0.9122807017543859,0.9647747016808378,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300004,441.2105263157895,460.6,11.314247532894736,0.04158896256389004,0.9095394736842105,0.9170507738627336,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300005,444.1578947368421,459.8,17.438048245614034,0.06686674445299601,0.8947368421052632,0.7952208386476389,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300006,432.2105263157895,455.2,3.5785704495614037,0.013179479209835612,0.9155701754385965,0.9825744341782815,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300007,434.0,452.8,10.720977247807017,0.03898695434452273,0.9054276315789473,0.9206023064418148,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300008,440.50877192982455,462.0,3.97546600877193,0.013453602016853156,0.9117324561403509,0.9809693725840024,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300009,440.9298245614035,465.8,10.384491502192983,0.039410010015195465,0.9076206140350878,0.9166421056383512,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300010,434.64912280701753,456.4,10.472005208333334,0.038994508910070454,0.9098135964912281,0.9138139639397591,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300011,438.87719298245617,461.8,2.596628289473684,0.010698344039231936,0.9125548245614035,0.9943400289150697,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300012,429.3157894736842,448.4,7.002330043859649,0.02806197333885896,0.9103618421052632,0.9420502356612357,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300013,434.9298245614035,460.8,3.2141584429824563,0.01374823007321453,0.9100877192982456,0.9931400193450702,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300014,440.5263157894737,458.8,11.772615131578947,0.05012022551457384,0.9078947368421053,0.9249502733938623,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300015,440.94736842105266,462.8,5.279468201754386,0.020712460284569693,0.9109100877192983,0.970064700031786,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300016,425.3157894736842,446.4,1.7637061403508771,0.005757658171018096,0.9076206140350878,0.9926863258199844,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300017,445.7368421052632,465.8,10.504009046052632,0.04332554565547728,0.9111842105263158,0.924914459778287,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300018,446.4035087719298,466.8,9.915638706140351,0.03684204016712823,0.9120065789473685,0.9410072367852481,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300019,438.3859649122807,461.8,11.15686677631579,0.04415362621887177,0.9095394736842105,0.9327676703010822,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300020,432.4035087719298,449.8,10.302460252192983,0.04054535329465395,0.9018640350877193,0.9357190477024498,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300021,439.3859649122807,461.4,12.551980537280702,0.04876818097847418,0.9076206140350878,0.8885949981642511,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300022,436.12280701754383,454.2,15.341488486842104,0.06222111490449659,0.9054276315789473,0.8880623336685302,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300023,435.96491228070175,461.2,1.4023780153508771,0.006314537574250587,0.9117324561403509,0.9979234810189315,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300024,436.29824561403507,458.4,3.6292146381578947,0.01552247375328084,0.9095394736842105,0.9821389156856584,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300025,436.1578947368421,456.4,2.6698533442982457,0.011858683530963553,0.9172149122807017,0.9856853315833904,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300026,441.0701754385965,462.2,4.099575109649122,0.016768069150347432,0.9125548245614035,0.9805421404670843,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300027,442.43859649122805,465.2,17.622258771929825,0.06297054151125846,0.9048793859649122,0.8647262370561397,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300028,437.719298245614,459.2,2.2219024122807016,0.008360745614035088,0.9098135964912281,0.9895719386030571,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
memory,300029,439.7543859649123,457.8,18.799239309210527,0.07208782290371599,0.899671052631579,0.8280106702266622,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300000,442.7894736842105,456.8,14.875308388157896,0.056806153068585725,0.8941885964912281,0.8583458754085544,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300001,440.17543859649123,459.8,5.210320723684211,0.019366668393424505,0.9141995614035088,0.9524073444040547,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300002,436.36842105263156,456.4,4.326891447368421,0.017543859649122806,0.9081688596491229,0.9750416393912689,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300003,436.89473684210526,457.2,7.314658717105263,0.029163963468382244,0.9111842105263158,0.9405810968406589,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300004,444.36842105263156,460.6,12.355640076754385,0.044876277800801216,0.899671052631579,0.8849513753989869,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300005,448.7368421052632,459.8,27.07630893640351,0.10800438596491228,0.8733552631578947,0.6977795621476267,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300006,435.56140350877195,455.2,5.353892543859649,0.019910597112860893,0.9117324561403509,0.9564808741480061,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300007,434.2105263157895,452.8,6.883429276315789,0.025550619906064373,0.9076206140350878,0.9446171474289463,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300008,441.94736842105266,462.0,6.448636239035087,0.02198054807293825,0.9065241228070176,0.9568832850426126,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300009,442.6842105263158,465.8,13.236293859649123,0.049843944260256935,0.8922697368421053,0.8650527830548389,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300010,436.5438596491228,456.4,11.289645010964913,0.0432923886158967,0.9048793859649122,0.8811840287837052,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300011,442.36842105263156,461.8,3.92883086622807,0.014161572731040201,0.9141995614035088,0.9752385259394654,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300012,433.280701754386,448.4,10.627672697368421,0.03944022827738638,0.9048793859649122,0.8928888736755709,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300013,436.05263157894734,460.8,4.06530975877193,0.014944009877054841,0.9131030701754386,0.9864104299322239,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300014,442.3157894736842,458.8,8.983107182017545,0.03379157169498549,0.9024122807017544,0.9190874800345026,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300015,440.63157894736844,462.8,4.908511513157895,0.021126882166045035,0.9087171052631579,0.9689338712269204,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300016,425.3157894736842,446.4,1.7637061403508771,0.005757658171018096,0.9076206140350878,0.9926863258199844,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300017,445.0877192982456,465.8,8.371059484649123,0.030427743818206933,0.9081688596491229,0.9177335246020274,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300018,448.6842105263158,466.8,8.716831140350877,0.031158317381379957,0.9081688596491229,0.9290025443246576,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300019,439.94736842105266,461.8,13.819867050438596,0.050463572809977694,0.9046052631578947,0.8979011190996014,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300020,436.10526315789474,449.8,15.961862664473685,0.06061391106265226,0.8928179824561403,0.8481844973167962,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300021,443.4035087719298,461.4,15.322950932017545,0.05704992056913938,0.9004934210526315,0.8668022992846403,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300022,438.0877192982456,454.2,10.807223135964913,0.04605047313164802,0.9024122807017544,0.9058433061532094,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300023,436.29824561403507,461.2,4.704598410087719,0.019327816342036192,0.9098135964912281,0.9691622149080084,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300024,438.140350877193,458.4,5.87085389254386,0.02318604088962564,0.9106359649122807,0.9591690218399258,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300025,439.9122807017544,456.4,6.365028782894737,0.02333713220058019,0.9109100877192983,0.9445960194039132,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300026,443.3859649122807,462.2,5.136341831140351,0.019244716121011193,0.9125548245614035,0.9677637499163845,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300027,440.29824561403507,465.2,9.963301809210526,0.040240207090341776,0.9067982456140351,0.9114858187333663,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300028,438.63157894736844,459.2,2.3791803728070176,0.009460474513054288,0.9109100877192983,0.9874701364750273,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
restart,300029,440.4035087719298,457.8,8.530461896929825,0.0359435273441697,0.90625,0.943053530860794,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300000,440.56140350877195,456.8,26.23231907894737,0.10563293760429068,0.9122807017543859,0.8245992620564196,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300001,440.70175438596493,459.8,16.62167626096491,0.06375856321139682,0.9147478070175439,0.8976529216650576,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300002,436.2631578947368,458.8,16.859340734649123,0.0640134141675273,0.9161184210526315,0.8999638683695407,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300003,437.1578947368421,457.2,19.836382949561404,0.08056915199196593,0.9158442982456141,0.8879504083349659,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300004,443.03508771929825,460.6,23.662143640350877,0.09143091968218885,0.9125548245614035,0.8417519055773076,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300005,443.2280701754386,459.8,27.186711896929825,0.1126317372335037,0.9076206140350878,0.792182328122335,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300006,435.29824561403507,454.8,17.71888706140351,0.07070442949017339,0.9131030701754386,0.8929918012807608,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300007,432.96491228070175,452.8,18.228310032894736,0.07084131958834092,0.9169407894736842,0.8846821661596034,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300008,440.7368421052632,462.0,16.861533717105264,0.06851583245076821,0.9202302631578947,0.8961666485880023,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300009,445.7894736842105,465.8,24.65844298245614,0.09305943390848072,0.9131030701754386,0.819375978730959,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300010,437.0,455.8,22.35656524122807,0.08695003448033908,0.9141995614035088,0.8453052458476059,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300011,438.6842105263158,461.2,17.89830043859649,0.06809469539991712,0.9131030701754386,0.8886728623418543,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300012,431.96491228070175,449.8,18.01966831140351,0.07085862142780398,0.9131030701754386,0.8982787132811985,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300013,437.87719298245617,460.8,21.44250274122807,0.07967947852461424,0.9202302631578947,0.8712998055958953,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300014,439.89473684210526,458.8,20.257846765350877,0.08198682483768477,0.9183114035087719,0.8768339096020014,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300015,441.9298245614035,462.2,20.252741228070175,0.07550712972830151,0.9191337719298246,0.8630213693409958,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300016,429.2631578947368,448.8,18.540227521929825,0.0782523483906617,0.9106359649122807,0.8890982775979805,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300017,443.05263157894734,465.0,17.515076754385966,0.06703128816683003,0.9136513157894737,0.914318571969004,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300018,447.3859649122807,466.8,21.38099643640351,0.08200640216025629,0.9125548245614035,0.8801427908672703,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300019,443.05263157894734,463.0,17.430475603070175,0.06499660404291568,0.9155701754385965,0.8760476765858272,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300020,431.7543859649123,449.0,23.631167763157894,0.08819223926504802,0.9095394736842105,0.8668218623558654,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300021,444.1929824561403,461.4,25.393092105263158,0.09598657966548042,0.9095394736842105,0.8166835709245017,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300022,437.35087719298247,454.2,23.059381853070175,0.0899366231907415,0.9114583333333334,0.8628965854401401,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300023,436.36842105263156,458.8,16.60046600877193,0.07205668082608095,0.9131030701754386,0.9072172456426372,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300024,436.42105263157896,455.2,18.081483004385966,0.07516792719988949,0.9117324561403509,0.92720560154372,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300025,437.2456140350877,454.8,19.24790981359649,0.07829403232490674,0.9172149122807017,0.8742341437072128,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300026,440.4561403508772,462.2,19.068153782894736,0.07386124431814445,0.9111842105263158,0.891588141403577,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300027,443.2631578947368,465.2,26.543277138157894,0.10607480260142921,0.9183114035087719,0.7969677942536472,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300028,438.7543859649123,459.2,16.449732730263158,0.06750984183446368,0.9183114035087719,0.9026091650013608,15000.0,3622,10866,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
hybrid,300029,440.0,457.8,20.91258908991228,0.08018991746097527,0.9141995614035088,0.8542668648047158,15000.0,3623,10865,15000,bitmatching,1024,5000,0.01,abrupt,0.25,
patrol,300000,441.140350877193,456.8,36.793996710526315,0.14317203633537035,0.9010416666666666,0.7779513095968522,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300001,442.29824561403507,459.8,38.64209841008772,0.14827777489984806,0.9089912280701754,0.7486368928841031,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300002,446.17543859649123,456.4,41.65165844298246,0.16013428008998873,0.9037828947368421,0.6999972157417426,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300003,446.03508771929825,456.8,40.2575041118421,0.16854924631131632,0.9073464912280702,0.7314144762996528,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300004,455.719298245614,460.6,57.37023711622807,0.22555243231657449,0.8900767543859649,0.6041780436050974,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300005,451.7368421052632,459.8,55.11054002192982,0.2214871338725203,0.8892543859649122,0.6096922398646571,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300006,437.5964912280702,455.2,33.124348958333336,0.1307221294432494,0.9065241228070176,0.7883965958000416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300007,436.2105263157895,452.8,35.502604166666664,0.14012766633337498,0.9073464912280702,0.804434292077714,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300008,448.63157894736844,462.0,38.09902686403509,0.14864991862311072,0.9065241228070176,0.742976842710034,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300009,442.10526315789474,465.8,19.856770833333332,0.0766917909932311,0.9169407894736842,0.8901886009434364,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300010,447.96491228070175,455.2,47.98711622807018,0.19414995343235605,0.8892543859649122,0.6684684089687345,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300011,447.43859649122805,457.8,52.236876370614034,0.20025863337806454,0.899671052631579,0.6327228195564517,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300012,433.4561403508772,449.2,39.12736430921053,0.1532400452410554,0.9065241228070176,0.7619442358264529,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300013,442.17543859649123,461.4,25.209669682017545,0.09614479727862965,0.9109100877192983,0.8487275408573315,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300014,451.50877192982455,462.0,41.928762335526315,0.15700747795779915,0.8985745614035088,0.7033593310829324,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300015,436.3333333333333,461.4,20.11108826754386,0.07605073214532394,0.9172149122807017,0.8972145455356583,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300016,442.56140350877195,448.0,58.73807565789474,0.22939887105668808,0.8911732456140351,0.6082777190281969,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300017,443.43859649122805,465.8,36.09703947368421,0.14362900525592193,0.9029605263157895,0.7569752387648634,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300018,452.42105263157896,468.4,37.60118558114035,0.1511494519873612,0.9131030701754386,0.77645241062767,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300019,456.2280701754386,461.8,59.764802631578945,0.2261953583927009,0.8892543859649122,0.5695986087256475,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300020,430.1929824561403,450.4,33.20809347587719,0.12757996780007763,0.9117324561403509,0.8027145532065628,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300021,439.57894736842104,461.4,24.016927083333332,0.09399032426319517,0.912828947368421,0.8485275794059921,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300022,435.36842105263156,450.6,33.04149533991228,0.13018166109170565,0.903234649122807,0.7461859076410808,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300023,451.2631578947368,462.4,33.8239103618421,0.13935583298798176,0.9040570175438597,0.7580849847266088,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300024,457.94736842105266,464.0,54.51394599780702,0.21608539680895153,0.8856907894736842,0.6282578112507615,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300025,454.36842105263156,458.0,55.06513843201754,0.2171103337959948,0.8889802631578947,0.6254093884104179,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300026,441.9298245614035,462.2,22.60433799342105,0.08894452543760978,0.9125548245614035,0.8710392479707374,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300027,442.2631578947368,465.2,23.533956962719298,0.09348571011956838,0.9133771929824561,0.8501330265896679,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300028,449.9298245614035,458.8,50.91896244517544,0.1995130268804119,0.8958333333333334,0.6904017837485319,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300029,445.17543859649123,457.8,37.52138157894737,0.15209498894874984,0.9040570175438597,0.7576125328236349,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300000,440.0,456.8,17.506304824561404,0.07121796864207763,0.9078947368421053,0.8606483275713604,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300001,441.63157894736844,459.8,23.346388432017545,0.09731467571487774,0.9106359649122807,0.8452699288492129,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300002,444.5964912280702,456.4,28.85060307017544,0.11589782773863795,0.9046052631578947,0.8005946624075044,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300003,435.9298245614035,457.2,15.00719572368421,0.05581665915664051,0.9111842105263158,0.8875557447968975,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300004,454.4035087719298,460.6,30.936232182017545,0.1207802355297693,0.8999451754385965,0.7436917952536569,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300005,446.49122807017545,459.8,28.505893640350877,0.10706940141254273,0.9002192982456141,0.7887895088255528,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300006,439.56140350877195,455.2,26.916563870614034,0.10160458972233732,0.9076206140350878,0.8107292079226978,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300007,431.4035087719298,452.8,13.97789884868421,0.05462058813372013,0.9100877192982456,0.8985335267807653,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300008,447.280701754386,462.0,16.66395970394737,0.06328675404061335,0.9087171052631579,0.8567598272842651,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300009,448.63157894736844,465.8,22.091625548245613,0.08568927856057466,0.9054276315789473,0.802912960061237,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300010,445.7543859649123,456.4,36.86160224780702,0.1388194588340931,0.8999451754385965,0.6863543045914674,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300011,452.57894736842104,461.8,25.582339638157894,0.10356985598839619,0.9111842105263158,0.8243070268262214,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300012,430.50877192982455,448.4,21.298519736842106,0.08184616314408066,0.9089912280701754,0.8351436926044604,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300013,442.5263157894737,460.8,18.578810307017545,0.06908434348666943,0.9131030701754386,0.8683762382311043,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300014,450.43859649122805,462.0,19.81654331140351,0.07758970506976101,0.9007675438596491,0.816469043606252,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300015,437.35087719298247,462.8,12.350260416666666,0.05131513330570522,0.9139254385964912,0.9229383891712218,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300016,444.7368421052632,451.0,38.16560444078947,0.14870514746511948,0.8955592105263158,0.6416220342429981,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300017,446.1578947368421,465.8,23.55369380482456,0.09276668911451857,0.9078947368421053,0.8376230419379065,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300018,448.4561403508772,466.8,19.41714638157895,0.07765665119710913,0.9114583333333334,0.8735380611648884,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300019,452.2456140350877,461.8,34.44024122807018,0.13379652927156035,0.9024122807017544,0.6882969419605428,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300020,428.4736842105263,449.8,17.76343201754386,0.07191946401436664,0.9043311403508771,0.8826197490506645,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300021,437.2456140350877,461.4,9.469777960526315,0.03557552838789888,0.9111842105263158,0.9467756027615564,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300022,441.8070175438597,454.2,30.636067708333332,0.1170045116345106,0.9054276315789473,0.8049822448250576,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300023,452.42105263157896,461.2,30.02720668859649,0.12197709455725929,0.9046052631578947,0.7858808544411937,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300024,459.35087719298247,464.4,35.571340460526315,0.13598433830639592,0.8977521929824561,0.6412957382526943,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300025,455.1929824561403,458.0,44.18136650219298,0.1696810427612083,0.8980263157894737,0.63145749411944,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300026,442.3333333333333,462.2,14.834121436403509,0.052495956508725884,0.9114583333333334,0.9101493505827691,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300027,443.12280701754383,465.2,7.73523163377193,0.029900970437905787,0.9114583333333334,0.9689721730680428,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300028,445.03508771929825,459.2,22.38925438596491,0.08747863137173642,0.9048793859649122,0.8310490981139811,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
periodic,300029,445.17543859649123,457.8,15.042283442982455,0.059467381544412216,0.9067982456140351,0.8694932308998157,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300000,438.6666666666667,456.8,14.909505208333334,0.05653513088824423,0.9054276315789473,0.8897792945867083,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300001,440.9122807017544,459.8,14.150116502192983,0.055450511120320484,0.9114583333333334,0.9009073309424955,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300002,444.0877192982456,456.4,16.050507127192983,0.061191980936593456,0.9035087719298246,0.8724991318540851,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300003,435.280701754386,457.2,13.643331962719298,0.05404034268194545,0.9120065789473685,0.9029885561155445,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300004,452.7368421052632,460.6,20.724917763157894,0.08009242471335819,0.9015899122807017,0.8066327390221151,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300005,446.6842105263158,459.8,22.083333333333332,0.08432138828041232,0.8993969298245614,0.814227489467694,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300006,438.36842105263156,455.2,16.57925575657895,0.06338172572178478,0.9078947368421053,0.8635798810589304,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300007,432.2105263157895,452.8,13.575794956140351,0.053233785743887284,0.9070723684210527,0.8969124429600153,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300008,444.5964912280702,462.0,14.92711759868421,0.05821548211078877,0.9067982456140351,0.8695803051336983,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300009,447.7368421052632,465.8,20.037417763157894,0.07893873463185523,0.9007675438596491,0.8139837251324596,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300010,443.29824561403507,456.4,24.84871847587719,0.1016542340102224,0.8930921052631579,0.7958404337208099,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300011,452.3157894736842,461.8,22.53919956140351,0.08721422157756595,0.9015899122807017,0.7963657499638263,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300012,434.10526315789474,448.4,15.930201480263158,0.06371952272413317,0.9040570175438597,0.8666605017731731,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300013,441.280701754386,460.8,18.070518092105264,0.06911348252521067,0.9037828947368421,0.8768813545024506,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300014,449.280701754386,462.0,14.317160087719298,0.05672291580328774,0.9070723684210527,0.8941324606489396,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300015,437.280701754386,462.8,11.91125274122807,0.04858664870838514,0.9133771929824561,0.926180046587189,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300016,443.280701754386,451.0,22.945346765350877,0.09117173470092553,0.9004934210526315,0.772453295680781,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300017,446.2631578947368,465.8,18.011650219298247,0.06641636448404475,0.9081688596491229,0.8444510594395674,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300018,446.4561403508772,466.8,13.519668311403509,0.05351870078740157,0.9081688596491229,0.9060978407267127,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300019,447.64912280701753,461.8,19.183285361842106,0.07366823459019377,0.9070723684210527,0.8660262618046,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300020,427.70175438596493,449.8,12.319867050438596,0.04900754593175853,0.9048793859649122,0.921442594337226,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300021,437.70175438596493,461.4,9.560581140350877,0.03542012018234563,0.9103618421052632,0.9428125796563039,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300022,441.8421052631579,454.2,16.951959978070175,0.06790723596502192,0.9026864035087719,0.8621387524737096,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300023,450.5438596491228,461.2,16.902172423245613,0.06381341518165493,0.9037828947368421,0.8543994614756395,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300024,455.4736842105263,460.4,22.97056606359649,0.090399010567758,0.9002192982456141,0.7889502914142514,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300025,449.9298245614035,458.0,25.60262472587719,0.0969728403272596,0.9013157894736842,0.7748578104269349,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300026,442.2105263157895,462.2,12.344880756578947,0.045222999811427085,0.9103618421052632,0.9302195037667481,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300027,442.719298245614,465.2,6.215529057017544,0.02304142492056914,0.9100877192982456,0.9724845427420099,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300028,444.9298245614035,459.2,21.48742461622807,0.08210085992540406,0.9004934210526315,0.8325838656411891,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
sentinel,300029,441.719298245614,457.8,13.318702028508772,0.05111311127227518,0.90625,0.8950404400809228,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300000,425.280701754386,453.2,10.744311951754385,0.04514500448957038,0.9131030701754386,0.9312273314814717,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300001,431.6842105263158,454.4,19.02847450657895,0.07385127434728554,0.9084429824561403,0.8487891227896829,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300002,443.0,457.4,36.485677083333336,0.14358423124740988,0.8799342105263158,0.6607090353927219,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300003,437.6666666666667,454.6,17.66101288377193,0.06759665938139311,0.8802083333333334,0.8769288995924407,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300004,459.719298245614,468.0,56.05444764254386,0.22531652773118271,0.8127741228070176,0.6241835752949698,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300005,442.63157894736844,457.2,19.55835389254386,0.07570019002558889,0.875,0.8329711899070869,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300006,432.5438596491228,453.2,20.917214912280702,0.08666938493982113,0.8821271929824561,0.8486975755141045,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300007,428.5263157894737,449.2,18.330523574561404,0.0716140437215085,0.9048793859649122,0.8787811584317182,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300008,462.140350877193,469.0,39.11561129385965,0.14350221025003454,0.8105811403508771,0.743441840804286,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300009,447.63157894736844,457.4,40.042420504385966,0.15971446209026502,0.8796600877192983,0.6711732288752894,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300010,450.4736842105263,455.0,42.24976014254386,0.1627539498900357,0.8119517543859649,0.6318032768044535,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300011,455.63157894736844,458.0,48.277994791666664,0.18968003177234424,0.8116776315789473,0.652794439656276,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300012,435.94736842105266,449.8,23.28409402412281,0.08954013697849171,0.8826754385964912,0.8618865207604326,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300013,434.0,459.4,14.711931195175438,0.055652925511504046,0.909265350877193,0.9077573888711209,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300014,452.17543859649123,459.4,32.55362527412281,0.12997564928835648,0.8574561403508771,0.7840251297982601,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300015,428.49122807017545,458.2,8.083436129385966,0.03406584867681014,0.9166666666666666,0.9593087042562574,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300016,447.7543859649123,453.0,33.0407072368421,0.12767270593368812,0.8105811403508771,0.7078466164949727,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300017,436.4035087719298,461.6,26.89967105263158,0.10744103121978174,0.8818530701754386,0.7885384851875586,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300018,445.1578947368421,464.4,31.15439967105263,0.12037228899019202,0.903234649122807,0.7922199497406202,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300019,444.0175438596491,457.2,34.470257675438596,0.1329171846940185,0.8911732456140351,0.7167265712799881,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300020,414.17543859649123,446.8,11.055955317982455,0.04369884479900538,0.9133771929824561,0.938767474018441,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300021,434.7368421052632,460.4,14.978789747807017,0.0553529869895649,0.9103618421052632,0.8733963057237099,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300022,435.8421052631579,452.8,21.52891995614035,0.08310669636690149,0.8834978070175439,0.8637663289730199,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300023,443.17543859649123,457.2,27.799376370614034,0.10666938631026386,0.8821271929824561,0.7881162433490239,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300024,461.2631578947368,470.0,30.88438870614035,0.12431746812898388,0.8097587719298246,0.7767130114733534,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300025,453.05263157894734,459.0,39.19034402412281,0.1581726968887661,0.809484649122807,0.7799263418909912,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300026,440.2280701754386,458.6,27.635039747807017,0.10464938798768575,0.9067982456140351,0.7984790519375813,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300027,434.5438596491228,463.6,8.345257675438596,0.03481899260947645,0.9163925438596491,0.9565172145761166,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300028,438.70175438596493,454.6,37.661766721491226,0.15040185834775038,0.887609649122807,0.6925545291744017,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
none,300029,438.49122807017545,452.4,27.962822094298247,0.10909979796933278,0.8769188596491229,0.8731761656275698,15000.0,0,14488,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300000,442.35087719298247,459.0,25.38784950657895,0.09773233526730211,0.9021381578947368,0.8321759766554812,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300001,435.29824561403507,445.2,44.31455592105263,0.17624450246898962,0.8785635964912281,0.7043900815200401,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300002,449.35087719298247,457.2,30.603549890350877,0.11741718469401849,0.8793859649122807,0.778046176823488,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300003,443.859649122807,455.8,25.714295504385966,0.0958102379472303,0.8791118421052632,0.8539504766368292,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300004,460.89473684210526,465.0,38.895079495614034,0.14823676440116038,0.8549890350877193,0.7025888544538168,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300005,456.05263157894734,460.0,70.00884046052632,0.2712117297015505,0.8122258771929824,0.43378383062623205,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300006,438.63157894736844,456.4,33.39734100877193,0.12682241474201691,0.8799342105263158,0.7501930668918465,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300007,442.03508771929825,459.0,21.71165707236842,0.0841632563199337,0.899671052631579,0.8409860766105621,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300008,458.03508771929825,461.0,49.82147752192982,0.1978918445227241,0.8081140350877193,0.5827682223028986,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300009,441.9298245614035,452.0,23.53515625,0.08506332884376296,0.8760964912280702,0.8960874023798905,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300010,445.49122807017545,456.8,36.868797971491226,0.1450800352258599,0.8856907894736842,0.7276831648865645,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300011,447.3333333333333,462.8,22.07397889254386,0.08478769854974268,0.8958333333333334,0.8431886896996486,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300012,437.56140350877195,452.4,29.783717105263158,0.12240827010110579,0.8771929824561403,0.8523354363596559,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300013,439.140350877193,459.4,11.214775219298245,0.04446144478650695,0.9131030701754386,0.9272521743416443,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300014,440.70175438596493,450.4,24.93129797149123,0.0942140661693604,0.8793859649122807,0.795109082109191,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300015,436.82456140350877,461.8,12.976665296052632,0.052636992196150915,0.909265350877193,0.924505787290344,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300016,451.57894736842104,454.0,38.43448464912281,0.1519917260890634,0.8061951754385965,0.6873140287654514,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300017,448.03508771929825,464.4,27.17879660087719,0.10109519615969058,0.8791118421052632,0.7751812040246261,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300018,444.9298245614035,461.4,25.32836485745614,0.095308929996689,0.8898026315789473,0.799361267331932,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300019,445.2105263157895,462.4,60.326822916666664,0.2403558861611597,0.862390350877193,0.5883537447065958,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300020,427.7543859649123,447.8,9.48180509868421,0.03850355643592797,0.9177631578947368,0.9503124370956921,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300021,437.96491228070175,458.8,17.338678728070175,0.07000961502619191,0.9076206140350878,0.9041147592493697,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300022,427.7719298245614,438.4,19.774602521929825,0.0772770728220376,0.8714364035087719,0.9005928231591559,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300023,437.9122807017544,461.4,12.952097039473685,0.05093827704102777,0.9122807017543859,0.9282491734889533,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300024,458.4736842105263,462.0,45.52391721491228,0.17755884269948713,0.8089364035087719,0.6963222212423866,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300025,457.6140350877193,461.0,52.30859375,0.20476834926884144,0.8089364035087719,0.641593658438239,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300026,441.1578947368421,458.4,18.796463815789473,0.07298282478944516,0.9109100877192983,0.8759366449451461,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300027,436.1578947368421,456.4,29.27035361842105,0.12441961750395236,0.887609649122807,0.7719414260719397,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300028,442.4736842105263,456.8,29.64737527412281,0.12074818430042737,0.8777412280701754,0.7911733130874476,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
immigrants,300029,438.8421052631579,456.4,23.090254934210527,0.08658806629434479,0.9046052631578947,0.8530843961647738,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300000,437.63157894736844,456.8,19.451137609649123,0.07271053494957866,0.9007675438596491,0.8693484526007826,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300001,435.0175438596491,459.8,11.627467105263158,0.04370579979585885,0.9103618421052632,0.9290085030883934,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300002,443.5263157894737,456.4,21.911458333333332,0.08815043952839229,0.875,0.860878444583641,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300003,434.3333333333333,457.2,16.18335389254386,0.06411427875243665,0.9081688596491229,0.8941929338608964,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300004,453.29824561403507,461.2,25.58665707236842,0.09789502394985714,0.8686951754385965,0.8451066181580088,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300005,447.03508771929825,459.8,31.64096765350877,0.11848094097886887,0.8873355263157895,0.7690769311727882,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300006,434.36842105263156,455.2,30.44106359649123,0.11146585021170599,0.8955592105263158,0.7766483435013949,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300007,431.5964912280702,452.8,17.47752192982456,0.06996118700622948,0.9087171052631579,0.8877120025344567,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300008,443.35087719298247,462.0,19.221114309210527,0.07080462598425197,0.9048793859649122,0.8739664923351709,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300009,445.3157894736842,465.8,21.86951754385965,0.0819429335313349,0.899671052631579,0.8329452212952827,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300010,444.7719298245614,456.4,40.88339501096491,0.1548966535433071,0.871984649122807,0.6706697783178738,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300011,449.280701754386,461.8,26.14991091008772,0.09935932487605716,0.8889802631578947,0.7923327904550572,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300012,431.7368421052632,448.4,28.61571408991228,0.11809248898712224,0.8862390350877193,0.7633885653513363,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300013,444.9298245614035,460.8,33.52525356359649,0.12592239360979002,0.8985745614035088,0.7790009231333849,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300014,453.5964912280702,461.4,30.179379111842106,0.12032901726100027,0.859375,0.8474739348839094,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300015,437.7368421052632,462.8,16.33679413377193,0.06997578222130128,0.9084429824561403,0.9001911597104669,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300016,449.0877192982456,455.0,46.65056195175438,0.18560164560022102,0.8070175438596491,0.6203415778763217,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300017,443.6842105263158,465.8,36.643229166666664,0.13891170374536516,0.8851425438596491,0.7529102039649547,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300018,443.57894736842104,466.8,14.2734375,0.0542950052022006,0.9081688596491229,0.9103043349758835,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300019,449.3859649122807,461.8,28.16885964912281,0.10514850322985941,0.8950109649122807,0.7761749815027358,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300020,426.64912280701753,449.8,19.935546875,0.0754517630197541,0.8993969298245614,0.8456464826005086,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300021,436.96491228070175,461.4,8.890111019736842,0.03321850393700788,0.9100877192982456,0.9560121812421175,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300022,440.63157894736844,454.2,32.51199287280702,0.12414472382289934,0.8763706140350878,0.8678506473442128,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300023,451.1929824561403,463.0,23.13565652412281,0.09201930213767139,0.8771929824561403,0.8556065368281887,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300024,465.4561403508772,475.0,43.491536458333336,0.17169684244513295,0.809484649122807,0.6209429866767798,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300025,458.6140350877193,464.0,64.76168448464912,0.2520685462562794,0.8086622807017544,0.5710793322015691,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300026,440.3333333333333,462.2,15.711828399122806,0.05992281392457522,0.9067982456140351,0.9101757837229473,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300027,437.56140350877195,465.2,8.229509320175438,0.031701115485564306,0.9073464912280702,0.9615173979325768,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300028,445.2456140350877,459.2,32.00579084429825,0.12901335866459673,0.8919956140350878,0.7351426829550021,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hypermutation,300029,439.9122807017544,457.8,18.098307291666668,0.06818274634530333,0.9026864035087719,0.8843676030798662,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300000,439.0,456.8,18.228824013157894,0.06889871701892526,0.9065241228070176,0.8609962006817292,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300001,441.2456140350877,459.8,22.04382538377193,0.08729084645669291,0.9035087719298246,0.8329124440278779,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300002,443.4035087719298,456.4,26.79564144736842,0.10267841725376432,0.8760964912280702,0.8571052337999316,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300003,434.57894736842104,457.2,12.664884868421053,0.04866556907908441,0.9095394736842105,0.9172063732598387,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300004,452.3859649122807,460.6,25.919716282894736,0.10032894736842106,0.8730811403508771,0.8120993803887537,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300005,449.4736842105263,459.8,38.95165158991228,0.15200443694538182,0.8771929824561403,0.6562334768614916,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300006,437.3157894736842,455.2,16.90858004385965,0.06545707280011051,0.878015350877193,0.902805244649055,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300007,430.2631578947368,452.8,18.80091831140351,0.07314869975134689,0.9043311403508771,0.8645537524152515,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300008,447.4561403508772,462.0,21.582785087719298,0.0761931896670811,0.9051535087719298,0.8417465996509829,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300009,449.7368421052632,465.8,37.60769599780702,0.14468503937007876,0.893640350877193,0.721359185503366,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300010,447.56140350877195,456.4,54.46946957236842,0.22448768396823204,0.8678728070175439,0.5263576616870687,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300011,459.3157894736842,463.0,57.33573190789474,0.22837292336813161,0.8103070175438597,0.5297640999560023,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300012,431.8421052631579,448.4,22.28125,0.08883845317032739,0.9078947368421053,0.8321825441738794,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300013,442.03508771929825,460.8,21.930475603070175,0.08296747651609337,0.9057017543859649,0.8610317602942317,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300014,455.2105263157895,462.0,34.471833881578945,0.14043737049316204,0.8533442982456141,0.806673008504561,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300015,437.2280701754386,462.8,14.131784539473685,0.06217875397154303,0.9109100877192983,0.9129999120678625,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300016,451.1929824561403,457.0,45.33230537280702,0.17036562863852545,0.8070175438596491,0.6314577638598333,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300017,447.29824561403507,465.8,31.71032072368421,0.12922933934245062,0.878015350877193,0.7784568815495821,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300018,447.82456140350877,466.8,22.30335115131579,0.08366993119829318,0.9007675438596491,0.8420047159792672,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300019,453.56140350877195,461.8,37.6305509868421,0.14445540456017558,0.8626644736842105,0.6769617692950028,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300020,427.2280701754386,449.8,10.043551260964913,0.043262838444536544,0.9089912280701754,0.9524523033567492,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300021,436.4736842105263,461.4,6.625,0.02510166286779942,0.9111842105263158,0.9622438518600068,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300022,443.0,454.2,44.25222724780702,0.17862175808067854,0.8763706140350878,0.6059301113685033,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300023,453.2105263157895,463.0,33.61060855263158,0.13870990906838399,0.8777412280701754,0.838651111404052,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300024,465.4035087719298,475.0,43.64011101973684,0.16868697333885896,0.809484649122807,0.6116715491163346,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300025,461.0,468.0,66.95607182017544,0.26309268874020203,0.8086622807017544,0.5573795783600625,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300026,442.89473684210526,462.2,10.260108278508772,0.03863317455383867,0.9125548245614035,0.9412311372523201,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300027,441.05263157894734,465.2,4.884697094298246,0.018648984666390384,0.9067982456140351,0.9760579121679124,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300028,447.0175438596491,459.2,43.85488623903509,0.17553140972510017,0.8870614035087719,0.663895296207856,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
memory,300029,444.0,457.8,25.179379111842106,0.09311865416493992,0.8988486842105263,0.7846414924158557,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300000,441.6842105263158,456.8,17.100294682017545,0.0695408550904821,0.8999451754385965,0.8585548760255305,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300001,440.7894736842105,459.8,15.981051260964913,0.06165173021135516,0.903234649122807,0.8721530630284684,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300002,445.12280701754383,456.4,28.28871984649123,0.11229537919602155,0.8728070175438597,0.7899318185503801,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300003,435.9824561403509,457.2,15.27686403508772,0.06501621850448519,0.9048793859649122,0.8796264773204763,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300004,455.859649122807,461.2,46.87366365131579,0.18446522309711286,0.8577302631578947,0.595411742688247,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300005,452.719298245614,459.8,38.061095120614034,0.14773060850946262,0.8654057017543859,0.6612178831910024,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300006,440.89473684210526,455.2,28.176466557017545,0.11137695987014781,0.8785635964912281,0.7694795390119225,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300007,432.56140350877195,452.8,21.39737527412281,0.08418376156927752,0.8966557017543859,0.8310515292020281,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300008,448.36842105263156,462.0,18.37866639254386,0.07405403025279735,0.8988486842105263,0.8206712559818016,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300009,449.280701754386,465.8,27.531181469298247,0.11138451443569554,0.8919956140350878,0.7527323202232535,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300010,453.0701754385965,457.0,67.75627055921052,0.262526548901782,0.8234649122807017,0.4144297679346083,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300011,452.719298245614,461.8,31.18407346491228,0.12135006561679788,0.8665021929824561,0.7378774503990504,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300012,435.7368421052632,448.4,31.230879934210527,0.1203723575123285,0.8769188596491229,0.7158050558205269,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300013,449.7368421052632,460.8,43.47697368421053,0.1669332349081365,0.8673245614035088,0.5954529514327025,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300014,454.10526315789474,462.0,39.11780427631579,0.15604602673021137,0.8475877192982456,0.7019549764396299,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300015,440.17543859649123,462.8,10.017920778508772,0.03939382166045034,0.9070723684210527,0.9222972904386635,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300016,449.5964912280702,455.0,64.79584703947368,0.2511126795828153,0.8086622807017544,0.4330005623427155,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300017,442.5263157894737,465.8,32.89562774122807,0.13122047271503343,0.8793859649122807,0.7411860856705261,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300018,447.42105263157896,466.8,14.262918037280702,0.05219591520358201,0.9067982456140351,0.8930095407292007,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300019,454.0175438596491,461.8,42.77306058114035,0.16700814673385123,0.862390350877193,0.6631539792091943,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300020,429.17543859649123,449.8,12.545572916666666,0.050565944881889764,0.9029605263157895,0.9094689841082338,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300021,439.57894736842104,461.4,9.323327850877194,0.031202514159414288,0.9087171052631579,0.9306949546495357,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300022,442.0701754385965,454.2,31.61866091008772,0.12482764969620026,0.8736293859649122,0.6881921005187251,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300023,452.5964912280702,463.0,36.17362253289474,0.14080025199524082,0.8747258771929824,0.6701857891002699,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300024,459.8070175438597,464.0,65.98050301535088,0.2566460648011104,0.809484649122807,0.4163372633954365,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300025,452.10526315789474,457.0,48.709635416666664,0.19385986496753696,0.8486842105263158,0.6203401207461934,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300026,444.859649122807,462.2,14.362390350877194,0.05472527282773864,0.9081688596491229,0.8963324480569909,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300027,442.280701754386,465.2,7.199766995614035,0.02851200960077359,0.9114583333333334,0.9625334522747547,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300028,451.87719298245617,459.2,43.21189692982456,0.1687408488686721,0.8665021929824561,0.6038494017474497,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
restart,300029,446.1929824561403,457.8,23.123800712719298,0.08939243353900937,0.8898026315789473,0.7691210348396711,15000.0,3622,10866,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300000,440.82456140350877,456.8,31.548416940789473,0.12486161954536384,0.9109100877192983,0.7899617464714418,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300001,444.0877192982456,459.8,29.370168585526315,0.11486737471960741,0.9073464912280702,0.8038312094693243,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300002,448.4035087719298,458.8,30.80379660087719,0.12056709742422546,0.9073464912280702,0.7763331100419131,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300003,445.859649122807,457.2,32.8913788377193,0.12424869067901599,0.9087171052631579,0.7900291502079507,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300004,453.57894736842104,461.2,42.99996573464912,0.17267376254503275,0.9026864035087719,0.6929994835157941,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300005,450.9122807017544,459.8,37.6730742872807,0.159736115085395,0.9040570175438597,0.7193314853434885,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300006,438.36842105263156,454.8,29.218201754385966,0.11506915528102847,0.9100877192982456,0.7844399454653943,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300007,436.96491228070175,452.8,30.454666940789473,0.11530317550766679,0.9141995614035088,0.7850718326880394,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300008,448.35087719298247,462.0,29.385690789473685,0.11905587596506578,0.9180372807017544,0.7787697413681959,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300009,442.6140350877193,465.8,19.35074013157895,0.07330323429965992,0.9125548245614035,0.8866293886407345,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300010,445.3157894736842,455.8,40.21607730263158,0.15780325978989468,0.9051535087719298,0.7462587054574132,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300011,449.5263157894737,461.2,36.99465460526316,0.14023971715706587,0.9070723684210527,0.7447812042763078,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300012,433.0,449.8,29.46765350877193,0.1158881489868591,0.915296052631579,0.7942106476111634,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300013,443.6666666666667,460.8,24.51768092105263,0.09518946740758281,0.9166666666666666,0.8513548744666121,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300014,449.0175438596491,462.0,28.95590049342105,0.11154486116866971,0.9141995614035088,0.7792243871273807,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300015,439.719298245614,462.2,26.79135827850877,0.10733163891794228,0.9150219298245614,0.8340931974547605,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300016,445.9122807017544,452.0,41.27682976973684,0.15873005594695397,0.9057017543859649,0.6808585749135007,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300017,444.9298245614035,465.0,29.67958470394737,0.1160651323463953,0.9111842105263158,0.8029870636357748,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300018,451.8421052631579,466.8,32.64991091008772,0.1277606540958696,0.9098135964912281,0.7892614388575427,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300019,455.43859649122805,463.0,38.73523163377193,0.14761687889342778,0.9024122807017544,0.7065234184783535,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300020,427.42105263157896,449.0,21.054653234649123,0.07682359332276448,0.9147478070175439,0.8602563950351851,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300021,440.05263157894734,461.4,25.850397478070175,0.10022767165069278,0.9111842105263158,0.8374152072738781,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300022,441.719298245614,454.2,30.96546052631579,0.12378746653378854,0.9089912280701754,0.7744802681874359,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300023,447.7368421052632,458.8,28.13671875,0.10632042143306647,0.9048793859649122,0.8126279263493087,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300024,454.36842105263156,462.0,35.82295093201754,0.1435291908412764,0.9021381578947368,0.7505878188284356,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300025,448.17543859649123,454.8,34.92567845394737,0.14251797554910897,0.9013157894736842,0.7780468963986564,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300026,441.94736842105266,462.2,25.620785361842106,0.1056199183983581,0.9098135964912281,0.853999801044749,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300027,444.17543859649123,465.2,22.55369380482456,0.08550927090802246,0.9158442982456141,0.8704999011519796,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300028,444.49122807017545,459.2,28.30640076754386,0.10705806099895407,0.9070723684210527,0.7974102007909649,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
hybrid,300029,443.9824561403509,457.8,30.152754934210527,0.1208510066998204,0.9078947368421053,0.8181257563337182,15000.0,3623,10865,15000,bitmatching,1024,5000,0.05,abrupt,0.25,
patrol,300000,473.5964912280702,495.0,66.57668585526316,0.2593172803783299,0.8892543859649122,0.5131620215316499,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300001,462.9122807017544,468.4,68.62273848684211,0.26698805946954,0.890625,0.5142392205955388,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300002,469.6842105263158,489.0,65.01836622807018,0.25455124030548815,0.887609649122807,0.5269626248922823,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300003,450.43859649122805,458.0,58.50664747807018,0.22835337989549553,0.8988486842105263,0.608424177360559,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300004,473.4561403508772,489.8,73.43520422149123,0.2839405902113113,0.887609649122807,0.5148629358747416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300005,464.57894736842104,471.4,62.50167900219298,0.2505927164806154,0.8889802631578947,0.5515525855643058,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300006,458.56140350877195,464.0,70.51271244517544,0.27159966777727346,0.8925438596491229,0.5450883571871639,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300007,450.859649122807,460.0,54.84943804824562,0.21836058869834252,0.8993969298245614,0.650502369915067,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300008,467.50877192982455,489.0,57.83888432017544,0.22579614842552576,0.9029605263157895,0.5997759917563501,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300009,452.1929824561403,467.0,51.423177083333336,0.20480319277524522,0.9002192982456141,0.7137896491181306,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300010,456.96491228070175,464.0,70.18534128289474,0.2744175207265758,0.8887061403508771,0.5399705140533849,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300011,461.94736842105266,467.0,63.811095120614034,0.2501613182398253,0.8911732456140351,0.5334141841736463,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300012,462.5263157894737,477.4,53.82829632675438,0.21808627745544965,0.9002192982456141,0.6368908247550299,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300013,456.63157894736844,465.0,51.07469846491228,0.19978372358060503,0.8958333333333334,0.6523397679833868,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300014,468.82456140350877,481.0,70.13387472587719,0.2725782495389831,0.893640350877193,0.5086999010743184,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300015,486.3333333333333,506.0,69.1248629385965,0.2699030425473132,0.890625,0.5072087525431775,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300016,445.8421052631579,450.0,66.2738829495614,0.2655499682605464,0.8889802631578947,0.48443957136817933,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300017,465.10526315789474,469.0,70.23965186403508,0.2686090384535266,0.890625,0.515365245235022,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300018,465.4035087719298,472.0,64.05527001096492,0.2394783231591665,0.8925438596491229,0.5870876960153284,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300019,460.6666666666667,476.0,52.421326754385966,0.19900366757883334,0.8977521929824561,0.6435470896603401,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300020,460.6140350877193,474.0,58.91985334429825,0.22882477670006163,0.8961074561403509,0.6094249386393792,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300021,459.8070175438597,464.0,66.54396244517544,0.2678802348171391,0.8900767543859649,0.5422028340606604,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300022,470.87719298245617,488.0,63.696922971491226,0.24896391103524343,0.8887061403508771,0.5397048918998112,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300023,454.3157894736842,463.0,52.18708881578947,0.20533632925818482,0.9004934210526315,0.6687822500523715,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300024,459.719298245614,468.0,63.22913240131579,0.2460565167840862,0.8887061403508771,0.5807828252084416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300025,463.50877192982455,472.0,73.65165844298245,0.28786877586025433,0.8884320175438597,0.4895898470236302,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300026,471.3157894736842,481.8,74.62421189692982,0.2903769258831681,0.8925438596491229,0.5320829860680407,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300027,464.859649122807,479.0,58.069661458333336,0.22545857412012096,0.8958333333333334,0.6079131821322027,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300028,464.2105263157895,473.0,57.99540844298246,0.22612236518680778,0.8884320175438597,0.6575408582854148,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300029,446.82456140350877,459.0,43.86657072368421,0.17483746891835886,0.9043311403508771,0.7072943768977832,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300000,470.5964912280702,484.8,47.98906935307018,0.1835068724962011,0.8939144736842105,0.5787239465370164,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300001,465.2631578947368,475.0,47.19469572368421,0.178393904846324,0.8977521929824561,0.6061191753754352,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300002,467.63157894736844,483.2,40.91817434210526,0.15859623221439426,0.8950109649122807,0.6524368023489183,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300003,457.7368421052632,464.0,50.06003289473684,0.19789696655242656,0.8966557017543859,0.5587360515028049,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300004,474.10526315789474,492.0,50.77686403508772,0.19983228864484046,0.8963815789473685,0.6218751176689141,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300005,465.0175438596491,471.0,47.87171052631579,0.1828235354900813,0.8958333333333334,0.5762757231025938,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300006,462.0877192982456,473.0,48.51260964912281,0.18814969263710457,0.8969298245614035,0.5915484973261416,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300007,450.9298245614035,459.0,35.62448601973684,0.14156392457521755,0.9015899122807017,0.7019197058774492,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300008,468.8421052631579,493.4,46.62818667763158,0.18586389694709213,0.9013157894736842,0.6789238906745368,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300009,451.8421052631579,467.0,26.29396244517544,0.10092791649399087,0.9059758771929824,0.7610226584038964,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300010,459.29824561403507,466.0,48.81164336622807,0.18589087753833405,0.8974780701754386,0.5925085731835333,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300011,466.4736842105263,476.0,51.29499040570175,0.20091367074181518,0.8966557017543859,0.5470300315542902,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300012,468.42105263157896,482.0,44.64052220394737,0.1804591449095179,0.8991228070175439,0.6183061051345301,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300013,461.3157894736842,466.0,51.145182291666664,0.1989052355297693,0.8961074561403509,0.5259225834373175,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300014,468.8421052631579,481.0,45.647889254385966,0.17584654303080535,0.8955592105263158,0.5850935462160801,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300015,485.8070175438597,509.0,43.0739103618421,0.17263916804807292,0.8930921052631579,0.6252195420505359,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300016,446.9298245614035,453.0,53.17588404605263,0.21048206761983698,0.8947368421052632,0.5346014539625701,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300017,464.9824561403509,471.0,44.47029194078947,0.1763195106368283,0.8991228070175439,0.634774557968351,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300018,471.719298245614,487.0,48.79382538377193,0.1918514982776276,0.8999451754385965,0.6210014099686487,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300019,463.0,474.0,33.01182154605263,0.1298527548365665,0.9024122807017544,0.6817918617759201,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300020,458.9824561403509,474.0,32.84159128289474,0.1343406806879403,0.8974780701754386,0.6729615387598629,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300021,457.9122807017544,463.0,43.971045778508774,0.16261839597352964,0.8941885964912281,0.6336795120905108,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300022,469.12280701754383,484.0,46.880037006578945,0.1763339409876397,0.9002192982456141,0.5752806041140499,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300023,452.8070175438597,463.0,35.896929824561404,0.13774131440806742,0.9035087719298246,0.7432971692634739,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300024,459.0175438596491,467.0,48.3825041118421,0.18811947437491364,0.9004934210526315,0.5904227766300778,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300025,462.8421052631579,469.0,49.63671875,0.18772907392306012,0.9002192982456141,0.5907254211386455,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300026,469.6842105263158,480.4,52.20617461622807,0.20360633374775522,0.897203947368421,0.5729991631037118,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300027,459.1578947368421,468.4,36.8082853618421,0.1401555377123912,0.9029605263157895,0.7421315143342457,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300028,453.719298245614,461.0,50.36855811403509,0.19698745510429616,0.8980263157894737,0.5760006496700465,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
periodic,300029,450.56140350877195,459.0,36.32517817982456,0.14273596145876505,0.9067982456140351,0.7727717693724409,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300000,469.87719298245617,488.8,30.913137335526315,0.11787172779389418,0.9002192982456141,0.7478227768927025,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300001,460.82456140350877,467.4,26.845634594298247,0.10418069657411244,0.9015899122807017,0.7839252874147535,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300002,465.12280701754383,479.4,27.453810307017545,0.10582759186351706,0.9010416666666666,0.7614485585446695,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300003,456.0175438596491,462.0,29.453536184210527,0.11511312936211922,0.8974780701754386,0.7299849079838752,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300004,471.3333333333333,487.0,29.34902686403509,0.11126256216328223,0.9018640350877193,0.7656856349012661,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300005,462.35087719298247,469.0,29.81630345394737,0.11711591149790487,0.9035087719298246,0.7468206494436097,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300006,456.94736842105266,465.4,26.39353755482456,0.10331947610167151,0.9046052631578947,0.7606752936119008,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300007,450.6666666666667,459.0,26.75609923245614,0.10236220472440945,0.9015899122807017,0.7837308378717087,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300008,467.5964912280702,491.4,27.80650356359649,0.11491033809918495,0.8988486842105263,0.7783851743565464,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300009,451.4035087719298,467.0,17.55753152412281,0.0762493092968642,0.9026864035087719,0.8592690214160649,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300010,457.9298245614035,466.0,30.38257264254386,0.11905779458488741,0.8985745614035088,0.7324630424230419,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300011,463.6140350877193,471.0,28.612013432017545,0.11302277593590275,0.8983004385964912,0.7392369880573146,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300012,467.9298245614035,481.0,27.990063048245613,0.110615027973477,0.8993969298245614,0.7797447382983479,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300013,458.0,463.0,28.48793859649123,0.10795150400607818,0.8955592105263158,0.7478709852568043,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300014,464.94736842105266,475.0,26.70398163377193,0.10651937422295897,0.9018640350877193,0.7678332892488973,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300015,483.0,505.0,27.07788514254386,0.10907389660174058,0.9015899122807017,0.7788476853874301,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300016,443.05263157894734,448.0,29.527069627192983,0.11944199820417185,0.8974780701754386,0.7427326433552728,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300017,462.9122807017544,469.0,26.751027960526315,0.10845792754524106,0.9024122807017544,0.7756716391921212,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300018,467.9122807017544,479.0,28.80503015350877,0.11315838124401115,0.8999451754385965,0.7864535471911308,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300019,457.94736842105266,472.8,19.970497532894736,0.07596340068237085,0.9078947368421053,0.842862067814918,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300020,458.1578947368421,473.4,24.232867324561404,0.09959615451029147,0.8944627192982456,0.777022426026955,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300021,458.3859649122807,463.0,27.92149808114035,0.11104998936536441,0.8999451754385965,0.7679031859227843,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300022,466.7719298245614,481.0,28.02258086622807,0.11255524939864972,0.9024122807017544,0.7388998423844645,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300023,451.6666666666667,463.0,26.555612664473685,0.09951952963116452,0.9024122807017544,0.7896813414226007,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300024,457.96491228070175,466.0,27.80907346491228,0.10976567896118249,0.8993969298245614,0.7658161576671052,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300025,459.42105263157896,468.0,30.376987390350877,0.11954877171815748,0.9013157894736842,0.7469350928140477,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300026,464.4736842105263,473.0,29.70569490131579,0.11606279478223118,0.9026864035087719,0.7548288485334519,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300027,456.0701754385965,465.8,21.87606222587719,0.08022840689321728,0.9018640350877193,0.8394573034815709,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300028,451.5263157894737,461.0,29.342242324561404,0.11130896878021826,0.8977521929824561,0.7518447565232592,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
sentinel,300029,447.96491228070175,458.4,19.879420230263158,0.0816346353087443,0.9103618421052632,0.8619008403896045,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300000,475.50877192982455,499.0,78.62051123903508,0.3062815133305705,0.809484649122807,0.38228413342065237,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300001,466.36842105263156,480.0,68.08771929824562,0.2568688987889672,0.8081140350877193,0.42543637971468695,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300002,470.3333333333333,488.0,67.60581140350877,0.26716270526491204,0.8119517543859649,0.6020508666895573,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300003,447.96491228070175,457.0,50.68191474780702,0.1985711215922571,0.8760964912280702,0.5998184364776034,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300004,474.35087719298247,494.0,70.95751096491227,0.27886554956397996,0.8127741228070176,0.3744750788344981,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300005,467.0175438596491,478.0,62.26329495614035,0.2389637390446808,0.8116776315789473,0.5277885316764485,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300006,460.17543859649123,469.0,66.64364035087719,0.2631454922301379,0.8114035087719298,0.4907269823491568,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300007,461.57894736842104,470.0,65.86965460526316,0.2584859355573974,0.8100328947368421,0.5135692090221716,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300008,469.5438596491228,489.0,77.23625959429825,0.3012739155960768,0.8105811403508771,0.3501149326567472,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300009,449.70175438596493,458.0,36.5960115131579,0.14314294868843147,0.8747258771929824,0.7076046293201071,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300010,464.5438596491228,481.0,62.921052631578945,0.2421225067535418,0.8119517543859649,0.47356741899428495,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300011,465.6666666666667,475.0,68.18181195175438,0.25832081433899706,0.8116776315789473,0.5170993859420109,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300012,462.7719298245614,471.0,68.63740405701755,0.26391842192971493,0.8116776315789473,0.49655498742020254,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300013,472.8070175438597,479.0,68.4315035635965,0.27189054424666215,0.805921052631579,0.5038532770180507,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300014,469.2105263157895,481.0,82.53536184210526,0.3198909175552617,0.8089364035087719,0.41595366234436415,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300015,484.0701754385965,505.0,77.79509320175438,0.30946112889945776,0.8108552631578947,0.4524145291621233,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300016,439.29824561403507,447.0,56.153371710526315,0.22017342747178534,0.875,0.6323832960825295,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300017,462.1578947368421,465.0,64.14192708333333,0.25059737598589654,0.8105811403508771,0.4776728321993835,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300018,473.89473684210526,484.0,86.67749451754386,0.34425070838184707,0.809484649122807,0.37840966276041743,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300019,463.4035087719298,471.0,71.58703399122807,0.2846371391076115,0.8103070175438597,0.4722645325579109,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300020,460.9298245614035,474.0,48.24318119517544,0.19243097285536678,0.8097587719298246,0.6099439705571301,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300021,470.0701754385965,482.0,63.510690789473685,0.25414180340944226,0.8092105263157895,0.6164594769641176,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300022,472.2456140350877,492.0,57.33998081140351,0.22102392422986603,0.8122258771929824,0.7046106094092255,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300023,445.1929824561403,459.0,44.318359375,0.17366974892941014,0.8769188596491229,0.6969112452416545,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300024,464.4736842105263,470.0,63.07020970394737,0.2522138131856325,0.8097587719298246,0.4645963443700024,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300025,463.56140350877195,473.0,76.25424890350877,0.2944564255400093,0.809484649122807,0.4541064743156079,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300026,486.05263157894734,520.0,58.67598684210526,0.22817032054107272,0.8100328947368421,0.6370292754175632,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300027,449.03508771929825,466.0,54.41005345394737,0.2171359649122807,0.8763706140350878,0.6456399380102911,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300028,462.9298245614035,471.0,63.2609649122807,0.24184917195109382,0.8105811403508771,0.5590269876814948,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
none,300029,445.35087719298247,456.0,41.15076754385965,0.16349482836027077,0.8785635964912281,0.6595953559441288,15000.0,0,14488,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300000,459.05263157894734,469.0,44.46833881578947,0.17371831399364554,0.8508771929824561,0.6268382877010557,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300001,463.03508771929825,484.0,67.97162828947368,0.25679357583043344,0.8075657894736842,0.4816135331654526,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300002,460.4561403508772,461.0,70.16399396929825,0.2662232200415737,0.8097587719298246,0.6599641470431357,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300003,448.57894736842104,457.0,44.3523163377193,0.17493028215223097,0.8744517543859649,0.7259050588481528,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300004,461.0175438596491,466.0,73.5285430372807,0.29298871563751905,0.825109649122807,0.36470975229190006,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300005,460.2456140350877,468.0,67.39566200657895,0.2576210491506544,0.8081140350877193,0.4201093058239183,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300006,464.82456140350877,474.0,83.52772066885964,0.32664316494429424,0.8075657894736842,0.4831943450758073,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300007,455.5964912280702,466.0,44.30996436403509,0.17759344637841323,0.8692434210526315,0.6668468808720319,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300008,465.8070175438597,503.0,69.71611156798245,0.2822266974029562,0.8591008771929824,0.6128202533863508,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300009,464.2105263157895,476.0,70.5737733004386,0.2807156643796718,0.8075657894736842,0.48974626191236215,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300010,449.0877192982456,463.0,42.88353207236842,0.16721922917530047,0.8771929824561403,0.7110574395671833,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300011,463.9122807017544,469.0,74.05050712719299,0.28435528618133266,0.8097587719298246,0.4814130946712311,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300012,458.6140350877193,467.0,88.11931195175438,0.3438317640393635,0.8026315789473685,0.2807017543859649,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300013,459.5263157894737,465.0,59.65409128289474,0.233628228626027,0.8212719298245614,0.619617732450287,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300014,452.8070175438597,478.0,68.81239720394737,0.26749738451005034,0.8097587719298246,0.4950884274168509,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300015,462.8421052631579,470.2,79.01480263157895,0.3145546876541748,0.8100328947368421,0.3618558078130808,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300016,449.3859649122807,455.0,44.53488212719298,0.1737697569876134,0.8741776315789473,0.6966804318031153,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300017,464.63157894736844,469.0,81.35372121710526,0.3158367882194551,0.8086622807017544,0.46396849158907516,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300018,464.12280701754383,470.0,68.0347108004386,0.2693189598558952,0.8083881578947368,0.3924892300695708,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300019,464.42105263157896,474.8,63.977213541666664,0.25405865179681486,0.8050986842105263,0.4694609527858088,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300020,471.43859649122805,483.0,74.0034608004386,0.29961885329026855,0.8116776315789473,0.47336482796277457,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300021,467.0877192982456,480.0,68.10851836622807,0.2672230561366232,0.8067434210526315,0.5077524774662997,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300022,469.29824561403507,506.0,66.54594983552632,0.2688396817722346,0.8064692982456141,0.6892070974005934,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300023,456.42105263157896,462.0,53.8855194627193,0.21455182000276282,0.8708881578947368,0.6805320695654562,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300024,459.280701754386,469.4,58.264220120614034,0.23340023834739956,0.8289473684210527,0.5846181626586946,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300025,466.0701754385965,475.0,75.84515487938596,0.29134079251606704,0.8089364035087719,0.424707746147011,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300026,450.0,464.0,42.36866091008772,0.1575067302442458,0.8760964912280702,0.6430040663192362,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300027,474.56140350877195,489.0,68.50397478070175,0.2665306228168847,0.8070175438596491,0.5620552051880479,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300028,464.140350877193,472.0,74.95607182017544,0.2917545634372458,0.8086622807017544,0.5117951454691133,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
immigrants,300029,453.5964912280702,465.0,52.34912966008772,0.211056454428942,0.8711622807017544,0.576107499425041,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300000,478.7719298245614,502.0,71.1343201754386,0.27840886665482606,0.8056469298245614,0.5042615024023167,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300001,469.1929824561403,481.0,69.36475466008773,0.2632937912640306,0.8100328947368421,0.5672022915399675,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300002,474.1578947368421,496.0,56.60916940789474,0.21466203785930266,0.8067434210526315,0.5808248032045941,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300003,456.0701754385965,459.0,77.75818941885964,0.2981912931113874,0.809484649122807,0.4038804798463632,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300004,478.0701754385965,497.0,90.52830317982456,0.3494492601801968,0.8064692982456141,0.40342439968474164,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300005,469.9824561403509,479.0,66.44616913377193,0.26808621235942,0.8092105263157895,0.49739789253382133,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300006,466.12280701754383,479.0,79.45864172149123,0.31093147690420286,0.8097587719298246,0.4648849015190207,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300007,457.87719298245617,461.0,68.48125685307018,0.2700547848185643,0.8075657894736842,0.5559142386540228,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300008,470.2631578947368,495.0,52.22714501096491,0.20106584127641938,0.8640350877192983,0.6121635978425133,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300009,449.03508771929825,465.8,34.99462033991228,0.13898416891967452,0.893640350877193,0.7612979743946823,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300010,464.36842105263156,475.0,74.41413103070175,0.28316130508357507,0.8083881578947368,0.4999968020218372,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300011,468.7894736842105,477.0,76.91975054824562,0.3008710568251337,0.8103070175438597,0.41359365586947944,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300012,474.8070175438597,489.0,62.730914199561404,0.2527581187768196,0.8097587719298246,0.7432856262183666,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300013,465.4736842105263,473.0,77.19058388157895,0.30060961061336633,0.805921052631579,0.3054666081133947,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300014,473.0877192982456,489.0,61.83439555921053,0.2383595964978062,0.8018092105263158,0.47528075136684206,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300015,482.17543859649123,493.0,63.378563596491226,0.25251532771671087,0.8092105263157895,0.5088937179202515,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300016,445.4561403508772,450.0,82.76720120614036,0.3273824941290233,0.8212719298245614,0.42953035556988756,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300017,463.89473684210526,469.0,57.16543311403509,0.2240844583297702,0.8632127192982456,0.5447812588796999,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300018,474.17543859649123,489.0,73.20518092105263,0.2928059328384391,0.8089364035087719,0.6473104704502199,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300019,460.2456140350877,472.0,55.16248629385965,0.21143673515591255,0.8506030701754386,0.6369921033642614,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300020,466.43859649122805,474.0,76.29077576754386,0.29476403854123495,0.8042763157894737,0.3529507038106599,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300021,465.0877192982456,471.0,63.0289884868421,0.2522976671501589,0.8064692982456141,0.7091139082962257,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300022,474.9298245614035,493.0,62.91824287280702,0.2375502815437544,0.8072916666666666,0.42469002385700383,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300023,451.03508771929825,463.0,52.52751507675438,0.20207032440572123,0.8752741228070176,0.6838443807128877,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300024,464.70175438596493,469.0,72.66505619517544,0.2799760021773594,0.809484649122807,0.45239308207616064,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300025,467.140350877193,475.0,81.49828673245614,0.32517087365175845,0.8086622807017544,0.4715463615686011,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300026,473.70175438596493,485.0,80.49609375,0.3125882393812616,0.8056469298245614,0.5087173603574987,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300027,458.8421052631579,468.0,37.74146792763158,0.14373542616383475,0.8744517543859649,0.7380303410028625,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300028,459.94736842105266,464.0,71.42766584429825,0.28267938889765976,0.8040021929824561,0.413750378478538,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hypermutation,300029,446.7368421052632,458.4,47.21035498903509,0.18565235198122165,0.8785635964912281,0.6897224693689855,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300000,478.7719298245614,502.0,71.52922834429825,0.285638962755752,0.8056469298245614,0.4969597607020788,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300001,469.0877192982456,481.0,69.93534128289474,0.2779826589658749,0.8100328947368421,0.5672022915399675,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300002,474.36842105263156,496.0,56.70651726973684,0.22156137760740435,0.8067434210526315,0.5773343754281606,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300003,457.35087719298247,459.0,77.43167489035088,0.2980607241803108,0.809484649122807,0.40528511468416295,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300004,478.3157894736842,497.0,90.73834978070175,0.354982525484753,0.8064692982456141,0.40342439968474164,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300005,469.6842105263158,479.0,66.82870751096492,0.2570219429808116,0.8092105263157895,0.49739789253382133,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300006,466.12280701754383,479.0,79.71405564692982,0.30921376398673855,0.8097587719298246,0.4503079085046512,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300007,458.280701754386,462.0,68.78752055921052,0.27058269648859684,0.8075657894736842,0.555183244501976,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300008,469.140350877193,490.0,52.99328399122807,0.20696919464014366,0.8665021929824561,0.6501623269221475,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300009,455.0175438596491,467.0,48.73954906798246,0.1908822869180826,0.8686951754385965,0.6125310565282988,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300010,464.43859649122805,475.0,74.7498629385965,0.2895367417066288,0.8083881578947368,0.5031071759421989,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300011,469.10526315789474,477.0,77.0085663377193,0.30461603141164373,0.8103070175438597,0.41499344913350045,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300012,474.87719298245617,489.0,63.150390625,0.24243356299212598,0.8097587719298246,0.7407325024140013,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300013,465.5438596491228,473.0,77.11818119517544,0.3068630435724044,0.805921052631579,0.3054666081133947,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300014,473.0175438596491,489.0,62.15816885964912,0.24432921501588617,0.8018092105263158,0.4726203285496443,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300015,481.96491228070175,493.0,63.56637198464912,0.2537506820693466,0.8092105263157895,0.5108671842574135,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300016,450.2280701754386,458.0,88.83508086622807,0.3551543104809267,0.8070175438596491,0.3574559354239845,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300017,466.6842105263158,471.0,78.12643914473684,0.303890221370355,0.8064692982456141,0.4833870284705486,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300018,475.0877192982456,489.0,74.91142406798245,0.28876492549176963,0.8089364035087719,0.6332054242453494,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300019,464.7719298245614,474.0,75.90601014254386,0.2962014273983296,0.8086622807017544,0.48378539660189207,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300020,466.49122807017545,474.0,76.19452439692982,0.3000248653128885,0.8042763157894737,0.3529507038106599,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300021,465.12280701754383,471.0,63.51555646929825,0.2508572461885247,0.8064692982456141,0.7059350858191575,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300022,475.9122807017544,497.0,62.9836211622807,0.23457967562168766,0.8072916666666666,0.42406345744096374,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300023,454.4736842105263,463.0,56.78053042763158,0.2274269067517876,0.871984649122807,0.6111792818059864,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300024,464.7719298245614,469.0,72.86633086622807,0.28355630093935624,0.809484649122807,0.4532864155888332,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300025,467.3859649122807,476.0,81.54766310307018,0.31337897544216137,0.8086622807017544,0.4657157599769543,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300026,474.29824561403507,486.0,80.50873766447368,0.31077313937731466,0.8056469298245614,0.5060002688866834,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300027,459.35087719298247,467.0,45.45706551535088,0.18086924989639455,0.8706140350877193,0.6480460344395287,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300028,458.29824561403507,461.0,71.095703125,0.276782014090344,0.8040021929824561,0.4122596211738272,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
memory,300029,445.9122807017544,459.0,29.227247807017545,0.11142044826633513,0.8777412280701754,0.7071624716316395,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300000,458.96491228070175,468.0,77.05006167763158,0.30964168472910186,0.8089364035087719,0.355868084337234,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300001,462.56140350877195,466.0,72.10910087719299,0.2795720299216984,0.8100328947368421,0.4332790365917922,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300002,459.6666666666667,466.2,68.69856770833333,0.26856156755076666,0.8067434210526315,0.40310635892497654,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300003,455.5438596491228,459.0,79.80150082236842,0.31000396016835613,0.8122258771929824,0.34474666099312296,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300004,463.1578947368421,473.0,82.84731359649123,0.32136905995303217,0.8064692982456141,0.35815224313252075,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300005,463.7543859649123,468.0,75.96158854166667,0.2919569778284294,0.8092105263157895,0.3818940286700889,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300006,456.36842105263156,464.0,72.77545915570175,0.2774725801818632,0.8092105263157895,0.3843707522767829,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300007,455.89473684210526,459.0,78.61016310307018,0.31405218056624506,0.8075657894736842,0.41141452066027284,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300008,454.89473684210526,465.8,43.79406524122807,0.1680871812624299,0.8829495614035088,0.6426065833449071,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300009,455.50877192982455,467.0,36.0836759868421,0.14550956623843073,0.8648574561403509,0.6670217395399565,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300010,462.1929824561403,473.4,75.98989172149123,0.29925563032691094,0.8083881578947368,0.36743593007557906,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300011,466.87719298245617,476.0,73.20151452850877,0.2781040630611963,0.8103070175438597,0.3432297060774137,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300012,460.0175438596491,472.0,73.91985334429825,0.2920368403785053,0.8103070175438597,0.4459926897531443,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300013,452.64912280701753,463.0,38.359923245614034,0.14631360498797297,0.8834978070175439,0.6145780231727204,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300014,461.1929824561403,469.0,61.72765899122807,0.24017366866970574,0.840734649122807,0.40362803417855087,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300015,458.140350877193,467.0,42.43143503289474,0.1714396617363619,0.8706140350877193,0.6446797663890649,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300016,448.05263157894734,454.0,76.0821683114035,0.2990302096284017,0.8086622807017544,0.32614234493644584,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300017,463.5438596491228,469.0,55.470257675438596,0.21134355573974306,0.8506030701754386,0.5099248706033219,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300018,456.7368421052632,469.0,43.79344846491228,0.17017374952582678,0.8634868421052632,0.6926712866533786,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300019,459.6842105263158,467.0,67.4193050986842,0.25753191898161854,0.8336074561403509,0.5099490830990854,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300020,458.87719298245617,470.6,84.16581003289474,0.325399720457092,0.8048245614035088,0.3097442632429579,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300021,462.6666666666667,468.0,63.66224643640351,0.25107166908412765,0.8070175438596491,0.5354618959852179,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300022,455.0877192982456,461.0,72.49249588815789,0.2838876225998066,0.8072916666666666,0.34324252508040465,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300023,455.4561403508772,463.0,48.35118558114035,0.18580130197541098,0.8711622807017544,0.5935885490744947,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300024,460.82456140350877,468.4,63.50390625,0.24428874844591794,0.809484649122807,0.37773405513975467,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300025,461.140350877193,469.0,77.5682223135965,0.30573218849288575,0.8116776315789473,0.3868009654564462,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300026,461.9298245614035,470.4,66.37801535087719,0.26272620527697194,0.8547149122807017,0.5110763032269603,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300027,454.1929824561403,470.0,37.71443256578947,0.1508805197321826,0.8733552631578947,0.6647784557721387,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300028,457.9824561403509,462.0,72.31123218201755,0.2797353094021142,0.8045504385964912,0.33829924040239323,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
restart,300029,448.6842105263158,459.0,33.951617324561404,0.129420174588922,0.8785635964912281,0.7252374042836909,15000.0,3622,10866,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300000,470.3157894736842,490.0,47.5569490131579,0.18253872322977172,0.9078947368421053,0.6479805142579499,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300001,464.36842105263156,472.4,48.61650219298246,0.19187755382002686,0.9010416666666666,0.6686476714980563,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300002,452.4736842105263,460.0,48.56897615131579,0.18220354719914394,0.9120065789473685,0.6725804072045033,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300003,454.63157894736844,459.0,47.75561951754386,0.184851740983035,0.9024122807017544,0.6600088858128331,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300004,471.6842105263158,488.4,46.337890625,0.18466294372194703,0.9007675438596491,0.7042146681369666,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300005,463.64912280701753,471.0,42.03889117324562,0.16787012094979353,0.9048793859649122,0.6912312011473215,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300006,457.3859649122807,467.0,43.146038925438596,0.16830725791951445,0.9051535087719298,0.6736768602649469,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300007,451.5964912280702,460.0,46.75256990131579,0.1820229399778975,0.9067982456140351,0.6729483883301208,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300008,467.5263157894737,491.0,43.54804002192982,0.1707765901521082,0.9103618421052632,0.6864210549584318,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300009,452.03508771929825,467.0,38.51545367324562,0.14865135758797693,0.9087171052631579,0.7760714965138923,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300010,454.1929824561403,457.0,46.48622532894737,0.18412876227642597,0.9048793859649122,0.667370896100727,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300011,459.0175438596491,465.0,48.11122532894737,0.18457206623843073,0.9070723684210527,0.6705434878222657,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300012,467.63157894736844,481.0,43.69551809210526,0.17380468614668781,0.9089912280701754,0.7192584018825658,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300013,459.859649122807,464.0,48.054242050438596,0.1916437599905275,0.9084429824561403,0.6553489550981744,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300014,466.64912280701753,479.0,43.58785635964912,0.17180510947644703,0.9037828947368421,0.6688150594645316,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300015,471.7894736842105,483.0,40.93232593201754,0.15890732394744514,0.9054276315789473,0.7159665546509028,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300016,445.719298245614,451.0,48.63048245614035,0.19152982110788783,0.9037828947368421,0.6844431654464018,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300017,461.49122807017545,470.0,43.35831277412281,0.16881280985710123,0.9029605263157895,0.7118143043377513,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300018,472.12280701754383,481.0,41.078467653508774,0.162123649017557,0.9059758771929824,0.7516010520953282,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300019,458.96491228070175,475.8,35.95353618421053,0.13497779951299949,0.909265350877193,0.7663746543616249,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300020,459.50877192982455,471.0,43.0680509868421,0.16413818269975022,0.903234649122807,0.7190552776870573,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300021,460.35087719298247,467.0,46.15967653508772,0.17785787330311784,0.9021381578947368,0.6448230067017144,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300022,470.4736842105263,483.0,45.32442434210526,0.17831899302060927,0.9015899122807017,0.6700487663212424,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300023,448.280701754386,460.0,39.18883634868421,0.15637762371260608,0.9037828947368421,0.766265077471124,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300024,459.94736842105266,467.4,46.17845394736842,0.1836525676889073,0.9087171052631579,0.6881034319575225,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300025,461.42105263157896,471.0,46.48046875,0.17578001105125016,0.899671052631579,0.6999356906089886,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300026,467.17543859649123,474.8,46.79433936403509,0.18536716284916138,0.9035087719298246,0.6835673077176241,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300027,463.2456140350877,475.4,45.20185718201754,0.17390734943767994,0.9070723684210527,0.6572314381592299,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300028,451.05263157894734,461.0,49.59563459429825,0.18795885848698737,0.9046052631578947,0.6472195676010086,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
hybrid,300029,448.2456140350877,459.0,35.85214501096491,0.14003184141456002,0.9057017543859649,0.7424416553761034,15000.0,3623,10865,15000,bitmatching,1024,5000,0.2,abrupt,0.25,
patrol,300000,29.59616436441189,44.765522869181474,10.541598135964913,0.03763144944053046,0.8728070175438597,0.9359888796737741,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300001,23.58147823174211,28.310395886305315,33.034813596491226,0.13084982044459356,0.8700657894736842,0.7804578802025355,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300002,16.778941842546008,27.492259540422253,8.343304550438596,0.02931520895414389,0.8766447368421053,0.970221325924119,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300003,16.313998660884476,22.548455711459148,16.65786047149123,0.06437461147948612,0.871984649122807,0.8746227690470955,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300004,12.55909061883569,18.994021891865433,26.167454769736842,0.10379325528387898,0.8717105263157895,0.8424375111658486,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300005,8.537991618049851,17.907970634687715,26.25342653508772,0.09436957715811839,0.8747258771929824,0.871084985717029,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300006,29.066915813277323,33.038081225429664,10.752124451754385,0.041649399088271866,0.8728070175438597,0.9450142473237501,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300007,11.768940412325554,15.620356891449873,14.452097039473685,0.05310330246548129,0.8706140350877193,0.9137831339237886,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300008,16.55809197260838,25.10205926463204,20.787075109649123,0.08171496038324157,0.8744517543859649,0.8315333573119594,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300009,12.523474883381981,22.020595109127655,26.573807565789473,0.10341091889281384,0.8681469298245614,0.8078535632381889,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300010,12.107036838000209,19.174216136227663,12.137438322368421,0.04955592859006659,0.8733552631578947,0.9531569917334921,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300011,14.526959312980193,26.792183371284267,16.79893092105263,0.06372610084923595,0.8722587719298246,0.9117692699837268,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300012,27.757359147629924,38.19746261996711,11.902857730263158,0.04902589273380301,0.8760964912280702,0.946541795350351,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300013,18.015095550053577,23.486260524569605,9.346354166666666,0.03430965043843204,0.8692434210526315,0.9759978266045666,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300014,18.966369417375525,33.873389732258154,17.37571957236842,0.06539252494753944,0.8766447368421053,0.9315084749127036,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300015,28.41654513119707,35.85408255183354,10.349026864035087,0.040508046691531976,0.8717105263157895,0.9627576947510622,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300016,14.217246016043013,34.172164274333404,9.170984100877194,0.03212309193258737,0.8785635964912281,0.9477009998251985,5000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300017,7.318052298514975,22.244994258918425,14.46570038377193,0.059414499585578116,0.8785635964912281,0.9349073931281838,500.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300018,22.950606845346186,30.863456024525718,13.412452028508772,0.0527364879828618,0.8774671052631579,0.929762723738645,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300019,5.994222801432507,14.483489494874911,11.98108552631579,0.04890083983471364,0.8771929824561403,0.9762526527957589,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300020,8.912468265847943,20.355298674048413,31.33850740131579,0.12724851964776332,0.8769188596491229,0.7989642590652875,2500.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300021,18.093388968523428,21.29595989641836,16.600877192982455,0.06265165661858058,0.8763706140350878,0.9227048980209064,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300022,19.48829691598842,35.00426873381161,7.809827302631579,0.03198818897637796,0.8788377192982456,0.949453337304737,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300023,12.552269013525937,13.81849422302004,43.96806469298246,0.17541574435870955,0.8640350877192983,0.6646069181710299,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300024,7.011323969708778,10.441791354976672,20.76380893640351,0.08033341706738412,0.875,0.898330488024456,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300025,21.33488858121489,19.796482457964057,10.244483278508772,0.041878194502003044,0.8739035087719298,0.9579816805643394,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300026,14.782597002805733,18.468912414237728,16.43849369517544,0.06776003328531302,0.8711622807017544,0.9206496248817492,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300027,24.177680622685298,32.553553395581616,10.314418859649123,0.04346786243276608,0.8700657894736842,0.9800293074922908,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300028,24.274339026677595,29.963283331192855,14.944387335526315,0.05971484924033619,0.8744517543859649,0.9008164187781069,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300029,27.233981048666266,38.012987609367414,12.205386513157896,0.043531736438646926,0.8818530701754386,0.9516805905879641,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300000,26.561215042066102,44.765522869181474,6.021964089912281,0.024591190081502973,0.8862390350877193,0.9662632810261024,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300001,21.298531336034042,26.755159458291182,16.209429824561404,0.062010032463047385,0.8870614035087719,0.8689259875727265,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300002,14.773588914927714,27.492259540422253,5.105503015350878,0.01952661619052004,0.8856907894736842,0.9767897262149595,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300003,15.972450181580546,22.548455711459148,8.819729989035087,0.03515163332105417,0.8873355263157895,0.928577962422625,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300004,12.979828116979379,20.009900348457947,11.968201754385966,0.049188855504904,0.8851425438596491,0.9073520509352044,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300005,8.893607398138736,15.372353921256746,8.210663377192983,0.032389711565659556,0.8856907894736842,0.950170314754697,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300006,26.573883393567574,33.038081225429664,5.118935032894737,0.020212779734769995,0.8832236842105263,0.9801873788058452,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300007,11.836428806094725,15.720188810554937,11.117941337719298,0.04497558350710547,0.8873355263157895,0.9296560677796536,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300008,16.38629566175698,25.10205926463204,10.326343201754385,0.04254731316480177,0.8900767543859649,0.9318344506302982,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300009,12.998733449269704,22.020595109127655,8.995990953947368,0.03212874500884758,0.8865131578947368,0.9390814994948103,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300010,12.079101657373176,19.174216136227663,6.306332236842105,0.027168461809598362,0.8878837719298246,0.9745110887973619,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300011,14.517036794322904,26.792183371284267,6.781558388157895,0.026947220961414907,0.8900767543859649,0.9700034685290589,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300012,26.060753843828667,38.19746261996711,5.68578673245614,0.02129308260809504,0.8898026315789473,0.9754305658123388,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300013,19.809664272869107,25.48719157465861,4.269051535087719,0.017988499792789058,0.8881578947368421,0.9853107148132602,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300014,17.778515001933613,33.47429171747323,8.01514528508772,0.035579965196236435,0.8856907894736842,0.9669485652223225,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300015,28.417367499824522,35.85408255183354,4.5851493969298245,0.018393519477828427,0.8884320175438597,0.9792288428140957,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300016,14.919483417624448,34.172164274333404,5.575109649122807,0.02086678926647327,0.8889802631578947,0.9744535798176814,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300017,8.16111647552039,22.244994258918425,7.017646655701754,0.025665017612929962,0.8889802631578947,0.9637152886163551,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300018,23.775171930306968,30.863456024525718,8.354509320175438,0.033668902818068794,0.8856907894736842,0.9280712126583688,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300019,6.001588300362253,14.483489494874911,6.060855263157895,0.020472872634341756,0.8881578947368421,0.9744761647473879,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300020,9.26919228174044,20.355298674048413,12.593098958333334,0.052384436731592765,0.8892543859649122,0.8963133091094416,2500.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300021,18.088203973267003,21.29595989641836,8.597210800438596,0.03586172822147231,0.8881578947368421,0.9662325172506699,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300022,20.217500762904926,35.00426873381161,4.965494791666667,0.0185345869595248,0.8933662280701754,0.9660951611549098,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300023,12.436902158890035,15.45412624844581,10.995648300438596,0.039578368904544824,0.8856907894736842,0.9170807011107375,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300024,7.343114421315777,10.441791354976672,7.170230263157895,0.02784842410049621,0.8898026315789473,0.9608137156100123,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300025,22.23582708588202,27.824214793511334,5.320997807017544,0.020593745683105402,0.8873355263157895,0.9705658990167518,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300026,11.726966398996494,18.468912414237728,7.2309827302631575,0.025402903310331824,0.8856907894736842,0.963601299609223,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300027,25.119922878063186,31.907468227779276,5.461657072368421,0.020353733469719793,0.8867872807017544,0.9807694102630781,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300028,24.203530605355418,29.156067328120034,8.568359375,0.036256518510844035,0.8862390350877193,0.9491146062894346,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
periodic,300029,31.30109356960959,48.32065066773885,6.330386513157895,0.024161659068932174,0.8878837719298246,0.9703416846296308,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300000,26.561215042066102,44.765522869181474,3.7905701754385963,0.013337045862688215,0.8637609649122807,0.9883301605929486,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300001,21.298531336034042,26.755159458291182,10.204152960526315,0.03989026453930101,0.8621162280701754,0.9277418596561787,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300002,14.773588914927714,27.492259540422253,3.245614035087719,0.011011490202979013,0.8670504385964912,0.9878416214130535,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300003,15.970627737858377,22.548455711459148,5.570518092105263,0.02060907751114444,0.8665021929824561,0.9634508590298453,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300004,12.620468392864835,19.70591751367328,7.560615405701754,0.028320987014781047,0.8591008771929824,0.9505430128640507,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300005,8.915273940559183,15.372353921256746,5.206859923245614,0.02128883423563283,0.8621162280701754,0.9730424876899553,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300006,28.232530963460352,33.038081225429664,3.2410224780701755,0.01237329914352811,0.8629385964912281,0.990710042815257,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300007,11.836296969695308,15.720188810554937,6.725568804824562,0.029226455656858684,0.8678728070175439,0.9593414524847008,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300008,16.38629566175698,25.10205926463204,6.6137952302631575,0.02608699405995303,0.8730811403508771,0.95607434097795,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300009,13.146789852774802,22.020595109127655,5.6509046052631575,0.01840525142690497,0.8689692982456141,0.9647184302308957,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300010,12.078004816350255,19.174216136227663,3.7101493969298245,0.016464721652118045,0.8678728070175439,0.9857772821207724,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300011,14.71645029697546,26.792183371284267,4.146655701754386,0.015666010498687665,0.8686951754385965,0.9829765957804124,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300012,23.720435875232628,38.19746261996711,3.7753220942982457,0.015260222406409726,0.8739035087719298,0.9811838297883352,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300013,19.817215336808097,25.48719157465861,2.7170709978070176,0.01235926923608233,0.8681469298245614,0.992656873896094,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300014,16.598273116489576,33.47429171747323,4.751370614035087,0.022122080545852824,0.8711622807017544,0.9812449767666759,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300015,28.417367499824522,35.85408255183354,2.9190995065789473,0.009743386517474788,0.8637609649122807,0.9834666934590277,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300016,14.747565120277478,34.172164274333404,3.7481154057017543,0.01332409517889211,0.8700657894736842,0.9768463928237227,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300017,8.160070265447636,22.244994258918425,4.397066885964913,0.015778249758253902,0.8739035087719298,0.9808862774174476,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300018,23.775171930306968,30.863456024525718,5.2144325657894735,0.022520418911451855,0.8736293859649122,0.9598671943172719,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300019,5.929497633230436,14.483489494874911,3.6163993969298245,0.014287841898052217,0.8692434210526315,0.9909942252875056,1250.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300020,9.26919228174044,20.355298674048413,8.37890625,0.03607952583229728,0.865953947368421,0.9479649849442444,2500.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300021,18.08737307371614,21.29595989641836,5.403371710526316,0.022380940046967814,0.8708881578947368,0.9772970065527427,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300022,20.217500762904926,35.00426873381161,3.1119449013157894,0.013869103121978173,0.8697916666666666,0.9834314010975215,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300023,12.389615880441555,15.45412624844581,7.349609375,0.028195797071418706,0.8654057017543859,0.9483563795114108,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300024,7.343114421315777,10.441791354976672,4.421566611842105,0.016328773733327192,0.8681469298245614,0.973615245590882,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300025,22.96981416520825,27.824214793511334,3.5427631578947367,0.012639867384997928,0.8665021929824561,0.9852013151996857,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300026,11.726966398996494,18.468912414237728,4.524636787280702,0.017864508986815245,0.8637609649122807,0.9793810135406895,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300027,25.10407723929866,31.907468227779276,3.351596765350877,0.011828583652920579,0.8681469298245614,0.9938381860106259,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300028,24.203530605355418,29.156067328120034,5.145216557017544,0.02282450096698439,0.8706140350877193,0.9592632312233038,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
sentinel,300029,31.52676501563843,48.32065066773885,4.153029057017544,0.015099418082608096,0.8725328947368421,0.9837908789108828,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300000,27.830299101932564,31.29527894494647,15.33765076754386,0.05587680446194225,0.8275767543859649,0.9384414168320933,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300001,20.393073937358473,24.42109913379477,32.91454221491228,0.1254634152090638,0.8412828947368421,0.8649643225008388,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300002,15.977726299378736,25.643388645433056,10.655461896929825,0.042968210388175165,0.8470394736842105,0.9415095617573511,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300003,14.808905523688882,20.06104933441012,20.39939692982456,0.0812180549799696,0.8456688596491229,0.9023576010255528,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300004,12.095492153858919,14.547352991802512,27.569147478070175,0.10571913845199175,0.8358004385964912,0.8662457059717411,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300005,8.711176171741796,13.615303453738164,24.316200657894736,0.09268920880503971,0.8390899122807017,0.8842366491369267,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300006,24.91891095002701,37.30121106631411,10.943393640350877,0.039247081505162734,0.8366228070175439,0.9653973851206876,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300007,11.105019835074458,15.548502633396843,18.28625274122807,0.07425382476861446,0.8146929824561403,0.9405653399542168,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300008,15.663392705074456,23.701854010578977,18.030222039473685,0.07032901383489344,0.865953947368421,0.8753859614584539,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300009,11.889252527407988,18.50556621924963,27.49743009868421,0.10465663420361929,0.819078947368421,0.8140067794237589,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300010,12.420243601874404,15.773667092884386,14.681606359649123,0.05926124982732422,0.8401864035087719,0.9520718874136307,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300011,8.378127815123714,14.184145474211988,17.564007675438596,0.06797952681901605,0.8404605263157895,0.8994994186947505,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300012,14.666020786742733,36.80647083656546,14.46655701754386,0.05512395174835602,0.8475877192982456,0.9459332776245849,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300013,19.40864020721625,26.601163421124173,11.174136513157896,0.04544826633512917,0.8410087719298246,0.9622665653417946,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300014,19.680573055317215,24.17250119500531,18.396415844298247,0.0738553408619975,0.8440241228070176,0.9061803075875466,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300015,27.51584812739011,31.405749869627563,11.79553865131579,0.047103915327470026,0.837171052631579,0.9583216882226895,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300016,13.538343480288567,33.49295510455218,10.851391173245615,0.038049228906693676,0.8574561403508771,0.9573558546349014,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300017,6.305504567437383,15.68140206367816,17.723821271929825,0.0665395341207349,0.8478618421052632,0.9213030062648999,750.5,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300018,22.1236711894674,25.52609304234561,17.89172149122807,0.06723455415112585,0.8289473684210527,0.9053984483388281,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300019,5.805711492395632,10.321809236761416,12.700143914473685,0.05325139593296452,0.8429276315789473,0.9715437834960727,2500.5,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300020,8.737038384316069,15.70262347479671,27.95007538377193,0.10912379784763748,0.865953947368421,0.757547139366714,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300021,18.323260771394263,21.032117893598492,16.874314692982455,0.06433421768002684,0.8585526315789473,0.8818895171018031,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300022,19.62015029856558,29.894403814837478,10.084258497807017,0.039160829265859315,0.8514254385964912,0.9402438838117775,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300023,11.44529619227309,12.76473548264908,44.73852110745614,0.1699362175396935,0.796875,0.596730486186244,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300024,7.515633124434211,10.718703444510076,17.82007264254386,0.06812518775065397,0.8500548245614035,0.914439163382376,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300025,30.688844682899177,40.29483881300453,12.652001096491228,0.048584490261085786,0.8259320175438597,0.9713122535918862,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300026,10.73625408560032,10.319741213403688,21.93236019736842,0.08704910035916563,0.8231907894736842,0.9229125631407413,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300027,25.075604300519366,34.384688253323986,11.137780975877194,0.042429797700726,0.8448464912280702,0.9730290555685135,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300028,23.737909986006773,24.734711683082878,18.99976014254386,0.0667254860686274,0.8500548245614035,0.8855157102623438,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
none,300029,28.081334739190986,41.94386230193461,11.843784265350877,0.04486452625439365,0.8508771929824561,0.9640786393010606,15000.0,0,14488,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300000,26.974524218376427,31.651629442326026,11.966385690789474,0.04562999033015609,0.831140350877193,0.9598140278882658,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300001,20.26900294378759,25.91196201342111,31.92650082236842,0.11956956929177712,0.8300438596491229,0.8543872054811724,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300002,17.004878171498113,36.42216986945615,9.233723958333334,0.03475120708595636,0.852796052631579,0.9688019558894698,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300003,14.337185478738657,22.976874480671448,16.860540021929825,0.06472611290913197,0.8358004385964912,0.9238161095802147,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300004,11.600876412145789,20.09735857185442,24.144599780701753,0.09618310115292607,0.8401864035087719,0.8507104951409201,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300005,8.536696552036835,13.627469795483293,23.883840460526315,0.09012380853709076,0.8374451754385965,0.8810633810375423,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300006,22.548542691612088,32.480458608504044,9.863418311403509,0.03502731703493204,0.8442982456140351,0.9747385934624543,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300007,12.212370682058577,17.48166234982322,17.313939144736842,0.07124387000966985,0.8286732456140351,0.9098389436014498,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300008,16.59204443715758,23.6289148635489,19.99976014254386,0.08405641317861583,0.8621162280701754,0.8632955855204711,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300009,12.060484696506975,15.567082399067143,25.082545230263158,0.0902619491642492,0.8240131578947368,0.8678291179490615,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300010,14.89626725785081,20.207850873314186,11.558388157894736,0.04888692984100672,0.8478618421052632,0.9373611897164674,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300011,15.104213593416466,26.260640368739107,13.199253015350877,0.04971032609410665,0.8544407894736842,0.9359488195937927,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300012,24.52167751071928,37.55482815012267,11.138466282894736,0.04372414906470025,0.8453947368421053,0.9518485609256099,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300013,12.645712611071486,22.133895342761022,8.805646929824562,0.03283233030629943,0.8316885964912281,0.9769213458455431,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300014,19.778891748752716,29.83540088303087,14.639665570175438,0.05763485978726343,0.8314144736842105,0.9355311333095285,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300015,29.26450998884288,38.06862352605941,9.513260690789474,0.03885097216466363,0.850328947368421,0.9802692698469878,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300016,23.97405371685113,43.774838588011384,11.106599506578947,0.04229825232920446,0.8681469298245614,0.9718921660218547,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300017,10.129395203002488,21.16353444095538,13.903474506578947,0.0543509535266425,0.846765350877193,0.9421830689431264,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300018,41.03991443234534,41.62261825686279,14.752775493421053,0.05577232533433321,0.8336074561403509,0.9604406990847877,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300019,6.980509423460497,10.448432674994478,11.006613212719298,0.04082511204739758,0.8379934210526315,0.9709012694709294,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300020,8.52452062789497,20.795554672515973,26.264836896929825,0.10207758089997523,0.8634868421052632,0.775959669910397,2500.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300021,18.45770963947326,22.114372468176835,15.91735197368421,0.06414297239709073,0.8574561403508771,0.9102067608853441,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300022,21.122414880672046,39.036781593518334,7.9972587719298245,0.026106625652056653,0.8571820175438597,0.9619776172522311,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300023,12.768982570417158,14.431551304977226,43.04701206140351,0.17716139717732654,0.8111293859649122,0.6556130146302582,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300024,7.453187222594529,13.55728415340973,18.203090734649123,0.07018095462847845,0.856359649122807,0.9304108341714201,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300025,30.964407529166103,42.065075225471546,9.719332510964913,0.0391542340102224,0.8352521929824561,0.969839612343231,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300026,10.918893595318169,14.585819692459616,18.26744106359649,0.06783465389194772,0.8319627192982456,0.9054617761567154,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300027,25.653182265465077,31.796091727024006,11.181435032894736,0.04339666217709628,0.8396381578947368,0.9519501012154677,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300028,30.242904275093657,35.39323303843601,15.178865131578947,0.06196506481097757,0.8522478070175439,0.8637043973364241,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
immigrants,300029,23.806135722003994,31.5144318856634,9.338781524122806,0.03402252555601602,0.8497807017543859,0.9754575955546473,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300000,26.561215042066102,44.765522869181474,12.147512335526315,0.04902613256128071,0.8363486842105263,0.9756030978762057,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300001,25.06740618062417,27.66960711510106,31.734649122807017,0.12941864997138516,0.8182565789473685,0.7974830721857838,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300002,16.519568520909775,27.492259540422253,9.134080317982455,0.03431509794828278,0.8585526315789473,0.9808551066836977,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300003,16.900515597073685,22.548455711459148,16.35255619517544,0.060700283215694525,0.8421052631578947,0.8965473874207167,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300004,12.984881262331939,19.70591751367328,21.911424067982455,0.08549844441045747,0.8475877192982456,0.8641619950340654,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300005,8.656768377899498,15.372353921256746,14.417557565789474,0.06142980414180683,0.8267543859649122,0.93196014887013,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300006,29.466094132354787,33.038081225429664,9.920298793859649,0.0414844149141445,0.846765350877193,0.9642152239091313,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300007,11.45795957265492,14.746282355105912,15.305955317982455,0.061640937974858395,0.8336074561403509,0.9380550126240923,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300008,17.066358562314036,25.10205926463204,18.25400904605263,0.07458201154132049,0.8585526315789473,0.8757294402523415,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300009,13.944514437866193,22.020595109127655,25.71175986842105,0.10135117773107309,0.8248355263157895,0.8386353370054717,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300010,13.132284725390008,19.174216136227663,12.10594846491228,0.044529384484834136,0.8506030701754386,0.9423942308198849,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300011,14.996335166001943,26.792183371284267,15.202165570175438,0.056991950841671114,0.852796052631579,0.9248003281086677,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300012,26.780027356365682,38.19746261996711,9.855331688596491,0.03793166205101556,0.8484100877192983,0.9668212426820174,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300013,19.873811887114137,25.48719157465861,8.036938048245615,0.030445019071081027,0.8451206140350878,0.9859569208083111,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300014,19.741898998853788,33.47429171747323,15.791666666666666,0.06000483492195055,0.8418311403508771,0.9194480063347014,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300015,28.430178644123906,35.85408255183354,9.170709978070175,0.03668839640658953,0.8363486842105263,0.9668882402508087,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300016,14.773457181259118,34.172164274333404,10.301912006578947,0.03953857467377982,0.8525219298245614,0.960676915749318,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300017,9.798234387981053,22.244994258918425,13.969915021929825,0.05071465915992957,0.8478618421052632,0.9330865634819053,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300018,25.64244318119717,30.863456024525718,14.47704221491228,0.05747302763141449,0.8333333333333334,0.9368539611235683,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300019,8.131328423143458,14.483489494874911,11.195620888157896,0.042975764953722885,0.8489583333333334,0.961949216082295,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300020,9.630566785384056,20.355298674048413,23.733586896929825,0.09115338789888106,0.8610197368421053,0.8173416533129706,1500.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300021,18.12681799148287,21.29595989641836,16.10642817982456,0.05986129817654371,0.8596491228070176,0.9079556718248927,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300022,20.9124333764049,35.00426873381161,7.855297423245614,0.030221499861859374,0.8459429824561403,0.9613029296883286,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300023,12.392815736763836,15.45412624844581,41.17619243421053,0.167493351982318,0.8081140350877193,0.6738606154080808,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300024,7.647115186274991,10.441791354976672,17.81311677631579,0.06644672088686282,0.8495065789473685,0.899432266402105,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300025,21.720296740473447,27.824214793511334,10.062225877192983,0.03282566652852604,0.8270285087719298,0.9616397046609069,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300026,11.744028489098186,18.468912414237728,15.555578399122806,0.06324822746937335,0.8418311403508771,0.9506705258129602,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300027,25.009936579142465,31.907468227779276,10.496916118421053,0.03570935212045863,0.8390899122807017,0.9814222613855992,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300028,24.203530605355418,29.156067328120034,15.31688596491228,0.06442540351315734,0.8484100877192983,0.8907664608744839,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hypermutation,300029,30.755272893305456,48.32065066773885,11.255790844298245,0.04545393654192349,0.8580043859649122,0.9661332776360912,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300000,26.561215042066102,44.765522869181474,9.090631853070175,0.03130935730073215,0.809484649122807,0.9287003967528936,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300001,21.241874825282704,26.755159458291182,20.927734375,0.08649789116272746,0.8497807017543859,0.9178745915908076,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300002,15.087706764493397,27.492259540422253,5.328878837719298,0.02089613387142397,0.8497807017543859,0.9981203007518796,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300003,12.87642777123056,22.548455711459148,10.823156524122806,0.044208461058595744,0.8522478070175439,0.9740982176147779,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300004,12.949349554248919,19.70591751367328,14.990165844298245,0.05729382511396602,0.8100328947368421,0.8984914825376024,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300005,6.830669480384656,15.372353921256746,8.869654605263158,0.03460640268102452,0.8445723684210527,0.9753306377426113,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300006,27.924018449597078,33.038081225429664,6.960903234649122,0.029275020721094072,0.8459429824561403,0.9791111889017263,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300007,10.931842205955816,14.416521682476557,18.990885416666668,0.07133889308244364,0.8122258771929824,0.7612882285686261,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300008,15.534017442907679,25.10205926463204,12.628632127192983,0.05330861191693144,0.8495065789473685,0.9983605630617898,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300009,13.63697939017389,22.020595109127655,16.680715460526315,0.06372113299434062,0.8478618421052632,0.9156748118112527,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300010,12.024157824209428,19.174216136227663,6.7312568530701755,0.02717385792784674,0.8533442982456141,0.9913217840835162,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300011,14.522023283066117,26.792183371284267,11.68078399122807,0.05001139523129785,0.8478618421052632,0.9255094236013185,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300012,21.101143136205838,38.19746261996711,6.483826754385965,0.024319225721784778,0.8536184210526315,0.9960050502195338,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300013,19.426049636769516,25.48719157465861,8.360951206140351,0.034203903651297975,0.8519736842105263,0.9010873557091086,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300014,15.503829716830225,33.47429171747323,8.280701754385966,0.03438346590996301,0.8525219298245614,0.993229827816294,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300015,28.17186993539468,35.85408255183354,10.065104166666666,0.04047427994198093,0.8103070175438597,0.8431342192978593,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300016,14.117239266331294,34.172164274333404,6.486362390350878,0.024988344384583503,0.8475877192982456,0.9968984123085347,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300017,9.710883270854062,22.244994258918425,9.724438048245615,0.037310920016576876,0.8484100877192983,0.9656296884038418,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300018,23.213226706549587,30.863456024525718,7.9213610197368425,0.03061994059953032,0.8514254385964912,0.9229606265242953,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300019,8.046144346354527,14.483489494874911,7.105571546052632,0.02802428616379093,0.8470394736842105,0.9829389375489439,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300020,9.490900822741683,20.355298674048413,15.643537554824562,0.06368855071844089,0.8464912280701754,0.9950537719961279,2500.5,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300021,17.804492252937177,21.29595989641836,8.465186403508772,0.03448362814297336,0.8492324561403509,0.9962060539820731,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300022,19.99497746605376,35.00426873381161,6.19250274122807,0.02086894771377262,0.8519736842105263,0.992945811280676,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300023,12.033243588525917,13.382154142242717,40.893606085526315,0.15811121540180284,0.8127741228070176,0.4399254819849544,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300024,7.321265414459583,10.441791354976672,9.888774671052632,0.03749020818669596,0.8473135964912281,0.9726665098905135,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300025,21.293508690968423,27.824214793511334,7.363212719298246,0.02978441428374085,0.8508771929824561,0.9791748978402659,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300026,11.740834296730748,18.468912414237728,11.962993421052632,0.04548626185981138,0.8097587719298246,0.8407650564329804,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300027,24.4579494536185,31.907468227779276,9.450623629385966,0.03286209015539724,0.8119517543859649,0.8581756733005577,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300028,19.59894773466661,29.156067328120034,7.201206140350878,0.032810557397430586,0.8506030701754386,0.9914085399957974,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
memory,300029,27.398185895197518,48.32065066773885,7.522203947368421,0.03089601464290648,0.8582785087719298,0.989517602933738,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300000,26.369491622579453,44.765522869181474,7.7804618969298245,0.0303340695749548,0.8412828947368421,0.9585106065948851,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300001,23.667665353906422,26.755159458291182,16.53258634868421,0.0579709115307955,0.8171600877192983,0.7863336572127481,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300002,16.201103702120808,27.492259540422253,5.253700657894737,0.01989764642906479,0.8426535087719298,0.9707051798954558,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300003,15.099430409973028,22.548455711459148,8.89953399122807,0.03767713945296311,0.8349780701754386,0.9066859594091966,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300004,12.855474418472866,19.6085039577524,11.451206140350877,0.04929030252797347,0.8511513157894737,0.8885482796401355,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300005,8.691673371254446,15.372353921256746,7.839535361842105,0.02979099240884363,0.8204495614035088,0.9248935707652962,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300006,28.758618929355045,33.038081225429664,6.081722861842105,0.024299833957158862,0.8497807017543859,0.9666424388998057,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300007,11.983527374499063,16.740542299482186,8.408614309210526,0.03218815370118209,0.8253837719298246,0.9353680682668934,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300008,17.83189172593282,25.10205926463204,11.795641447368421,0.04462161528054607,0.8667763157894737,0.8341753623892684,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300009,14.052122865092668,22.020595109127655,14.533134594298245,0.056862409742641805,0.8245614035087719,0.8344943287366854,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300010,14.61543336373149,19.174216136227663,6.725637335526316,0.027054115494335142,0.8410087719298246,0.9388060894848396,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300011,15.114569491789712,26.792183371284267,8.496470668859649,0.03532432623553635,0.8423793859649122,0.9156769287746565,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300012,24.687072738511468,38.19746261996711,6.309861567982456,0.025699758336129034,0.8442982456140351,0.9646273197322369,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300013,18.04126629492415,25.48719157465861,5.141687225877193,0.022221214946815858,0.8338815789473685,0.9763444835762144,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300014,14.449703699366887,33.47429171747323,8.378700657894736,0.03311994059953032,0.8448464912280702,0.9312772134895703,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300015,28.406130415507693,35.85408255183354,5.27172423245614,0.02100278857686649,0.8445723684210527,0.9706761545905378,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300016,14.179478566446615,34.172164274333404,6.532620614035087,0.0273108336786849,0.8569078947368421,0.9569363023990816,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300017,10.851515923814938,22.244994258918425,8.149499725877194,0.035551922511879004,0.8404605263157895,0.9502586336423652,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300018,23.967065713780304,30.863456024525718,7.20679139254386,0.02609024886143618,0.8316885964912281,0.9191558808897341,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300019,8.43072455780499,14.483489494874911,6.800712719298246,0.024965680687940327,0.8358004385964912,0.9538107417265078,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300020,9.571327203133187,20.355298674048413,14.007641173245615,0.05642505007597735,0.8577302631578947,0.8020966612247187,1000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300021,18.09254312219586,21.29595989641836,7.76086211622807,0.031174471475056847,0.8571820175438597,0.8810773118105805,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300022,18.614475173410042,35.00426873381161,4.615439967105263,0.01717044826633513,0.8448464912280702,0.9722561526203191,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300023,11.713370021745636,14.007839038836817,18.20631167763158,0.0695592018925266,0.8075657894736842,0.7214607339661046,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300024,7.685201202595322,10.441791354976672,9.651932565789474,0.03779144862922836,0.8500548245614035,0.8974777487159763,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300025,22.420281427192432,27.824214793511334,6.487527412280702,0.022244957867108714,0.8275767543859649,0.9701328298956642,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300026,11.67298491659265,18.468912414237728,9.203159265350877,0.03832970714187043,0.8352521929824561,0.9459058813823822,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300027,24.700576338546906,31.907468227779276,5.860437225877193,0.021007139732533434,0.8432017543859649,0.9774927166678326,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300028,24.203530605355418,29.156067328120034,7.3686266447368425,0.026767984182898188,0.8423793859649122,0.8947214895816814,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
restart,300029,30.29971563161007,48.32065066773885,6.83422423245614,0.027219408018076686,0.8522478070175439,0.9668926835651918,15000.0,3622,10866,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300000,26.561215042066102,44.765522869181474,5.5955660635964914,0.020335811230832987,0.8692434210526315,0.9801245019597001,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300001,21.266901704309255,26.755159458291182,12.61571408991228,0.046898742920292856,0.8741776315789473,0.9012802918158411,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300002,16.89704857729256,28.41284471755677,4.828227796052632,0.01926976096189731,0.8703399122807017,0.9831439947559536,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300003,15.523735790624013,25.943043048829797,8.179481907894736,0.032667174826830854,0.8706140350877193,0.9491817732087032,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300004,13.226124572712218,20.44430164680296,9.10608552631579,0.03747388278767786,0.8697916666666666,0.938126515891027,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300005,8.51979246377233,15.372353921256746,9.412040844298245,0.03969828264339764,0.865953947368421,0.9577630949784243,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300006,29.47111848160207,33.038081225429664,5.842379385964913,0.02421022413316757,0.8722587719298246,0.9702190842991084,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300007,11.898252131277467,15.720188810554937,6.413479989035087,0.025655304600082883,0.8722587719298246,0.9719905143492663,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300008,16.40962009587002,25.10205926463204,9.522546600877194,0.03787319553805775,0.8760964912280702,0.924281409578558,5000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300009,12.697335683584834,22.020595109127655,9.045949835526315,0.037493685685122694,0.8708881578947368,0.934796236753773,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300010,13.361427113067583,18.713389259341135,5.592139528508772,0.02099859159600664,0.871984649122807,0.9706842673741141,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300011,14.094795846540489,25.433055312856727,6.81530975877193,0.02761193707694433,0.8760964912280702,0.9636466111869684,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300012,32.87443346032955,38.382278805305376,5.2191611842105265,0.019644028871391078,0.8711622807017544,0.9830888645521576,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300013,19.93489813217441,25.48719157465861,4.525493421052632,0.019362351498825803,0.8695175438596491,0.9882208030335387,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300014,18.057983574377594,33.47429171747323,8.467687774122806,0.03213720749270376,0.868421052631579,0.9575907600456547,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300015,30.603895776640886,33.9717944912637,4.962068256578948,0.02019716121011189,0.8607456140350878,0.9821437961747446,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300016,14.002860007490874,34.172164274333404,5.137849506578948,0.020584032670258327,0.8717105263157895,0.9802975417933868,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300017,10.408598335414656,22.244994258918425,6.211245888157895,0.025398449371460144,0.868421052631579,0.9770653356870714,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300018,22.950606845346186,30.863456024525718,6.736328125,0.02556927752451996,0.875,0.963048674892138,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300019,6.178552051126219,14.483489494874911,5.693736293859649,0.02211329258184832,0.8752741228070176,0.9761126751888937,1500.5,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300020,9.191438027768996,20.355298674048413,10.921977796052632,0.04224081364829396,0.8791118421052632,0.9380608769096853,5000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300021,18.088203973267003,21.29595989641836,8.09008360745614,0.031717303840309435,0.8747258771929824,0.9690427996186851,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300022,20.143798332696857,35.31383763391716,4.597347861842105,0.017571919464014367,0.8755482456140351,0.9760045812272375,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300023,12.60412332529114,13.81849422302004,9.461314418859649,0.034494146290924156,0.8675986842105263,0.9303559561102375,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300024,7.780605870180282,10.441791354976672,10.239103618421053,0.04034814658584344,0.875,0.9437029580835101,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300025,28.566949557296738,39.95963679922106,5.19359923245614,0.01716073525348805,0.8714364035087719,0.9865807176199763,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300026,14.587534064392992,18.468912414237728,7.0235745614035086,0.02822363418936668,0.8686951754385965,0.9656758107909821,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300027,25.929836559866803,31.907468227779276,5.45007538377193,0.021707831203117152,0.8700657894736842,0.9855678861957905,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300028,24.203530605355418,29.156067328120034,7.033374451754386,0.02788821833126122,0.8670504385964912,0.9774044475853177,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
hybrid,300029,30.30564398323797,51.811723174989766,6.559621710526316,0.02305221715706589,0.8774671052631579,0.981900032869562,15000.0,3623,10865,15000,moving_peaks,5,5000,1.0,abrupt,0.25,10
patrol,300000,30.207704824272806,44.765522869181474,25.344401041666668,0.09883746028456969,0.8708881578947368,0.8784927994626179,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300001,23.341783200870882,28.293029717738506,38.73053728070175,0.14719363478687972,0.8706140350877193,0.7400474973324327,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300002,15.101256275820132,27.492259540422253,22.269805372807017,0.08594979972349948,0.875,0.900746647550999,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300003,14.900790499293308,22.548455711459148,34.04865679824562,0.13819458834093107,0.8728070175438597,0.7583415580652236,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300004,13.225160305690775,20.399207009569686,33.69377055921053,0.13432341310954551,0.8714364035087719,0.7986492971439049,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300005,9.11598161715793,17.907970634687715,36.68297697368421,0.13252885261601072,0.8760964912280702,0.7770546048072591,4000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300006,27.41053808553733,33.038081225429664,24.99722450657895,0.10059227793894185,0.8728070175438597,0.8448982571687426,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300007,12.026109960542096,16.61423412947157,28.97666529605263,0.1123851089337517,0.8725328947368421,0.8286813251818118,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300008,16.863380753476235,25.10205926463204,31.817605537280702,0.12707486742337032,0.8739035087719298,0.7641007819236431,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300009,13.961823720280114,22.020595109127655,34.49417489035088,0.1356003916451233,0.8711622807017544,0.7601972790959264,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300010,13.98304060785009,19.174216136227663,32.52748081140351,0.12421682624101812,0.875,0.8170997788671106,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300011,15.234539165766183,26.792183371284267,29.665501644736842,0.1101350304073833,0.8739035087719298,0.8150101003782646,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300012,26.05762412329091,38.19746261996711,26.039336622807017,0.10435337235806051,0.8755482456140351,0.8237890370899172,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300013,17.89640568709483,23.486260524569605,25.95007538377193,0.09951219776256039,0.8708881578947368,0.8680228920977816,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300014,18.349831381048592,33.873389732258154,26.132024396929825,0.10263555665739152,0.8730811403508771,0.8678285109846022,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300015,29.866175506333505,35.85408255183354,25.49342105263158,0.0952562940323249,0.8706140350877193,0.8660887963735647,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300016,13.519782713830045,34.172164274333404,17.95874451754386,0.07237299696090621,0.878015350877193,0.9037225882302848,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300017,8.22169426896024,22.244994258918425,24.14000822368421,0.09426802735184418,0.8755482456140351,0.8449748034807244,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300018,25.254211999988268,30.863456024525718,25.26308936403509,0.09847633396154427,0.8782894736842105,0.801757041568414,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300019,7.269374005563113,14.483489494874911,27.26463130482456,0.10398150272334378,0.8755482456140351,0.8714074884816388,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300020,8.60537098727143,20.355298674048413,36.7922149122807,0.1473911841063727,0.8791118421052632,0.757819673559718,2500.5,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300021,17.43154776366168,21.29595989641836,26.50294682017544,0.09864186384596661,0.8766447368421053,0.8920765542385138,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300022,18.718127209510598,35.00426873381161,19.325486567982455,0.07714614414974444,0.8782894736842105,0.8488994535177306,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300023,12.903357960644652,14.161857178783485,52.24948601973684,0.20168964967646585,0.8634868421052632,0.6011438703483989,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300024,7.072419062278962,10.441791354976672,31.45336485745614,0.11918778107780388,0.8760964912280702,0.839418821817401,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300025,18.493175392666412,19.273337628142215,26.436574835526315,0.1011642664732698,0.8695175438596491,0.8613169175243874,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300026,14.716097733487414,18.468912414237728,31.008463541666668,0.11387765811071862,0.871984649122807,0.7718982351522644,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300027,24.797106898836862,32.553553395581616,25.397923519736842,0.09788809183939727,0.8711622807017544,0.8980037890162741,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300028,26.750946043221393,32.004967360424835,25.624451754385966,0.10681338558009197,0.8752741228070176,0.8247480014624895,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300029,27.953447052686485,38.012987609367414,25.809998629385966,0.10164815267060917,0.8802083333333334,0.8412653222037857,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300000,27.83859622369091,44.765522869181474,12.411561129385966,0.04878630508357508,0.8834978070175439,0.9165406105894651,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300001,21.625217839800406,26.69332406384455,20.91810581140351,0.07749689183588894,0.8865131578947368,0.8565522080241351,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300002,16.02264171147741,27.492259540422253,11.220257675438596,0.04441697391992668,0.8911732456140351,0.927859117386606,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300003,14.978253278120425,22.548455711459148,14.827405427631579,0.05602940325989953,0.8895285087719298,0.87518032713258,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300004,13.001800761438945,20.31423639918572,16.396210252192983,0.06554664836303357,0.8873355263157895,0.8774207033069761,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300005,8.365150900950875,15.372353921256746,14.202611019736842,0.05589537396093033,0.8856907894736842,0.8918018650828674,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300006,26.873391864702334,33.70794176950129,12.05749725877193,0.04853916286779941,0.8837719298245614,0.9393856851798863,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300007,12.60853397812976,17.186794014706244,17.867735745614034,0.07007400870395586,0.8856907894736842,0.8642582105440975,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300008,16.70604858689973,25.10205926463204,14.333641721491228,0.058479891904959246,0.8865131578947368,0.899093665575525,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300009,13.871665612521243,22.020595109127655,15.138569078947368,0.06001305757832902,0.8865131578947368,0.8994178763797758,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300010,13.863084472908678,19.174216136227663,14.369072094298245,0.06134656687650886,0.8895285087719298,0.8958454907396173,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300011,15.57490283708152,26.792183371284267,13.953022203947368,0.05742667240608082,0.8878837719298246,0.928086728267434,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300012,23.46037415539164,38.19746261996711,14.340426260964913,0.05276648190357784,0.8919956140350878,0.9013899086293613,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300013,19.149341288431227,25.48719157465861,11.948396381578947,0.04491081295759083,0.8895285087719298,0.9321774411138598,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300014,19.690399181660183,33.47429171747323,11.844640899122806,0.04505892355560818,0.8856907894736842,0.9263160450277325,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300015,29.788794092191154,35.85408255183354,11.56116365131579,0.044745078740157485,0.8870614035087719,0.9360709392152777,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300016,14.515747144820619,34.172164274333404,10.11633086622807,0.04010297520375743,0.8900767543859649,0.9409413558082239,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300017,8.574323949569592,22.244994258918425,12.825794956140351,0.04653288610305291,0.8908991228070176,0.921854137473267,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300018,24.519489183783477,30.863456024525718,14.195415296052632,0.05661232559745821,0.8865131578947368,0.9117776874790723,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300019,7.356492605437574,14.483489494874911,13.667591831140351,0.054259048211078874,0.8870614035087719,0.9165011022386147,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300020,9.097259980987548,20.355298674048413,16.25123355263158,0.06692805463461804,0.8848684210526315,0.897066487332152,2500.5,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300021,17.440593466900975,21.29595989641836,12.576034813596491,0.0492882811249471,0.8892543859649122,0.9337367605322552,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300022,19.837260997639962,35.00426873381161,10.679961622807017,0.040370519063406544,0.8928179824561403,0.9235385435766922,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300023,12.99069131714875,14.846912424087243,16.94993832236842,0.06894836130681033,0.8867872807017544,0.8686337797928487,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300024,8.075585527098593,10.441791354976672,13.292934484649123,0.05146731932631228,0.8895285087719298,0.8978484989043469,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300025,19.348534956412053,27.824214793511334,13.602727521929825,0.05435401989225031,0.8884320175438597,0.9119115827837785,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300026,12.006566949325649,18.468912414237728,15.487287554824562,0.06566265634010661,0.8889802631578947,0.8797258292196536,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300027,25.228321488969602,31.907468227779276,13.330831962719298,0.05292532238294775,0.8884320175438597,0.9231282540701851,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300028,25.53119462435837,30.007242437572728,12.801912006578947,0.05561887000966985,0.8911732456140351,0.9167846109859469,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
periodic,300029,32.69282329888926,48.32065066773885,12.579666940789474,0.049284906409725104,0.8867872807017544,0.9307991033591987,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300000,27.809687022757178,44.765522869181474,7.816474780701754,0.03326814822489294,0.8640350877192983,0.9364768824417948,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300001,21.625217839800406,26.69332406384455,13.024191337719298,0.05086165216190081,0.8662280701754386,0.9143739206231583,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300002,16.28763665916628,27.492259540422253,7.219195449561403,0.02794796963427817,0.871984649122807,0.9519678713184657,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300003,14.986910642058914,22.548455711459148,9.216762609649123,0.03655916365717443,0.8673245614035088,0.938670047764457,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300004,12.861422638833904,20.321267056583828,10.390933388157896,0.03766598459732007,0.8637609649122807,0.919248191002595,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300005,8.097931443619355,15.372353921256746,8.95874451754386,0.034598968029215645,0.8656798245614035,0.9333890274566121,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300006,26.873391864702334,33.70794176950129,7.385211074561403,0.027777058295344662,0.8700657894736842,0.9595169262545775,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300007,12.469725147891051,16.064321646630646,10.600363212719298,0.038969686766127914,0.8632127192982456,0.9142498848834685,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300008,16.71588071511834,25.10205926463204,9.64977384868421,0.034880508357507944,0.8714364035087719,0.9312835873131348,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300009,14.177928475811527,22.020595109127655,9.321374725877194,0.03543456122261033,0.8645833333333334,0.9330489917618373,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300010,13.852924466778084,19.174216136227663,8.87976288377193,0.035274681947651286,0.865953947368421,0.941837645291259,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300011,14.735345265969682,26.792183371284267,8.627981085526315,0.03117337512087305,0.8686951754385965,0.950899982705341,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300012,23.705192338275985,38.19746261996711,9.036115679824562,0.036706554772758665,0.8744517543859649,0.9437167480103769,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300013,19.154904024383665,25.48719157465861,7.653577302631579,0.028141835888934933,0.8643092105263158,0.9553615594025706,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300014,19.47484852060973,33.47429171747323,7.593441611842105,0.03351446817503075,0.8689692982456141,0.9501550133986961,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300015,30.165060146012152,35.85408255183354,7.480777138157895,0.026475669982041716,0.8629385964912281,0.9620398166776782,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300016,15.206086613853262,34.172164274333404,6.833607456140351,0.025969358682138417,0.8728070175438597,0.9635874528974613,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300017,8.484363638642463,22.244994258918425,7.880037006578948,0.03265838686282636,0.8692434210526315,0.9571137376708903,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300018,24.60414677892998,30.863456024525718,8.874588815789474,0.036372358060505594,0.8675986842105263,0.9490527665966263,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300019,7.426917458326928,14.483489494874911,8.650287828947368,0.032283896256389,0.8621162280701754,0.9499901448458914,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300020,9.463175830586074,20.355298674048413,10.53125,0.042664948542616384,0.8739035087719298,0.9269091391238942,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300021,17.421721450646313,21.29595989641836,8.130790844298245,0.03333937698577152,0.8711622807017544,0.9545664968099568,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300022,19.806037647113122,35.00426873381161,6.809655975877193,0.025552778353363725,0.875,0.9585162817203986,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300023,12.59916010851935,14.846912424087243,11.282277960526315,0.04384022309711286,0.8618421052631579,0.920617043539845,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300024,8.2977488360447,10.441791354976672,8.65234375,0.034453461272384814,0.8645833333333334,0.9492968137456718,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300025,19.86491875346127,27.824214793511334,8.211828399122806,0.03049022655062854,0.8678728070175439,0.9519554864577094,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300026,11.913556062286466,18.468912414237728,9.663891173245615,0.03973855652911807,0.865953947368421,0.9306038187386294,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300027,25.158802352299997,31.907468227779276,8.561232182017545,0.03454588420416746,0.8645833333333334,0.9575045218201022,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300028,25.53119462435837,30.007242437572728,8.186060855263158,0.032574207418151674,0.8670504385964912,0.9438930782317158,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
sentinel,300029,30.543291631218487,48.32065066773885,8.31164336622807,0.032672416770272134,0.8670504385964912,0.9558151034261996,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300000,25.178824304209826,31.29527894494647,32.37356085526316,0.12287177096284017,0.8242872807017544,0.8151955212534705,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300001,20.15604360876655,24.42109913379477,39.02607593201754,0.1567587768634184,0.846765350877193,0.8326307801148622,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300002,14.368001167810949,25.643388645433056,22.71573464912281,0.0858069139383893,0.8412828947368421,0.8881818221563742,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300003,13.920729566046917,20.06104933441012,32.91515899122807,0.12900391974029563,0.8473135964912281,0.7966831981552468,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300004,11.891176058103591,14.903823158177786,35.26764665570175,0.1433552131367351,0.8404605263157895,0.7330049434068382,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300005,8.406052499459387,13.615303453738164,34.744791666666664,0.13507373050408172,0.8358004385964912,0.7683093776687717,5000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300006,24.38215431470388,37.30121106631411,26.259731359649123,0.09993422560118581,0.8368969298245614,0.8582832772839442,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300007,11.998932315561007,16.226606596504077,33.27216968201754,0.13723515851636967,0.8100328947368421,0.8245640606717067,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300008,16.554358168220976,24.120343325556405,25.71474095394737,0.1005649376064834,0.8714364035087719,0.8123011431836082,5000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300009,11.55240915309071,18.50556621924963,34.239103618421055,0.13432125466224618,0.8204495614035088,0.7852040282556471,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300010,12.611691034387173,15.398055674156062,33.421052631578945,0.1329312146014643,0.8423793859649122,0.7974959313050454,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300011,11.088102730629927,15.012294491934924,27.59375,0.1050422425267017,0.8412828947368421,0.8179567389998308,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300012,16.69404599206771,36.80647083656546,31.21851014254386,0.12372454608195907,0.8379934210526315,0.8460385131352989,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300013,19.790888334252806,26.601163421124173,26.85512609649123,0.10394218814753418,0.8418311403508771,0.8379341962364599,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300014,18.46966061529441,24.17250119500531,26.813665021929825,0.10368605815720405,0.8519736842105263,0.8552175367842376,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300015,26.933497441875566,31.405749869627563,24.346628289473685,0.09972261211317883,0.8388157894736842,0.8986480352965378,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300016,11.535969289291998,33.49295510455218,18.108586896929825,0.07212598973373942,0.8640350877192983,0.924788816984336,2500.5,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300017,8.087457725456783,15.68140206367816,27.99013157894737,0.10934694018510845,0.8412828947368421,0.8352724352510899,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300018,21.782239111637594,24.06065787459228,32.71823601973684,0.1255396118248377,0.8207236842105263,0.7105345819429463,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300019,7.148027338028583,10.321809236761416,26.885553728070175,0.10480489897644372,0.84375,0.8455144120302663,5000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300020,8.10223896560367,15.70262347479671,31.08155153508772,0.1243807311914958,0.8656798245614035,0.7348939934929715,2500.5,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300021,17.15209981504186,20.791910181486017,23.27611019736842,0.0897543371771511,0.852796052631579,0.8721406939371383,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300022,18.314990210670885,29.894403814837478,22.998697916666668,0.08875670626149801,0.8506030701754386,0.8670309874148816,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300023,10.847657627338494,12.583004956221664,57.84560032894737,0.22158383573763807,0.7955043859649122,0.5432861978676856,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300024,6.421592602639447,10.718703444510076,27.18421052631579,0.105448082010582,0.8451206140350878,0.8552435925349268,2500.5,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300025,29.219598627446906,40.29483881300453,29.004111842105264,0.11419373359580053,0.8270285087719298,0.8280043924739423,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300026,10.595772844200313,10.665782123754305,40.7800507127193,0.15691588099184972,0.8226425438596491,0.7627320106299367,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300027,25.447548230829437,34.384688253323986,25.71045778508772,0.10558925474228002,0.8388157894736842,0.8632007019116169,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300028,25.527686738589274,28.13751839846951,29.353070175438596,0.10889200459043497,0.846765350877193,0.8129242059378494,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
none,300029,27.594567320740783,41.94386230193461,27.347108004385966,0.107536259858965,0.8486842105263158,0.8488944300935153,15000.0,0,14488,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300000,28.10917978356589,31.651629442326026,25.292900219298247,0.09820426681862135,0.8358004385964912,0.8761850416461717,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300001,19.533286363345066,25.91196201342111,37.25524259868421,0.13441329702208277,0.8377192982456141,0.7960949142422248,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300002,17.70163160593134,36.42216986945615,19.311197916666668,0.07732890981829026,0.8508771929824561,0.9134487525123123,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300003,14.804266207742378,22.976874480671448,29.14466831140351,0.11583876165698585,0.8366228070175439,0.8006609709009437,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300004,11.839968031074124,20.09735857185442,31.54385964912281,0.12514836755602918,0.8432017543859649,0.760205219647684,2500.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300005,8.567862437829554,13.627469795483293,30.627021655701753,0.12070684832159137,0.8412828947368421,0.8236650676281502,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300006,26.457326807799387,32.480458608504044,22.661355537280702,0.08900588701083417,0.8410087719298246,0.8926751324193042,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300007,12.31791971654039,17.938890313314396,30.493866502192983,0.12413338340931067,0.825109649122807,0.7924102517194287,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300008,17.468654659457414,23.961441640660134,26.15391995614035,0.09502132545931757,0.8604714912280702,0.7961010650222042,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300009,12.189751494313004,15.567082399067143,31.88901452850877,0.11900491262605331,0.8237390350877193,0.8393729803027343,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300010,12.977302951988802,20.207850873314186,27.60512609649123,0.11210290051462865,0.846765350877193,0.8144424150947014,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300011,16.69170661502944,26.260640368739107,21.608621162280702,0.07980494008972562,0.856359649122807,0.8762111621844472,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300012,22.413128511029,37.55482815012267,26.965289199561404,0.10199636956016463,0.8415570175438597,0.8783805152684632,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300013,13.103475771765769,22.133895342761022,21.12027138157895,0.08225983128205465,0.8410087719298246,0.8560627318364892,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300014,20.219697911033123,29.83540088303087,24.398985745614034,0.09798703204862551,0.8374451754385965,0.8672554170305208,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300015,30.29499304144376,38.06862352605941,21.29917077850877,0.08594397534189806,0.8475877192982456,0.900934574206513,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300016,22.778707913932436,43.774838588011384,16.39576480263158,0.062089124139087876,0.8665021929824561,0.9422697232782775,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300017,9.65097306158757,21.16353444095538,23.80150082236842,0.09651740352631359,0.8396381578947368,0.896817150567606,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300018,41.311899632244874,42.551868960478316,28.16858552631579,0.11185339428514418,0.8401864035087719,0.8380026024652886,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300019,7.924904984502816,10.448432674994478,24.03220942982456,0.09952441183338924,0.8377192982456141,0.880893816497949,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300020,9.537740499527674,20.795554672515973,28.42612390350877,0.11180583992242199,0.8654057017543859,0.7461777938258664,2500.5,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300021,18.954659012906383,22.262734366599076,21.706962719298247,0.08871266365827078,0.8555372807017544,0.8570001794752228,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300022,18.918409218367366,39.036781593518334,17.196340460526315,0.06343174688142053,0.8591008771929824,0.9119989371215977,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300023,12.237410841819095,12.939188675057181,51.538514254385966,0.2069837042025449,0.8050986842105263,0.5672247503544101,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300024,7.395208354217881,13.55728415340973,24.28196957236842,0.09144930074530157,0.8514254385964912,0.8919533575193455,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300025,31.43165461770586,42.065075225471546,23.636307565789473,0.09562245303218678,0.8358004385964912,0.863484208065539,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300026,12.169443467798406,14.585819692459616,34.92814555921053,0.13197313808909852,0.8344298245614035,0.7749431049610048,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300027,25.139373152676857,31.796091727024006,26.307291666666668,0.10258344557259289,0.8363486842105263,0.86116681460294,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300028,29.018965849188074,35.39323303843601,22.511992872807017,0.09130687748461266,0.8511513157894737,0.8363451916343579,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
immigrants,300029,23.425954866290994,31.5144318856634,22.436848958333332,0.08696492091449096,0.8475877192982456,0.8229452027046925,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300000,26.462090203991885,44.765522869181474,25.76843475877193,0.1032637676047073,0.8374451754385965,0.8489124965075663,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300001,25.054340893369908,26.69332406384455,41.129728618421055,0.1662893837831675,0.8114035087719298,0.7275531453571409,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300002,16.645808950024385,27.492259540422253,20.300609923245613,0.0845411559026613,0.8500548245614035,0.9092900567142499,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300003,14.991769522306472,22.548455711459148,31.027617872807017,0.12030722722159731,0.8399122807017544,0.775586756384116,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300004,13.005330008229697,19.847326463155945,29.68321683114035,0.11722892163150658,0.8429276315789473,0.8064594425275857,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300005,7.868625381560232,15.372353921256746,27.888740405701753,0.11226875834599621,0.8256578947368421,0.8399385368852005,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300006,31.25794456388983,34.04672779402891,21.97642543859649,0.08337573140528486,0.8456688596491229,0.8863891312817458,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300007,11.498321555240615,13.81581363437271,28.46460389254386,0.1035083402403647,0.8377192982456141,0.836949117408308,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300008,19.084215792983038,25.10205926463204,27.818290844298247,0.10717597046531464,0.8626644736842105,0.789337068650123,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300009,13.710116447967136,22.020595109127655,31.486054002192983,0.12358870094637292,0.8220942982456141,0.7831645901660146,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300010,14.278204304746195,19.174216136227663,29.33288788377193,0.1055580943007124,0.8459429824561403,0.8158478560063543,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300011,15.402911439750941,26.792183371284267,25.98574561403509,0.09439361129749133,0.8506030701754386,0.8553247755235243,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300012,27.749258678611728,38.19746261996711,24.34676535087719,0.09470031638040859,0.8500548245614035,0.8162376010000824,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300013,20.226938328976175,25.48719157465861,21.810101425438596,0.08599618920990137,0.8412828947368421,0.87051582184787,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300014,20.244272724832847,33.47429171747323,23.32298519736842,0.09336147948611687,0.8448464912280702,0.8751977435369878,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300015,29.61478381881808,35.85408255183354,22.328433388157894,0.0865723747250892,0.8390899122807017,0.8483144468635418,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300016,14.063682623551435,34.172164274333404,17.680955317982455,0.06441048281793724,0.8519736842105263,0.9120661343651392,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300017,11.084332085756547,22.244994258918425,23.944387335526315,0.09373971112711789,0.8448464912280702,0.8526604760741433,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300018,25.110088577942697,30.863456024525718,25.649636787280702,0.09660149731831767,0.8366228070175439,0.8271387656334092,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300019,8.325505007061336,14.483489494874911,25.697813870614034,0.104085724892941,0.8429276315789473,0.8348064671677452,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300020,9.810567096075381,20.355298674048413,28.014836896929825,0.10543799212598425,0.8648574561403509,0.7933761325632265,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300021,17.585168800001338,21.29595989641836,22.350877192982455,0.08704046656996822,0.8574561403508771,0.8433688310472685,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300022,20.72722422617444,35.00426873381161,18.154605263157894,0.07680403025279733,0.8514254385964912,0.8840253807471044,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300023,12.74185995085768,14.846912424087243,50.80736019736842,0.20510969229175302,0.8029057017543859,0.601248775787739,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300024,7.732178546956672,10.441791354976672,26.81894188596491,0.10187763330570519,0.8508771929824561,0.8217865677846476,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300025,20.13792804567761,27.824214793511334,25.25692160087719,0.09915043514297554,0.8300438596491229,0.8503179963514667,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300026,12.597545231023904,18.468912414237728,31.320004111842106,0.12332012843241087,0.8278508771929824,0.7983779041567938,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300027,25.127036248831356,31.907468227779276,25.816097861842106,0.09920439632545933,0.8448464912280702,0.8585647267715926,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300028,25.552238264016825,30.726934913891984,24.947574013157894,0.09766989447042804,0.8470394736842105,0.8481853119059141,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hypermutation,300029,26.927763542087295,48.32065066773885,23.17064144736842,0.08777281403421065,0.8410087719298246,0.8727637595363097,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300000,27.185197129835657,44.765522869181474,18.270833333333332,0.06756587581157619,0.809484649122807,0.8630311845586333,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300001,25.709965034383035,27.73093702461492,42.98780153508772,0.168075892925665,0.8135964912280702,0.7996260472492792,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300002,15.187063998599802,27.492259540422253,13.019325657894736,0.05195742390753788,0.8478618421052632,0.9753775573924403,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300003,14.460682548405952,22.548455711459148,20.75253563596491,0.07728459312651709,0.8555372807017544,0.9175299320097312,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300004,12.805915324792684,19.9575545578753,23.612253289473685,0.08783693362342865,0.8100328947368421,0.8416161872598409,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300005,7.275630188785407,15.372353921256746,19.56527549342105,0.07842738818831856,0.8456688596491229,0.9331708117143062,1000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300006,27.20551538055953,33.038081225429664,15.621813322368421,0.06074410312197817,0.8478618421052632,0.9567922346048967,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300007,11.936336609151697,15.995403749739793,30.799581962719298,0.12169341291220176,0.8144188596491229,0.9447822762591164,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300008,16.64572241394069,25.10205926463204,17.255790844298247,0.06843384571446114,0.852796052631579,0.9657823757388458,5000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300009,14.070752000357452,22.020595109127655,21.756544682017545,0.08474908632583207,0.8511513157894737,0.8600315067972558,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300010,12.78953257504946,19.174216136227663,19.45665433114035,0.0774172862438248,0.8516995614035088,0.9249305922371059,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300011,14.20503409399867,26.792183371284267,15.524122807017545,0.06073132374352328,0.846765350877193,0.9707111502203042,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300012,20.05573018505666,38.19746261996711,12.824184484649123,0.05193008357507944,0.8607456140350878,0.9761852797863877,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300013,19.492235649392153,25.48719157465861,16.14658717105263,0.06537512032487167,0.8508771929824561,0.8923738770261476,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300014,15.894362732875075,33.47429171747323,21.835012335526315,0.09031149066892954,0.8489583333333334,0.7004810757496357,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300015,29.580483485165576,35.85408255183354,18.141276041666668,0.06792772655062854,0.8083881578947368,0.7823568973210153,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300016,13.484452731310059,34.172164274333404,13.038103070175438,0.05452248238707005,0.8486842105263158,0.9749116763908735,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300017,8.190448370639228,22.244994258918425,19.184381853070175,0.08040216190081505,0.8506030701754386,0.9120014832346566,500.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300018,24.51920864873135,30.863456024525718,35.22138843201754,0.13276866584111197,0.8114035087719298,0.7264379737370915,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300019,8.063742288980242,14.483489494874911,18.64600466008772,0.07047251631923201,0.8500548245614035,0.9081664688604242,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300020,8.797855292515413,20.355298674048413,17.90611293859649,0.07039364734013513,0.8442982456140351,0.9894975534073278,2500.5,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300021,17.466210363847523,21.29595989641836,12.21398711622807,0.0473738240230936,0.8514254385964912,0.9732790623174479,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300022,19.130217038820145,35.00426873381161,21.224061129385966,0.07781094591794446,0.8525219298245614,0.7096986006320403,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300023,12.67245567457709,13.656424196295802,52.98660224780702,0.21510501634115908,0.809484649122807,0.48415057482648177,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300024,8.257568237925646,10.441791354976672,16.443359375,0.059343476391109005,0.8533442982456141,0.9546881744057608,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300025,20.68597598021696,27.824214793511334,19.776555646929825,0.07865705725928997,0.856359649122807,0.8578541412187608,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300026,12.48095920588399,18.468912414237728,21.17293722587719,0.0839317885428795,0.8108552631578947,0.8209222274210825,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300027,23.871788831963126,31.907468227779276,22.19116639254386,0.0831698991299333,0.8105811403508771,0.6656633525331055,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300028,21.604910388617824,29.238110412953564,19.367153234649123,0.07988305532532118,0.8522478070175439,0.8468021626822346,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
memory,300029,26.300360101610842,48.32065066773885,18.513157894736842,0.07401315789473684,0.8511513157894737,0.9538895215103049,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300000,28.579182334845907,44.765522869181474,14.756236293859649,0.052703538795235476,0.8358004385964912,0.8417507139420467,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300001,24.103934308986812,26.69332406384455,21.289816337719298,0.08138006584155051,0.8133223684210527,0.7362292650645931,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300002,16.080900362862337,27.492259540422253,11.9765625,0.04654691601049869,0.8478618421052632,0.9072880953029715,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300003,14.571709024331284,22.548455711459148,14.517886513157896,0.058683865174747905,0.837171052631579,0.795031264188341,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300004,12.295445695432514,18.56011467074896,15.132675438596491,0.06177152403646912,0.8451206140350878,0.827239303272139,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300005,8.704830838170807,15.372353921256746,15.713267543859649,0.06409522959849316,0.8349780701754386,0.8305981243267918,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300006,31.409945674620296,34.712732585608734,13.054379111842104,0.05328271054933922,0.8442982456140351,0.8993494477226107,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300007,12.30106332650896,16.620684256182813,13.436197916666666,0.05300822800110513,0.8196271929824561,0.8152558028563581,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300008,18.331259394363695,25.10205926463204,20.01572779605263,0.07750681041514546,0.8555372807017544,0.7994073672605684,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300009,14.137447084883757,22.020595109127655,17.829666940789473,0.07389598504134351,0.8212719298245614,0.7675451258792314,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300010,14.465242039294676,19.174216136227663,14.163754111842104,0.05498572546852697,0.8434758771929824,0.8082315579519044,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300011,16.179571391175656,26.792183371284267,14.006373355263158,0.05427444856125441,0.8459429824561403,0.8543067639434192,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300012,28.466034373609475,38.19746261996711,14.135896381578947,0.054546190224029026,0.8412828947368421,0.8378300956468203,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300013,18.13791864146745,25.48719157465861,12.778303179824562,0.05377231834507529,0.8484100877192983,0.8751777649151641,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300014,18.06565107740654,33.47429171747323,11.292077850877194,0.04035217226136207,0.846765350877193,0.8650873916128076,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300015,30.30337851731851,35.85408255183354,11.385759320175438,0.040370621846611277,0.8396381578947368,0.8684803552609304,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300016,14.53891576158821,34.172164274333404,10.215426260964913,0.03939813855504904,0.8580043859649122,0.9127171567204183,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300017,10.713701351224003,22.244994258918425,13.525459155701755,0.05105282892270045,0.84375,0.8562243256403728,4000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300018,24.824343978521576,30.863456024525718,14.162794682017545,0.05159769982151354,0.8412828947368421,0.8278349799461292,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300019,8.05833411226796,14.483489494874911,13.015453673245615,0.05366439598010775,0.8421052631578947,0.863028312056376,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300020,9.523632612704057,20.355298674048413,15.15672971491228,0.06289715430308054,0.8673245614035088,0.78870704323761,1000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300021,18.0460123858018,21.29595989641836,10.510725054824562,0.04021944488298612,0.8506030701754386,0.8738779072790223,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300022,19.754913596447416,35.00426873381161,10.392578125,0.04041152956209422,0.8489583333333334,0.89338592877287,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300023,11.567844414933976,13.327981352468525,26.799033717105264,0.10625820209973753,0.8050986842105263,0.6810192276001029,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300024,7.897253531186607,10.441791354976672,14.62109375,0.057693411952891856,0.8440241228070176,0.7927183381025084,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300025,21.78289785602508,27.824214793511334,15.941543311403509,0.06631073870700373,0.8297697368421053,0.8621096888079108,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300026,11.572347213720313,18.888075711304552,19.89662143640351,0.08035143838928029,0.8352521929824561,0.8228673410680523,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300027,24.980122156649927,31.907468227779276,13.754625822368421,0.052516307583262624,0.8418311403508771,0.8743637674737494,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300028,25.54119262618473,30.349174100034336,11.169853344298245,0.042735303646254746,0.8363486842105263,0.8576061104692138,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
restart,300029,32.353101874470156,48.32065066773885,12.071374725877194,0.04657221780939663,0.8456688596491229,0.8807203486966712,15000.0,3622,10866,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300000,27.83859622369091,44.765522869181474,12.935444078947368,0.05137860029009532,0.8648574561403509,0.9312422967708606,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300001,20.903923799564456,26.69332406384455,18.091282894736842,0.07090715223097113,0.8725328947368421,0.877234656944444,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300002,16.54518167369272,28.41284471755677,12.284882127192983,0.04282645521831701,0.8708881578947368,0.932116240518826,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300003,16.435437397101065,25.943043048829797,16.16416529605263,0.06353425599760557,0.8708881578947368,0.8779278625371348,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300004,13.127997111947522,20.44430164680296,15.881064967105264,0.06057250656167979,0.8717105263157895,0.9003373996264656,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300005,8.40454779955358,15.372353921256746,16.365885416666668,0.06223803987220895,0.865953947368421,0.899658006939134,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300006,27.451808360568997,33.038081225429664,13.002672697368421,0.048255327047934796,0.8675986842105263,0.9208409195831577,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300007,12.979879040838835,17.63260197151031,14.191029331140351,0.05269957003729798,0.8706140350877193,0.9100748962975928,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300008,17.58575087558834,25.10205926463204,16.374554550438596,0.06615317205415112,0.8777412280701754,0.8743500935218802,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300009,14.08027305770567,22.020595109127655,14.91820860745614,0.05837700591702353,0.8695175438596491,0.893985024608771,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300010,11.89988252922524,18.76647701469222,14.19664884868421,0.0523016105991137,0.868421052631579,0.8953872533560986,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300011,14.130026248972202,25.433055312856727,14.680338541666666,0.05617898708385136,0.8662280701754386,0.9004821096471625,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300012,33.55212668641297,38.382278805305376,13.514597039473685,0.05027779216742644,0.8758223684210527,0.9046017442552046,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300013,19.07404199706127,25.48719157465861,12.832853618421053,0.046705561887000965,0.8678728070175439,0.9366566636047206,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300014,19.847329908959086,33.47429171747323,13.418688322368421,0.05686134764952627,0.875,0.892367434225937,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300015,30.36045842669659,33.9717944912637,12.435683936403509,0.048612247893355436,0.8665021929824561,0.9098845784812345,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300016,14.513269022830306,34.172164274333404,10.442537006578947,0.042985477966569964,0.8774671052631579,0.9361804149555285,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300017,9.502250421140523,22.244994258918425,12.794750548245615,0.051199449164249206,0.8695175438596491,0.9045913618355318,5000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300018,24.50946126215994,30.863456024525718,13.569250274122806,0.04836361203204862,0.8752741228070176,0.9182360119383233,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300019,7.875473402753439,14.483489494874911,13.594743695175438,0.05135809504075148,0.8725328947368421,0.9050303024802969,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300020,9.154904034899001,20.355298674048413,16.38558799342105,0.0630870976654234,0.8708881578947368,0.8962125078471274,5000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300021,17.42919928372666,21.29595989641836,13.667763157894736,0.049150003453515674,0.8758223684210527,0.9143961098221015,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300022,18.05124404196094,35.31383763391716,11.67749451754386,0.045748290509738915,0.871984649122807,0.9259630217566253,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300023,12.8615745356947,14.161857178783485,17.382298519736842,0.06593624810056638,0.8766447368421053,0.8622084875756542,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300024,7.775182585083589,10.441791354976672,14.39758086622807,0.05638755133678466,0.8752741228070176,0.8890621257656667,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300025,27.985159937934743,39.95963679922106,13.341968201754385,0.05342157065893079,0.8692434210526315,0.9229409940472855,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300026,14.405520703686989,18.468912414237728,16.038034539473685,0.06341119024047433,0.8643092105263158,0.8855143367630709,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300027,25.305793015751586,31.907468227779276,14.42053865131579,0.0587320118428179,0.8662280701754386,0.9276149648775653,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300028,26.718870769718844,31.432947720932166,13.440892269736842,0.055356618662798736,0.8692434210526315,0.9167625315187025,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
hybrid,300029,28.85376805113424,51.811723174989766,14.157860471491228,0.051462779734769995,0.8730811403508771,0.9110834628107847,15000.0,3623,10865,15000,moving_peaks,5,5000,3.0,abrupt,0.25,10
patrol,300000,28.260231523553205,44.765522869181474,42.300233004385966,0.16653931827600496,0.8714364035087719,0.7463881412553532,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300001,23.13418224472845,29.06853885900171,51.670949835526315,0.19936133600076308,0.8632127192982456,0.6572013122676251,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300002,16.237285086277474,27.492259540422253,42.85495476973684,0.16997102678502907,0.8739035087719298,0.7646743834463245,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300003,15.002574756541696,22.548455711459148,52.38473135964912,0.20557267923746375,0.8711622807017544,0.6614855717530047,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300004,13.564381049033122,19.69265949376078,48.06993558114035,0.19277416597596353,0.8697916666666666,0.6894212830843948,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300005,8.10728448907858,17.907970634687715,50.99910910087719,0.1874485056144298,0.8736293859649122,0.7252000377191032,2500.5,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300006,27.892970316083762,33.038081225429664,42.19610060307018,0.17055079258184835,0.8708881578947368,0.7236895007821429,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300007,12.202542311698089,16.599665794922835,48.83412143640351,0.19818690084243856,0.8667763157894737,0.6283936609947866,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300008,17.03426914929254,25.10205926463204,45.16310307017544,0.17875032273926286,0.8736293859649122,0.6553184780192332,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300009,14.283629091606112,22.020595109127655,46.10207648026316,0.17954238724545396,0.865953947368421,0.6813508890044193,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300010,14.30977076172975,19.174216136227663,53.06990131578947,0.21260113182124163,0.8703399122807017,0.6899390244451443,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300011,15.563487728633438,26.792183371284267,48.83418996710526,0.19060855811334987,0.8662280701754386,0.69016041754292,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300012,25.493455269302647,38.19746261996711,52.38075657894737,0.20606372599806602,0.8739035087719298,0.6750800048250636,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300013,18.997600938806706,23.486260524569605,44.824869791666664,0.17280462269518942,0.8675986842105263,0.6565215210138349,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300014,18.289649652432143,33.873389732258154,46.62462308114035,0.18217797131170008,0.8681469298245614,0.6962206897419237,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300015,29.592845738385098,35.85408255183354,40.56904468201754,0.15592947920983563,0.8730811403508771,0.7703634374392162,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300016,14.553841493359736,34.172164274333404,32.19133771929825,0.12127066929133858,0.8752741228070176,0.8344420127185604,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300017,9.61825551492754,22.244994258918425,44.703125,0.17453204862550079,0.8697916666666666,0.6928354990450802,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300018,25.010278650117314,30.863456024525718,42.396038925438596,0.16800856266321973,0.8760964912280702,0.6970236317877191,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300019,8.575568885100923,14.483489494874911,43.83932976973684,0.17910516462306245,0.8725328947368421,0.7402949574628287,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300020,9.298133079837868,20.355298674048413,42.79550438596491,0.16920875227767584,0.8730811403508771,0.7364562635041141,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300021,17.416757607148966,21.29595989641836,39.79485334429825,0.15703795317800184,0.8752741228070176,0.7900815651321257,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300022,18.691722576325215,35.00426873381161,34.55396792763158,0.14185315651333058,0.8755482456140351,0.736081167016405,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300023,12.072177396492163,13.147466197140623,63.33134594298246,0.24135570978518037,0.8634868421052632,0.5035421400080397,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300024,7.46504941802296,10.441791354976672,42.481496710526315,0.16808440680112358,0.875,0.7435058413628927,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300025,19.161349581418595,26.806698620893897,47.36931195175438,0.18088543825113967,0.865953947368421,0.7034188846361265,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300026,14.74465376071913,18.468912414237728,52.811848958333336,0.2139949405995303,0.8695175438596491,0.5651432088135655,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300027,25.151790826477463,32.553553395581616,41.4836211622807,0.16717555905840717,0.8703399122807017,0.7331339842877871,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300028,27.4708478589955,33.190152913768074,40.635211074561404,0.1626589782088642,0.8725328947368421,0.7418664195749972,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
patrol,300029,26.509101618161075,38.012987609367414,45.57325932017544,0.1777357497253633,0.8747258771929824,0.6780650716263296,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300000,28.906908877368938,44.765522869181474,21.153371710526315,0.07998018545379196,0.8884320175438597,0.8502842689524867,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300001,23.133607092338913,26.697442444450267,27.55941611842105,0.1035741728829949,0.8865131578947368,0.8118369197288774,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300002,17.650301601840205,27.492259540422253,19.42245751096491,0.07440157562541524,0.8878837719298246,0.8786662715705038,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300003,13.090394019548077,22.548455711459148,22.1015625,0.08422024960695702,0.8895285087719298,0.8484077747596676,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300004,13.565821900935966,20.579130098609788,22.419236567982455,0.08973744647050698,0.887609649122807,0.8147669679066922,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300005,8.481220370938358,15.372353921256746,23.03330592105263,0.08625520288582347,0.8845942982456141,0.8383999117860133,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300006,27.07739726652115,33.038081225429664,20.20802494517544,0.07726485875120873,0.8865131578947368,0.8690965307296656,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300007,12.1928651728102,16.352945018214214,26.772752192982455,0.10781021136064133,0.8873355263157895,0.7836294482218175,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300008,17.467305314663246,25.10205926463204,18.948773300438596,0.07651479831468436,0.8862390350877193,0.8471746179606567,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300009,13.261666818712422,22.020595109127655,22.24081688596491,0.08871312618269209,0.8870614035087719,0.8434001915495569,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300010,14.850605306948914,19.174216136227663,23.114446271929825,0.08908504720901116,0.8900767543859649,0.8253067846723423,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300011,15.73063825180795,26.792183371284267,21.795093201754387,0.08338738016848772,0.8867872807017544,0.8555120323779258,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300012,27.840954269838786,38.19746261996711,23.965529057017545,0.09519939736151402,0.8892543859649122,0.7937598414314981,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300013,20.15242216078544,25.48719157465861,20.305338541666668,0.07882973304323801,0.8895285087719298,0.8515735452387811,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300014,17.4019785266917,33.47429171747323,19.352761787280702,0.07378054237189649,0.8873355263157895,0.8605934859841066,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300015,29.416864822582973,35.85408255183354,19.533717105263158,0.07533253902472718,0.8865131578947368,0.8896746505707289,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300016,14.5338398219224,34.172164274333404,16.143983004385966,0.0652380422019616,0.890625,0.9153142213652312,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300017,9.955656377641693,22.244994258918425,20.246539199561404,0.07726054185661003,0.8898026315789473,0.8510378859130865,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300018,25.31991903089583,30.863456024525718,22.86804413377193,0.09234285640281807,0.887609649122807,0.8506245986368901,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300019,8.44247253720437,14.483489494874911,22.77597313596491,0.08473848252521067,0.8859649122807017,0.8430515408098943,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300020,9.366051586846039,20.355298674048413,18.365885416666668,0.07516037263434176,0.8870614035087719,0.8673182319533694,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300021,18.29315334010802,21.29595989641836,17.866981907894736,0.06588799138594517,0.8898026315789473,0.8977039163527062,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300022,20.63639395849637,35.00426873381161,18.98314144736842,0.0745797503108164,0.8925438596491229,0.8657372179690697,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300023,12.418975683008846,13.381192293561966,25.42677494517544,0.10024260947644703,0.8862390350877193,0.7779124828604516,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300024,8.136019997319123,10.441791354976672,21.260039747807017,0.0835733321163802,0.8884320175438597,0.831572880380336,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300025,19.429338923703142,27.824214793511334,23.919887609649123,0.09487023414836304,0.8884320175438597,0.8499461125936764,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300026,13.869824408508526,18.468912414237728,25.342550712719298,0.09998321892877425,0.8845942982456141,0.7786202351375667,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300027,24.928996103771098,31.907468227779276,21.868626644736842,0.0878399237924207,0.8862390350877193,0.8418946179639171,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300028,26.27085761775808,30.846815101021946,19.92636376096491,0.08007731558226275,0.8884320175438597,0.8580925730545835,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
periodic,300029,31.527545364526784,48.32065066773885,22.129180372807017,0.08869167875397156,0.8939144736842105,0.85037177475992,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300000,29.20379827517239,44.765522869181474,13.23999451754386,0.05444035778422433,0.8651315789473685,0.9047257617828636,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300001,23.80746626525557,26.697442444450267,17.197711074561404,0.06637225445503522,0.8678728070175439,0.8781344268799295,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300002,17.366159351441706,27.492259540422253,12.86461759868421,0.05367703831428967,0.868421052631579,0.916349446263628,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300003,13.889169725573769,22.548455711459148,14.086211622807017,0.05388962824274158,0.8678728070175439,0.9022826665485945,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300004,12.701103294754049,20.121974564241476,14.055886787280702,0.05515156616936041,0.871984649122807,0.8802045350771516,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300005,8.441431310694853,15.372353921256746,14.15515350877193,0.0572693284501718,0.8648574561403509,0.8879349990758949,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300006,27.984180020602683,33.038081225429664,12.514802631578947,0.04605047313164802,0.8667763157894737,0.9257034403783938,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300007,12.147093880428818,16.352945018214214,16.051089638157894,0.05967567170879956,0.8599232456140351,0.8584934105503155,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300008,16.68990757218636,25.10205926463204,12.6015625,0.04711566687387761,0.8722587719298246,0.894588488759043,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300009,13.661215633026435,22.020595109127655,13.809861567982455,0.057693874477313146,0.8626644736842105,0.8947124096656318,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300010,14.580414285463343,19.174216136227663,14.5546875,0.05560645037243152,0.8689692982456141,0.8972509223585026,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300011,14.26945993841204,26.792183371284267,13.865200109649123,0.05273842208868629,0.8711622807017544,0.9004814157810385,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300012,27.577186201708944,38.19746261996711,16.067948190789473,0.06129342795966294,0.8736293859649122,0.8663186236138666,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300013,19.977422640458887,25.48719157465861,12.695655153508772,0.04886940530460008,0.8662280701754386,0.9126039846414264,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300014,17.284925167326346,33.47429171747323,12.305407072368421,0.047803594863142104,0.8681469298245614,0.9220908751833385,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300015,29.95251584149481,35.85408255183354,12.173519736842104,0.043349383547451305,0.8706140350877193,0.9217507594048758,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300016,14.063209360490529,34.172164274333404,10.877946820175438,0.04012337684763088,0.8706140350877193,0.9417920509756905,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300017,9.665829467173054,22.244994258918425,13.064281798245615,0.05571168324354193,0.8670504385964912,0.9063448203046122,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300018,25.828099441574263,30.863456024525718,14.403543037280702,0.05752571142422987,0.8722587719298246,0.8859134459267594,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300019,8.692647750762664,14.483489494874911,14.162006578947368,0.05327155857162592,0.8604714912280702,0.895212145979217,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300020,8.834113534690598,20.355298674048413,12.960389254385966,0.05322623117833956,0.8681469298245614,0.9121172628179308,500.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300021,18.01353490146806,21.29595989641836,12.06078673245614,0.046648363033568174,0.8733552631578947,0.915222164214307,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300022,20.673935668530515,35.00426873381161,12.021998355263158,0.04645949889487498,0.8755482456140351,0.9121768589506983,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300023,12.418975683008846,13.381192293561966,16.50791529605263,0.06332344764470231,0.8675986842105263,0.868917334168471,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300024,7.594001030428272,10.441791354976672,13.615028782894736,0.05461556888722243,0.8637609649122807,0.898749353833271,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300025,19.491724188789675,27.824214793511334,14.947676809210526,0.05986561507114242,0.865953947368421,0.897613626959454,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300026,13.624851149573432,18.468912414237728,16.044407894736842,0.06666981183273143,0.8654057017543859,0.8594280715982644,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300027,24.928996103771098,31.907468227779276,13.820483826754385,0.05094008520316539,0.8648574561403509,0.9021980642967071,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300028,26.21971762923873,30.37574407967027,12.654125548245615,0.05057134100013814,0.8697916666666666,0.9028498391519855,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
sentinel,300029,31.627971551935087,48.32065066773885,13.809347587719298,0.056285830225169226,0.8706140350877193,0.9036374831652714,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300000,27.678339897845206,31.29527894494647,50.29639528508772,0.19517435937284155,0.8273026315789473,0.6424125955085921,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300001,19.61624462139621,24.42109913379477,50.10927220394737,0.1947777361163188,0.8410087719298246,0.7113957967602067,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300002,15.83056436293367,25.643388645433056,36.33655427631579,0.14674419809365935,0.8399122807017544,0.793640724119578,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300003,12.128447991045816,20.06104933441012,50.37195038377193,0.20020570002762814,0.8396381578947368,0.6945687812647694,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300004,12.414749742303123,15.949512757428145,42.47409539473684,0.17138715664927848,0.8366228070175439,0.669501567499475,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300005,8.445837176331967,13.615303453738164,46.28447094298246,0.1796230891917019,0.8426535087719298,0.7187188268344474,5000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300006,25.01633759105421,37.30121106631411,45.024568256578945,0.1778964683964943,0.8325109649122807,0.7173490345822764,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300007,11.20613207764619,15.733465247316243,50.261067708333336,0.20040643562646776,0.8149671052631579,0.6310294839430345,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300008,16.452966773642014,22.937595747859454,36.954529879385966,0.1400807458004153,0.8615679824561403,0.7687188826412403,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300009,11.552225326609335,18.50556621924963,47.00116502192982,0.17619944916424918,0.8248355263157895,0.6226187294883673,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300010,11.77895111907349,15.895335099000077,52.99170778508772,0.21472125811576181,0.8344298245614035,0.6873006472180067,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300011,11.273148317920404,17.75998245612942,43.153851425438596,0.16614915323084614,0.8473135964912281,0.7236286592757961,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300012,16.90663000980493,36.80647083656546,55.097210800438596,0.21993812245508787,0.8297697368421053,0.6695019450414399,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300013,18.590459246828463,26.601163421124173,43.11016310307018,0.17038243369249895,0.8486842105263158,0.7133632536214214,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300014,15.750532689787132,24.17250119500531,40.34745065789474,0.1604536883547451,0.8495065789473685,0.8027329227575184,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300015,29.166038975525893,32.19339640119764,41.852007949561404,0.17100125710711597,0.8305921052631579,0.7408557427656246,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300016,13.063742379077608,33.49295510455218,29.831825657894736,0.11444582653593739,0.8591008771929824,0.8352625854820114,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300017,8.178517019800287,15.68140206367816,43.33340186403509,0.17547097320071836,0.8358004385964912,0.6920062629672671,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300018,21.450942977101832,25.46482666655436,53.90905975877193,0.21775603501864899,0.8234649122807017,0.561537897859018,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300019,6.69642219669269,10.321809236761416,45.37791255482456,0.1756131395033954,0.8374451754385965,0.684595618722158,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300020,7.904522207732831,15.70262347479671,29.963678728070175,0.11679269258009416,0.8651315789473685,0.7484379092847881,2500.5,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300021,17.22095349931306,20.83681395834103,34.97053179824562,0.1313889354839417,0.8514254385964912,0.8259458834376004,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300022,19.06961032637141,29.894403814837478,38.35368695175438,0.14489588198405023,0.8500548245614035,0.7652609425249962,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300023,12.032071164463012,13.955471763216352,75.05975877192982,0.28512979189004883,0.7949561403508771,0.41915618162721036,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300024,6.363280811624406,10.718703444510076,41.92584978070175,0.16371050178486463,0.8448464912280702,0.7431975256912849,5000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300025,31.09955060101916,40.29483881300453,48.356976425438596,0.18240282670258323,0.8294956140350878,0.6739169955383033,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300026,11.229896147473017,10.407134801231479,62.664884868421055,0.24012834127641935,0.8179824561403509,0.5432199999481749,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300027,24.56694891156086,34.384688253323986,40.93064692982456,0.15611216772245576,0.8500548245614035,0.7299135344740976,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300028,25.94504995889065,28.156725690885786,40.98526589912281,0.16069722370230036,0.840734649122807,0.7168961400611419,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
none,300029,24.11657511453567,41.94386230193461,46.057188870614034,0.1768453902143811,0.8432017543859649,0.7302411998264215,15000.0,0,14488,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300000,26.05282765073857,31.651629442326026,41.34268777412281,0.16157885239673986,0.8338815789473685,0.6905586264539817,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300001,20.433649353050647,25.91196201342111,46.626027960526315,0.171240998932151,0.8303179824561403,0.7155053026347646,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300002,18.19819275239113,36.42216986945615,34.11828399122807,0.14260513556967658,0.8470394736842105,0.8176803635586208,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300003,15.15612502788992,22.976874480671448,43.8479646381579,0.17439815637080452,0.8396381578947368,0.7441512316077613,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300004,12.502579126930444,20.09735857185442,39.43369654605263,0.15585968078003407,0.8333333333333334,0.6875931195000897,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300005,7.914093424481788,13.627469795483293,40.904296875,0.16298219712667494,0.8473135964912281,0.7682446470751482,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300006,24.91980325754523,32.480458608504044,39.884320175438596,0.1534065711632537,0.8305921052631579,0.7575325404444379,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300007,12.374620183594061,18.266975089173222,47.12736430921053,0.17863741538886585,0.8201754385964912,0.5933977888535313,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300008,16.70374679747858,23.167412631046954,35.63545093201754,0.13757727241331674,0.8566337719298246,0.7390805165395886,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300009,10.883504008089487,15.617063554287533,41.814898574561404,0.1591380024865313,0.8289473684210527,0.7080100625352738,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300010,11.676695441571669,20.207850873314186,46.24208470394737,0.1887336725453178,0.8418311403508771,0.7426289478786045,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300011,15.50346220896894,26.260640368739107,35.430132949561404,0.13843958923994149,0.852796052631579,0.7748077358448531,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300012,18.398248980203302,37.55482815012267,48.352110745614034,0.19098346848639536,0.8248355263157895,0.7002461956683609,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300013,14.024827925795764,22.133895342761022,37.90628426535088,0.14731664915240858,0.8388157894736842,0.7212650489237211,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300014,19.54497836467681,29.83540088303087,39.09974643640351,0.15177877641939494,0.8390899122807017,0.7921419282926825,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300015,30.627877173342668,38.06862352605941,36.10331003289474,0.143188156167979,0.8453947368421053,0.7915784673734957,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300016,22.2290191388008,43.774838588011384,24.655838815789473,0.09369122513742799,0.8730811403508771,0.9043368743546447,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300017,10.254548435621256,21.16353444095538,37.31774259868421,0.1431928499343284,0.8456688596491229,0.7587403124237921,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300018,39.93213132801344,41.17791659093048,44.15827165570175,0.18056254481347728,0.8377192982456141,0.6828266750307196,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300019,7.098681461519783,10.448432674994478,38.59745065789474,0.1546079183906836,0.8440241228070176,0.767396481375835,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300020,9.45118710449202,20.795554672515973,29.769565515350877,0.11574923748566517,0.8700657894736842,0.761173507475383,2500.5,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300021,18.65761812625414,22.40222407915369,32.90227521929825,0.12633350929817982,0.8500548245614035,0.8102537700926159,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300022,21.18084836028547,39.036781593518334,29.396552905701753,0.11427010151691565,0.8612938596491229,0.8197955035530231,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300023,12.887146953398936,14.25904950966796,65.58470394736842,0.2612116091025902,0.8092105263157895,0.46163990048497505,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300024,8.736040621774299,13.55728415340973,37.10331003289474,0.14466958762830084,0.850328947368421,0.8058846149235098,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300025,33.55263987736081,42.065075225471546,41.68184621710526,0.16201305428926646,0.8267543859649122,0.7045546223414396,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300026,12.158109265380991,14.585819692459616,54.813904879385966,0.21342236962704222,0.8212719298245614,0.5957995336260141,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300027,24.36864225596546,31.796091727024006,43.107421875,0.16687171916010501,0.8355263157894737,0.7276997091928987,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300028,28.30099623602971,35.39323303843601,32.65186403508772,0.1294801314583484,0.8525219298245614,0.8166058134823835,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
immigrants,300029,25.219597750166947,31.5144318856634,43.2614103618421,0.17186960388175163,0.8484100877192983,0.7388942654605285,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300000,30.39878023628353,44.765522869181474,46.17711759868421,0.1783726801145471,0.8327850877192983,0.7007480493189313,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300001,24.214617267744213,26.697442444450267,53.8655427631579,0.2232250950813166,0.8100328947368421,0.624075041837446,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300002,17.50441800083074,27.492259540422253,35.839398300438596,0.14492274266155328,0.846765350877193,0.7678063667206613,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300003,14.386547597815307,22.548455711459148,45.40138432017544,0.17507897518840848,0.8368969298245614,0.7343186397511949,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300004,13.94933435139748,20.00588462917484,38.211280153508774,0.150028909489384,0.8396381578947368,0.7218834725100389,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300005,9.032879938178523,15.372353921256746,42.60440652412281,0.1706787748022725,0.8341557017543859,0.6893365212889819,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300006,30.99275938749387,33.038081225429664,38.434895833333336,0.1497601485395466,0.8390899122807017,0.7637975547222583,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300007,11.33892114120481,14.039962239625709,46.559895833333336,0.17437987809089656,0.8333333333333334,0.6933531921572103,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300008,18.035434386195156,25.10205926463204,37.553659539473685,0.14801291971179042,0.8552631578947368,0.7482117190707932,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300009,13.876251122329787,22.020595109127655,42.75702439692982,0.16758779261693166,0.8130482456140351,0.6815650837594069,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300010,14.516302481251858,19.174216136227663,47.81188322368421,0.181117488466354,0.8410087719298246,0.7338294021455031,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300011,15.289738470992162,26.792183371284267,40.04889665570175,0.15468903146975047,0.850328947368421,0.7425379897440899,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300012,26.932424457851948,38.19746261996711,46.108244243421055,0.18578381170007258,0.837171052631579,0.6508691644712635,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300013,20.38283274698354,25.48719157465861,37.28176398026316,0.14486502989209682,0.8358004385964912,0.7527547913523396,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300014,17.63679405839795,33.47429171747323,36.95596902412281,0.14485663593037712,0.8434758771929824,0.7982866719839562,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300015,30.381434845458376,35.85408255183354,38.2327302631579,0.15004602289297173,0.8377192982456141,0.739086028895187,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300016,13.945902925076801,34.172164274333404,29.61221902412281,0.1138304806197471,0.8596491228070176,0.8368410662474806,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300017,10.006582476398341,22.244994258918425,37.61520010964912,0.14798401159284913,0.8481359649122807,0.7295584274734788,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300018,25.80528063620973,30.863456024525718,40.44685444078947,0.15533725088092057,0.8423793859649122,0.7133626665744635,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300019,8.176410933965526,14.483489494874911,43.50332373903509,0.17823486496753693,0.8382675438596491,0.733729966443159,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300020,9.100789931879293,20.355298674048413,30.97642543859649,0.12286097872634341,0.8637609649122807,0.7697143119824187,2500.5,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300021,17.638173871003062,22.041844838737063,33.46902412280702,0.13633076909794173,0.8516995614035088,0.8015364142427432,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300022,19.86083403935781,35.00426873381161,32.984820449561404,0.13628975859925405,0.8511513157894737,0.799509463715317,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300023,12.957151812390617,14.450387125676052,66.21864720394737,0.2637093780218262,0.8045504385964912,0.48104584881254586,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300024,8.293047962472388,10.441791354976672,39.420949835526315,0.15073948404475757,0.8434758771929824,0.7356248503683743,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300025,20.396443248560512,27.824214793511334,44.069764254385966,0.1770261344799005,0.8253837719298246,0.7037643608042492,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300026,13.318467598324366,18.862881516935094,50.202199835526315,0.19726007042431098,0.8201754385964912,0.6260562218636613,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300027,26.393710485033957,31.907468227779276,43.69017269736842,0.1642114328636552,0.8399122807017544,0.7227831344084519,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300028,26.1469770110446,31.366513354501492,38.73906935307018,0.15469091582850386,0.8440241228070176,0.7469252004424325,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hypermutation,300029,28.763603960858816,48.32065066773885,40.180235745614034,0.15673368063092988,0.8396381578947368,0.7179205944506675,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300000,27.327165174524122,44.765522869181474,38.32243695175438,0.1479993351982318,0.8111293859649122,0.6873184029217139,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300001,23.40232373896989,26.697442444450267,30.64453125,0.12109249090574206,0.8511513157894737,0.8791553093090223,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300002,16.502806457059936,27.492259540422253,27.46402138157895,0.10968543953935583,0.8462171052631579,0.8415362953863272,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300003,14.387194138803297,22.548455711459148,39.22142269736842,0.15513257525923296,0.8388157894736842,0.759541905058925,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300004,13.125110943903161,20.554022175788344,35.637061403508774,0.1358364846663904,0.8105811403508771,0.6285655627553602,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300005,8.724446978871683,15.372353921256746,45.79118695175438,0.17979470288253444,0.8294956140350878,0.6991435967710421,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300006,26.370667419051607,33.038081225429664,32.2717927631579,0.13178831675645805,0.8536184210526315,0.8340754437552175,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300007,11.851422250152947,16.352945018214214,43.04139254385965,0.16974271102625332,0.831140350877193,0.6861018788661377,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300008,17.41807052057859,25.10205926463204,30.694284539473685,0.12281594255213713,0.8569078947368421,0.8337328107283072,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300009,14.106236995017078,22.020595109127655,44.912760416666664,0.178838784817468,0.8333333333333334,0.6827585507308456,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300010,14.159510232552115,19.174216136227663,39.01065652412281,0.15990262387705922,0.8508771929824561,0.7492999279565057,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300011,15.191906804897,26.792183371284267,29.63661595394737,0.11263870936089129,0.8492324561403509,0.8189871069325035,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300012,18.74731662201685,38.19746261996711,26.62924890350877,0.10438790751485012,0.8648574561403509,0.9015550433457824,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300013,20.414758147788326,25.48719157465861,30.91430235745614,0.1248026391163824,0.8442982456140351,0.7634715678079514,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300014,15.525007019886164,33.47429171747323,24.340117872807017,0.09757458017857418,0.8495065789473685,0.9118018067866083,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300015,29.35249561175242,35.85408255183354,29.289268092105264,0.11789717157065893,0.850328947368421,0.8356186345280278,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300016,13.436778357707402,34.172164274333404,24.41272615131579,0.09351586027075562,0.8462171052631579,0.8620284340460155,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300017,9.433231376966962,22.244994258918425,31.921875,0.13693297589446055,0.8423793859649122,0.7661251810900923,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300018,24.243292171374346,30.863456024525718,50.317228618421055,0.19140098688321852,0.8388157894736842,0.7232255341794039,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300019,8.093105738298535,14.483489494874911,35.79173519736842,0.14189245395860606,0.8481359649122807,0.7587462408042255,4000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300020,9.067682670848972,20.355298674048413,28.19613486842105,0.1145555989985901,0.8489583333333334,0.7321901319828504,2500.5,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300021,17.11999673638498,21.29595989641836,28.659470942982455,0.11147405573755034,0.8146929824561403,0.7898461174606832,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300022,19.151447054716566,35.00426873381161,37.94239994517544,0.14562180549799694,0.8580043859649122,0.608701129753069,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300023,12.418077626358581,13.381192293561966,72.98749314692982,0.28462024415259496,0.8174342105263158,0.46241787547617524,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300024,8.232021799004965,10.441791354976672,32.618489583333336,0.12077427410389491,0.8396381578947368,0.7929742034934615,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300025,18.566687345268846,27.824214793511334,41.05187774122807,0.1608582849841138,0.8366228070175439,0.7443196020870785,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300026,12.551992563510701,18.71433153862282,39.78457373903509,0.15449816305856504,0.8097587719298246,0.650570319618663,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300027,24.631297242614075,31.907468227779276,39.91382264254386,0.15276645545403317,0.8157894736842105,0.7326399614889695,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300028,21.85032349104469,29.444846683096515,36.09693667763158,0.1449721128608924,0.8549890350877193,0.8195366862433998,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
memory,300029,28.008400190591406,48.32065066773885,46.269976699561404,0.179062629506838,0.8127741228070176,0.7105599946340129,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300000,29.465448982034506,44.765522869181474,23.79043311403509,0.09077958859238522,0.8325109649122807,0.7755285749829693,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300001,23.1816579956752,26.230801992487972,26.896792763157894,0.10599810920016578,0.8111293859649122,0.6681331134967718,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300002,16.105023923207597,27.492259540422253,21.257743969298247,0.07893441773725653,0.8429276315789473,0.7856563799257761,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300003,15.312329846520441,22.548455711459148,21.81698876096491,0.08315849910208592,0.8412828947368421,0.6965924850724341,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300004,13.551278452615513,21.25791825161742,21.630345394736842,0.09052851740571902,0.8410087719298246,0.7262579133873078,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300005,8.705075735940747,15.372353921256746,29.230023300438596,0.11924162234654881,0.8316885964912281,0.7258497527926813,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300006,31.209851221441546,33.038081225429664,21.403885690789473,0.08383229440069992,0.8344298245614035,0.8069006896472342,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300007,12.287042156074833,16.697431074231687,21.15977933114035,0.07773216259151816,0.8166118421052632,0.6722938501180122,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300008,18.728375279069905,25.10205926463204,22.404810855263158,0.0874239164457513,0.8596491228070176,0.7757395798989576,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300009,13.593635787463462,22.020595109127655,24.940481085526315,0.10373675878234519,0.8207236842105263,0.6928720074945217,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300010,14.358144624299333,19.174216136227663,23.22950932017544,0.09167662293309828,0.8368969298245614,0.7409766905035783,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300011,15.9971005367954,26.792183371284267,21.161321271929825,0.08217458974426443,0.8432017543859649,0.7739472358586599,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300012,22.779867142517976,38.19746261996711,27.00548245614035,0.10221234681191167,0.8385416666666666,0.7116884865688022,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300013,18.608178490149097,25.48719157465861,23.89233826754386,0.1004782399732928,0.8410087719298246,0.7740023346945727,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300014,18.929611310449673,33.47429171747323,19.322334155701753,0.07580231212874707,0.8385416666666666,0.8174683956787384,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300015,29.856594086713677,35.85408255183354,19.621265076754387,0.07196821751447735,0.8363486842105263,0.7555418678798719,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300016,14.224194686384122,34.172164274333404,16.06894188596491,0.06658486151402127,0.8577302631578947,0.8649272365445728,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300017,9.959034387472178,22.244994258918425,19.48739035087719,0.07286186608801093,0.8410087719298246,0.7587988841644709,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300018,25.16691792007184,30.863456024525718,18.970634594298247,0.0732664207818321,0.846765350877193,0.7003357640154823,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300019,7.903870779646061,14.483489494874911,25.12547971491228,0.0967186016495745,0.840734649122807,0.7268324064934192,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300020,9.371018231315839,20.355298674048413,16.913788377192983,0.07150935902748998,0.8665021929824561,0.8161740169636198,5000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300021,18.129135446946858,21.29595989641836,15.446340460526315,0.0614942834722414,0.8492324561403509,0.846482821854249,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300022,20.050341569868625,35.00426873381161,16.734820449561404,0.06511387967951374,0.8497807017543859,0.7724789229915106,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300023,12.217187444903287,13.243312846820212,41.15957373903509,0.16678291447121738,0.7955043859649122,0.5272775387585426,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300024,6.81993647266453,10.441791354976672,20.679413377192983,0.07722107310599331,0.8511513157894737,0.758078268752457,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300025,18.81204815715872,27.824214793511334,24.80931332236842,0.09266538023207625,0.8327850877192983,0.7070489201685706,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300026,13.916247626223415,19.01202807721713,33.39319490131579,0.13060332918911452,0.831140350877193,0.6460406453015568,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300027,25.23955137293857,31.907468227779276,26.382127192982455,0.10470014576028874,0.8440241228070176,0.7436338104508017,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300028,26.04481788934846,31.280960104505574,17.935615405701753,0.06871141175883717,0.840734649122807,0.7606144544459849,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
restart,300029,28.896527211691183,48.32065066773885,21.21789336622807,0.08267452725207594,0.8451206140350878,0.7450027761346445,15000.0,3622,10866,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300000,29.0313141564051,44.765522869181474,21.87410910087719,0.08737286745406826,0.8689692982456141,0.8498238906961953,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300001,20.569084315764883,26.697442444450267,25.12938596491228,0.09382662487912696,0.8777412280701754,0.819782110649307,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300002,15.126131255284518,28.41284471755677,21.26504248903509,0.07875317668624754,0.8700657894736842,0.8627495933366636,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300003,14.280990359104074,25.943043048829797,23.61605674342105,0.08909159107304569,0.8656798245614035,0.8015963556184748,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300004,13.21436034468777,20.44430164680296,21.98170230263158,0.09131742989363173,0.8714364035087719,0.8254510758074384,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300005,7.939024517407212,15.372353921256746,23.22765899122807,0.08891130933194755,0.8678728070175439,0.8340196327969622,5000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300006,27.828637728772755,33.038081225429664,22.80530427631579,0.08507951719850809,0.8681469298245614,0.8398577378181148,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300007,12.188470961960792,16.352945018214214,23.15858004385965,0.08893450407514852,0.8648574561403509,0.8001796965368324,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300008,17.157416941937356,25.10205926463204,21.97522615131579,0.08499641697748309,0.8711622807017544,0.8024563156453949,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300009,13.806836049274253,22.020595109127655,21.995408442982455,0.08407585633484412,0.8708881578947368,0.860871046553473,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300010,12.6853206893824,18.713389259341135,24.09584018640351,0.09253095693082224,0.8697916666666666,0.8506999880901582,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300011,14.418486063351512,25.433055312856727,23.831003289473685,0.0932503194502003,0.871984649122807,0.8216503884365153,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300012,34.83388837860981,38.95714304256268,24.498595120614034,0.0959893890730764,0.8766447368421053,0.7799626711955174,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300013,19.172976673301985,25.48719157465861,22.264939692982455,0.0836495458626882,0.8697916666666666,0.862838419732268,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300014,17.94878482639909,33.47429171747323,22.91334292763158,0.09077831485428356,0.875,0.8183331114073932,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300015,30.712479466124304,34.161138397844866,21.80760005482456,0.08528709939218122,0.8706140350877193,0.858157501515251,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300016,13.981802938027002,34.172164274333404,17.511307565789473,0.07195291994750656,0.871984649122807,0.8964977090554191,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300017,9.358462641886035,22.244994258918425,20.82336211622807,0.08140044377676475,0.8728070175438597,0.8469261212685193,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300018,25.640852426116137,30.863456024525718,22.523643092105264,0.08672431447713773,0.8785635964912281,0.8212342659263431,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300019,8.112755586298253,14.483489494874911,22.03378563596491,0.08365710042823594,0.8728070175438597,0.8320470709220423,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300020,9.173125832951479,20.355298674048413,22.767132675438596,0.09256717087995579,0.8736293859649122,0.8279200292088297,2000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300021,18.038051956549694,21.29595989641836,20.05479029605263,0.07853942188147534,0.8725328947368421,0.8432022024383112,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300022,18.97524763100457,35.31383763391716,21.536595394736842,0.0836495458626882,0.8703399122807017,0.8449983721023897,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300023,12.06363396403812,13.123117414646607,25.32480126096491,0.09475583644149745,0.8728070175438597,0.7629747330890924,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300024,7.656332406207775,10.441791354976672,23.12866639254386,0.09539434283982046,0.8728070175438597,0.8337326073735433,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300025,25.92789744280059,39.95963679922106,23.699047423245613,0.09034828705622325,0.8703399122807017,0.8209598983528122,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300026,14.30747959926464,18.468912414237728,25.451206140350877,0.09708565760420297,0.8667763157894737,0.7989005248153425,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300027,24.926407739925505,31.907468227779276,23.84107730263158,0.09694595617981963,0.8733552631578947,0.8229208884451888,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300028,27.843682290136197,34.828573669318324,21.850911458333332,0.08822113724271309,0.8758223684210527,0.8429378230206643,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10
hybrid,300029,30.83054802433835,51.811723174989766,22.80239172149123,0.087011327531427,0.8796600877192983,0.8545804442295994,15000.0,3623,10865,15000,moving_peaks,5,5000,6.0,abrupt,0.25,10


==> anc/results/dynamic_ea_strong_summary.csv <==
name,severity,policy,runs,mean_regret,ci_low,ci_high,selection_error,mean_recovery
bitmatching,0.01,patrol,30,439.01403508771926,437.2698830409356,440.68538011695904,0.0866142771307461,15000.0
bitmatching,0.01,periodic,30,438.87134502923976,437.10347953216376,440.64679824561404,0.03372887948656131,15000.0
bitmatching,0.01,sentinel,30,438.7707602339182,437.0075,440.56374269005846,0.02912775375789543,15000.0
bitmatching,0.01,none,30,429.32865497076017,427.73967836257304,430.88669590643275,0.02638280586363108,15000.0
bitmatching,0.01,immigrants,30,437.3450292397662,435.2156286549709,439.21067251461994,0.03919810695720784,15000.0
bitmatching,0.01,hypermutation,30,436.29005847953215,434.8338742690059,437.7141959064327,0.031095548007157,15000.0
bitmatching,0.01,memory,30,437.8286549707603,436.1980263157895,439.4573391812866,0.03201562678916456,15000.0
bitmatching,0.01,restart,30,439.6210526315789,437.9722076023391,441.31665204678364,0.03373550608348664,15000.0
bitmatching,0.01,hybrid,30,439.0549707602339,437.55614035087723,440.56790935672507,0.08012636850583736,15000.0
bitmatching,0.05,patrol,30,444.97309941520456,442.49473684210534,447.48390350877196,0.15496435011595772,15000.0
bitmatching,0.05,periodic,30,444.36140350877196,441.7324561403509,446.8988596491228,0.09099775250177415,15000.0
bitmatching,0.05,sentinel,30,443.2421052631579,441.0145614035087,445.39953216374266,0.06540620436086782,15000.0
bitmatching,0.05,none,30,441.16959064327483,437.14383040935667,445.0527631578947,0.10710179525256712,15000.0
bitmatching,0.05,immigrants,30,443.7122807017544,440.7531871345029,446.756096491228,0.11855760835085674,15000.0
bitmatching,0.05,hypermutation,30,443.19415204678364,440.24204678362577,446.22986842105263,0.10097279496678412,15000.0
bitmatching,0.05,memory,30,445.30701754385956,442.1016228070176,448.4588157894737,0.11392539848628501,15000.0
bitmatching,0.05,restart,30,446.0970760233918,443.41543859649124,448.6421929824561,0.12097104685464707,15000.0
bitmatching,0.05,hybrid,30,444.746783625731,442.4912280701755,446.8345906432748,0.12100334973661918,15000.0
bitmatching,0.2,patrol,30,462.3362573099417,459.33614035087726,465.4012426900586,0.2441199957507139,15000.0
bitmatching,0.2,periodic,30,462.8216374269006,459.9448245614034,465.7311111111111,0.17370279568150687,15000.0
bitmatching,0.2,sentinel,30,460.3929824561404,457.7011695906433,463.1883040935673,0.10642484026090071,15000.0
bitmatching,0.2,none,30,464.00701754385966,460.07992690058484,467.79385964912274,0.25055372594142106,15000.0
bitmatching,0.2,immigrants,30,460.80233918128664,458.4236403508772,463.11935672514613,0.25384492266500314,15000.0
bitmatching,0.2,hypermutation,30,465.6859649122808,462.3145029239766,468.9371783625731,0.25978656544028483,15000.0
bitmatching,0.2,memory,30,466.4625730994151,463.43266081871343,469.42080409356726,0.26827017058015595,15000.0
bitmatching,0.2,restart,30,458.40818713450295,456.82385964912277,459.93542397660815,0.24901910504973426,15000.0
bitmatching,0.2,hybrid,30,460.4269005847953,457.7665497076024,463.14976608187135,0.17364863422591179,15000.0
moving_peaks,1.0,patrol,30,17.513860506409355,15.109189448422564,19.95429373966679,0.06566319232482636,13308.383333333333
moving_peaks,1.0,periodic,30,17.391220521013548,15.023560593610569,19.777045677172467,0.03039142992268511,13658.366666666667
moving_peaks,1.0,sentinel,30,17.35132068491856,14.979545219669953,19.73940934540084,0.01917290050457874,13658.366666666667
moving_peaks,1.0,none,30,16.573242003133217,14.087367002441018,19.090470185149492,0.07022006671223845,14108.366666666667
moving_peaks,1.0,immigrants,30,18.346136336611025,15.568411952988532,21.24295029976946,0.0627500740130437,14583.35
moving_peaks,1.0,hypermutation,30,18.068936534040365,15.66648075887988,20.495405515489477,0.06045263578620655,14550.0
moving_peaks,1.0,memory,30,16.68483245549353,14.517678194620242,18.915532866754614,0.043681574598496836,14583.35
moving_peaks,1.0,restart,30,17.574265539374746,15.27913125976227,19.862291488426568,0.03363212406056298,14533.333333333334
moving_peaks,1.0,hybrid,30,18.211361999499115,15.677968695898223,20.84012440431605,0.027986578706170495,13883.35
moving_peaks,3.0,patrol,30,17.641626826897774,15.26346216243733,20.131168807506107,0.11277789035964804,13216.683333333332
moving_peaks,3.0,periodic,30,17.68776940922461,15.33573862436147,20.092986285769893,0.054796259984132095,13916.683333333332
moving_peaks,3.0,sentinel,30,17.64383763326918,15.345159319218261,20.022451345208186,0.034213545547303666,14333.333333333334
moving_peaks,3.0,none,30,16.39246712506658,13.997874868393446,18.792845361246457,0.11829476766793039,12750.05
moving_peaks,3.0,immigrants,30,18.48618191275516,15.712186202331411,21.34574083029994,0.10332398109410303,13833.35
moving_peaks,3.0,hypermutation,30,18.153935028710457,15.810890294846345,20.606456045206983,0.10414516406849,14333.333333333334
moving_peaks,3.0,memory,30,17.000877083532963,14.745256278427235,19.3139629654135,0.08294364271260685,13300.016666666666
moving_peaks,3.0,restart,30,18.24293758523348,15.71842923154517,20.803739810355985,0.05709517207953821,14166.666666666666
moving_peaks,3.0,hybrid,30,18.30529774020183,15.775782538432146,20.94256719893451,0.054815987630566644,14333.333333333334
moving_peaks,6.0,patrol,30,17.79018961247624,15.540058049975865,20.159506247521442,0.17972633380165928,14583.35
moving_peaks,6.0,periodic,30,18.11166655086812,15.711864313077761,20.584827990037763,0.08448576056099712,14666.666666666666
moving_peaks,6.0,sentinel,30,18.040368562181193,15.558506316771124,20.59246776542111,0.05387448889338394,13850.0
moving_peaks,6.0,none,30,16.42485630784682,13.976380507548352,18.92300238606209,0.17755103263316496,13916.683333333332
moving_peaks,6.0,immigrants,30,18.298081286393767,15.55956807295837,21.147430141133345,0.15786033521211895,13916.683333333332
moving_peaks,6.0,hypermutation,30,18.322428246099502,15.855661938764666,20.87503777507528,0.16328817158089157,14250.016666666666
moving_peaks,6.0,memory,30,17.11369244735054,14.97110827923265,19.340068680540664,0.14342921055281102,13550.016666666666
moving_peaks,6.0,restart,30,17.980668158920086,15.60387244594216,20.424976461838682,0.08921954232308518,14333.333333333334
moving_peaks,6.0,hybrid,30,18.258349440243737,15.615681194468218,21.023733913043845,0.08806994605389237,14233.333333333334


==> anc/results/dynamic_ea_strong_tests.csv <==
name,severity,baseline,p_raw,effect,p_holm
bitmatching,0.01,patrol,0.9835895628020082,-0.004301075268817204,1.0
bitmatching,0.01,periodic,0.9917936964861065,-0.002150537634408602,1.0
bitmatching,0.01,sentinel,0.4590089160341665,0.15483870967741936,1.0
bitmatching,0.01,none,1.862645149230957e-09,1.0,8.940696716308594e-08
bitmatching,0.01,immigrants,0.4399667661637068,0.16559139784946236,1.0
bitmatching,0.01,hypermutation,2.3519771945519353e-06,0.9870967741935484,0.00010819095094938902
bitmatching,0.01,memory,0.001896999799477039,0.6494623655913978,0.07398299217960452
bitmatching,0.01,restart,0.18123001086451307,-0.27956989247311825,1.0
bitmatching,0.05,patrol,0.6732716673306995,-0.08817204301075268,1.0
bitmatching,0.05,periodic,0.5646633552614215,0.12043010752688173,1.0
bitmatching,0.05,sentinel,0.02666118498682535,0.47126436781609193,0.9331414745388873
bitmatching,0.05,none,0.009301122277975082,0.535483870967742,0.34414152428507805
bitmatching,0.05,immigrants,0.4161298982799053,0.17419354838709677,1.0
bitmatching,0.05,hypermutation,0.03775938105339064,0.4344086021505376,1.0
bitmatching,0.05,memory,0.9515264742076397,-0.015053763440860216,1.0
bitmatching,0.05,restart,0.054921628907322884,-0.4021505376344086,1.0
bitmatching,0.2,patrol,0.049710121005773544,-0.410752688172043,1.0
bitmatching,0.2,periodic,0.0006665531545877457,-0.6817204301075269,0.026662126183509827
bitmatching,0.2,sentinel,0.20587623241598085,0.2645161290322581,1.0
bitmatching,0.2,none,0.0185158713668704,-0.4924731182795699,0.6665713692073343
bitmatching,0.2,immigrants,0.761065473780036,-0.06666666666666667,1.0
bitmatching,0.2,hypermutation,1.4193356037139893e-06,-0.896774193548387,6.67087733745575e-05
bitmatching,0.2,memory,3.879899515846691e-06,-0.9655913978494624,0.0001707155786972544
bitmatching,0.2,restart,0.2988441474735737,0.221505376344086,1.0
moving_peaks,1.0,patrol,0.07443762498218096,0.3793103448275862,1.0
moving_peaks,1.0,periodic,0.07946051037588754,0.3862433862433862,1.0
moving_peaks,1.0,sentinel,0.04757850903792886,0.42857142857142855,1.0
moving_peaks,1.0,none,0.0004183966666460037,0.7032258064516129,0.017572659999132156
moving_peaks,1.0,immigrants,0.871207794174552,0.03655913978494624,1.0
moving_peaks,1.0,hypermutation,0.6488010185768092,-0.09852216748768473,1.0
moving_peaks,1.0,memory,0.00047915448971455724,0.7425287356321839,0.019645334078296845
moving_peaks,1.0,restart,0.32518649095806207,0.20919540229885059,1.0
moving_peaks,3.0,patrol,0.15188691951334476,0.3032258064516129,1.0
moving_peaks,3.0,periodic,0.1385561420166171,0.31494252873563217,1.0
moving_peaks,3.0,sentinel,0.24494642950594425,0.24731182795698925,1.0
moving_peaks,3.0,none,3.7904828786849976e-06,0.8709677419354839,0.0001705717295408249
moving_peaks,3.0,immigrants,0.935398668050766,0.01935483870967742,1.0
moving_peaks,3.0,hypermutation,0.9838335812091827,0.0064516129032258064,1.0
moving_peaks,3.0,memory,0.003475155681371689,0.5956989247311828,0.13205591589212418
moving_peaks,3.0,restart,0.9032264724373817,-0.02795698924731183,1.0
moving_peaks,6.0,patrol,0.7456546742469072,-0.07096774193548387,1.0
moving_peaks,6.0,periodic,0.4521643426269293,-0.16129032258064516,1.0
moving_peaks,6.0,sentinel,0.8552717231214046,-0.04086021505376344,1.0
moving_peaks,6.0,none,1.597777009010315e-05,0.8279569892473119,0.0006870441138744354
moving_peaks,6.0,immigrants,0.8871948085725307,-0.03225806451612903,1.0
moving_peaks,6.0,hypermutation,0.18396909348666668,-0.2817204301075269,1.0
moving_peaks,6.0,memory,0.18396909348666668,0.2817204301075269,1.0
moving_peaks,6.0,restart,0.3817984350025654,-0.1870967741935484,1.0


==> anc/results/dynamic_ea_summary.csv <==
name,dimension,severity,mode,policy,maintenance_share,runs,mean_regret,ci_low,ci_high,selection_error,kendall_over_mu,certified_yield,certified_precision,mean_recovery
bitmatching,256,0.01,gradual,patrol,0.25,30,83.3590643274854,82.26364035087718,84.4035380116959,0.09218935798686714,23.57236613669591,0.9123994883040935,0.8669117256872487,15000.0
bitmatching,256,0.01,gradual,periodic,0.25,30,83.18947368421053,82.0543128654971,84.26789473684211,0.04240268123465561,10.894314236111112,0.9099049707602339,0.9372307944548935,15000.0
bitmatching,256,0.01,gradual,random,0.25,30,83.60292397660818,82.45611111111111,84.66320175438597,0.036974864335306036,9.382586348684212,0.9108278508771929,0.9437926772090429,15000.0
bitmatching,256,0.01,gradual,elite,0.25,30,83.28947368421055,82.1572514619883,84.38368421052631,0.03294534233111212,8.295080637792399,0.9128380847953216,0.9533297475174258,15000.0
bitmatching,256,0.01,gradual,sentinel,0.25,30,83.25672514619883,82.2180701754386,84.23276315789475,0.03417318364261485,8.811223044590644,0.910279605263158,0.9466217809537637,15000.0
bitmatching,256,0.01,gradual,none,0.25,30,77.82339181286551,76.90288011695905,78.72811403508773,0.03791843098834136,9.542406798245615,0.9125822368421053,0.945507985142896,15000.0
bitmatching,256,0.01,gradual,oracle,0.25,30,77.30058479532163,76.36719298245613,78.18366959064329,0.005897009355921154,1.4889014528508773,0.953125,0.9867126833477137,15000.0
bitmatching,256,0.01,abrupt,patrol,0.25,30,83.24912280701756,82.1572953216374,84.26143274853801,0.08942922819497709,22.879347130847943,0.9139345760233917,0.8647955935688685,15000.0
bitmatching,256,0.01,abrupt,periodic,0.25,30,83.21812865497076,82.16840643274853,84.22233918128653,0.0260951768821295,6.815157849049707,0.9096308479532162,0.9610669890622325,15000.0
bitmatching,256,0.01,abrupt,random,0.25,30,83.55672514619884,82.3641812865497,84.72226608187134,0.024080450675573448,6.174531706871345,0.9107273391812866,0.9614754525479154,15000.0
bitmatching,256,0.01,abrupt,elite,0.25,30,83.24327485380117,82.16198830409354,84.29016081871342,0.023636402727619577,5.980275721856726,0.9125730994152046,0.9648516982141598,15000.0
bitmatching,256,0.01,abrupt,sentinel,0.25,30,82.99532163742691,81.83036549707602,84.11755847953218,0.023049826593313266,5.757629751461987,0.9077485380116957,0.9647011461286965,15000.0
bitmatching,256,0.01,abrupt,none,0.25,30,77.52923976608186,76.42100877192983,78.56141812865498,0.028611628919192122,7.119807657163743,0.9119060672514618,0.9567128424628695,15000.0
bitmatching,256,0.01,abrupt,oracle,0.25,30,77.3824561403509,76.29345029239767,78.39068713450293,0.0050779631164525494,1.2707933570906433,0.953125,0.989023104208609,15000.0
bitmatching,256,0.05,gradual,patrol,0.25,30,85.29122807017542,84.4052192982456,86.18776315789474,0.14715677277821998,37.36204998172514,0.909018640350877,0.7809551074037687,15000.0
bitmatching,256,0.05,gradual,periodic,0.25,30,85.24035087719297,84.23448830409356,86.21931286549709,0.14422686038971003,36.66231725146199,0.9053179824561404,0.7724782337517688,15000.0
bitmatching,256,0.05,gradual,random,0.25,30,85.69649122807019,84.79706140350878,86.6076023391813,0.136467631124874,34.983566337719296,0.9047788742690059,0.7844812642373677,15000.0
bitmatching,256,0.05,gradual,elite,0.25,30,84.95555555555555,84.01516081871344,85.95732456140352,0.1191162966151526,30.375374634502922,0.9092744883040936,0.8196689562938513,15000.0
bitmatching,256,0.05,gradual,sentinel,0.25,30,84.8941520467836,83.90524853801168,85.8760380116959,0.12070634021624489,30.97348204495614,0.9079769736842104,0.8029038900426496,15000.0
bitmatching,256,0.05,gradual,none,0.25,30,80.19064327485378,79.19469298245616,81.1516812865497,0.14950691371911848,38.099440332602335,0.9061769005847953,0.7769331719604111,15000.0
bitmatching,256,0.05,gradual,oracle,0.25,30,79.63976608187133,78.48827485380116,80.73871345029241,0.005096096357838311,1.2391504477339184,0.953125,0.9890710382513661,15000.0
bitmatching,256,0.05,abrupt,patrol,0.25,30,85.32690058479534,84.30757309941522,86.29064327485382,0.1286001512466278,33.16505391081872,0.9084978070175438,0.7917022850528681,15000.0
bitmatching,256,0.05,abrupt,periodic,0.25,30,85.65555555555554,84.69340643274852,86.58894736842105,0.07959680502747829,20.01253883406433,0.9064875730994154,0.860632202766351,15000.0
bitmatching,256,0.05,abrupt,random,0.25,30,86.08011695906433,85.20464912280701,86.95676900584797,0.08262482432294647,21.158637152777775,0.9035910087719298,0.852684178190654,15000.0
bitmatching,256,0.05,abrupt,elite,0.25,30,85.5035087719298,84.52804093567251,86.4409356725146,0.06094807634151725,15.46325497989766,0.9089089912280701,0.8899507574703823,15000.0
bitmatching,256,0.05,abrupt,sentinel,0.25,30,85.35964912280701,84.46529239766082,86.22752923976611,0.05770175482450659,14.597376416301168,0.9039747807017542,0.8876919609492713,15000.0
bitmatching,256,0.05,abrupt,none,0.25,30,81.36725146198829,79.97831871345029,82.74447368421053,0.09760120979029668,25.006449881213445,0.8980263157894738,0.82216636586254,15000.0
bitmatching,256,0.05,abrupt,oracle,0.25,30,79.72280701754386,78.59001461988305,80.80552631578949,0.012221432390395644,2.993410773026315,0.953125,0.9757645479819769,15000.0
bitmatching,256,0.2,gradual,patrol,0.25,30,93.80701754385964,92.47888888888889,95.12690058479532,0.3042286701278567,77.75152823464911,0.8861476608187134,0.49934807013420984,15000.0
bitmatching,256,0.2,gradual,periodic,0.25,30,93.35730994152046,92.09178362573101,94.5912426900585,0.2701531792261348,69.05880962171052,0.8966100146198831,0.5083236567641557,15000.0
bitmatching,256,0.2,gradual,random,0.25,30,94.0654970760234,92.7583918128655,95.43751461988305,0.2999795171939399,76.57859557748539,0.8725146198830409,0.4537725107288884,15000.0
bitmatching,256,0.2,gradual,elite,0.25,30,92.85847953216374,91.5760087719298,94.08777777777779,0.238159531899704,60.760718201754386,0.8968658625730995,0.5805839254416412,15000.0
bitmatching,256,0.2,gradual,sentinel,0.25,30,93.26023391812866,92.0888888888889,94.45796783625731,0.23843665461956143,60.587515990497074,0.8943439327485382,0.5543979445724638,15000.0
bitmatching,256,0.2,gradual,none,0.25,30,93.91345029239766,92.07043859649121,95.85913742690057,0.3282255377343183,83.65932702850877,0.8459429824561404,0.4237631241589595,15000.0
bitmatching,256,0.2,gradual,oracle,0.25,30,87.78479532163743,86.66950292397662,88.86676900584793,0.017668675589527914,4.48657255116959,0.953125,0.9573291151375706,15000.0
bitmatching,256,0.2,abrupt,patrol,0.25,30,95.00877192982459,93.66372807017545,96.37545321637428,0.23135089584470803,59.334090597587725,0.8956597222222223,0.6066131136316978,15000.0
bitmatching,256,0.2,abrupt,periodic,0.25,30,94.9923976608187,93.56315789473685,96.32238304093568,0.1601577934793969,41.022682520102336,0.9002741228070176,0.6736971947827628,15000.0
bitmatching,256,0.2,abrupt,random,0.25,30,95.32280701754387,94.03508771929823,96.63871345029243,0.19962415436831363,51.287742141812856,0.8770376461988304,0.5631166520968722,15000.0
bitmatching,256,0.2,abrupt,elite,0.25,30,94.359649122807,92.9993274853801,95.69416666666667,0.10988928312414897,28.38785521747076,0.9045413011695908,0.7759348508588934,15000.0
bitmatching,256,0.2,abrupt,sentinel,0.25,30,93.91111111111113,92.53387426900586,95.19312865497076,0.10622162270377752,27.05344024122807,0.9000182748538011,0.7779615443600356,15000.0
bitmatching,256,0.2,abrupt,none,0.25,30,95.74152046783624,93.85776315789474,97.59726608187135,0.2518782479264287,64.25085663377192,0.8366502192982458,0.5324542861968237,15000.0
bitmatching,256,0.2,abrupt,oracle,0.25,30,87.86725146198829,86.9028947368421,88.83861111111113,0.019491195385116337,4.917004751461988,0.953125,0.9619787172850158,15000.0
bitmatching,1024,0.01,gradual,patrol,0.25,30,438.65146198830405,436.93850877192983,440.2919590643275,0.09397541864741324,24.026833196271934,0.9148665935672515,0.8581405902766951,15000.0
bitmatching,1024,0.01,gradual,periodic,0.25,30,438.2649122807017,436.7654093567252,439.68896198830413,0.07968310027422175,20.358526361476603,0.9113943713450292,0.8741578230611348,15000.0
bitmatching,1024,0.01,gradual,random,0.25,30,438.4964912280703,436.8315204678363,440.186023391813,0.07391913752922698,19.12518046418129,0.9119608918128655,0.8828834295439513,15000.0
bitmatching,1024,0.01,gradual,elite,0.25,30,439.0719298245613,437.73157894736846,440.4228801169591,0.07027073842722711,17.775484283625733,0.9140807748538012,0.8967890367534078,15000.0
bitmatching,1024,0.01,gradual,sentinel,0.25,30,438.90935672514627,437.540350877193,440.30827485380104,0.07070387635193144,18.318593521564324,0.9120248538011696,0.8844857529787643,15000.0
bitmatching,1024,0.01,gradual,none,0.25,30,430.014619883041,428.40223684210514,431.59364035087714,0.07432569216037324,19.127608735380115,0.9157072368421052,0.8853016922614896,15000.0
bitmatching,1024,0.01,gradual,oracle,0.25,30,429.7877192982456,428.3740350877193,431.08890350877186,0.0011348756158769625,0.29002192982456143,0.953125,0.9972294123286358,15000.0
bitmatching,1024,0.01,abrupt,patrol,0.25,30,439.01403508771926,437.32396198830406,440.6552923976608,0.0866142771307461,22.12703650402047,0.9125730994152047,0.8642269829323052,15000.0
bitmatching,1024,0.01,abrupt,periodic,0.25,30,438.87134502923976,437.06549707602346,440.59134502923985,0.03372887948656131,8.736882081505847,0.9106725146198827,0.9361815439954702,15000.0
bitmatching,1024,0.01,abrupt,random,0.25,30,438.64385964912276,436.79466374269003,440.4269298245614,0.03272463749048912,8.542140670687134,0.9115314327485379,0.9390656456031642,15000.0
bitmatching,1024,0.01,abrupt,elite,0.25,30,438.6988304093568,436.9344298245614,440.3791374269006,0.02805087492836268,7.243236019736842,0.9138249269005848,0.9513840430303697,15000.0
bitmatching,1024,0.01,abrupt,sentinel,0.25,30,438.7707602339182,436.94959064327486,440.5304532163744,0.02912775375789543,7.431700018274855,0.9094663742690058,0.9416709280402772,15000.0
bitmatching,1024,0.01,abrupt,none,0.25,30,429.32865497076017,427.75842105263143,430.8691666666667,0.02638280586363108,6.625889756944446,0.9135508040935671,0.9509416713376588,15000.0
bitmatching,1024,0.01,abrupt,oracle,0.25,30,428.7426900584796,427.26070175438593,430.17662280701757,0.0036095480069742738,0.982082648026316,0.953125,0.9920237752852077,15000.0
bitmatching,1024,0.05,gradual,patrol,0.25,30,444.82923976608197,442.2225877192983,447.5223391812865,0.22043041275085493,56.11321157711988,0.8985745614035088,0.6286153991647265,15000.0
bitmatching,1024,0.05,gradual,periodic,0.25,30,444.27251461988305,442.0718859649123,446.4450584795322,0.20345902862317886,52.13698373538012,0.9027229532163743,0.6328364316562399,15000.0
bitmatching,1024,0.05,gradual,random,0.25,30,443.1847953216374,440.7695321637427,445.60266081871345,0.20733637165054658,52.894361065423986,0.8954586988304091,0.6383877772469834,15000.0
bitmatching,1024,0.05,gradual,elite,0.25,30,443.1491228070175,441.0110233918128,445.29950292397655,0.1749690525544097,44.656632629751456,0.9061769005847954,0.7013004488461639,15000.0
bitmatching,1024,0.05,gradual,sentinel,0.25,30,443.53099415204684,441.5671345029241,445.5591812865497,0.17622655544012006,45.12364880299707,0.902394005847953,0.6788970306193588,15000.0
bitmatching,1024,0.05,gradual,none,0.25,30,438.68830409356724,435.69634502923975,441.6117690058479,0.2278238977026629,58.00778622989766,0.8877284356725147,0.6036837839311867,15000.0
bitmatching,1024,0.05,gradual,oracle,0.25,30,435.15555555555545,432.5844152046783,437.51111111111106,0.006253519347179556,1.650930875365497,0.953125,0.9856485475985045,15000.0
bitmatching,1024,0.05,abrupt,patrol,0.25,30,444.97309941520456,442.48182748538017,447.37273391812863,0.15496435011595772,39.44863052814326,0.9029605263157895,0.739999139475709,15000.0
bitmatching,1024,0.05,abrupt,periodic,0.25,30,444.36140350877196,441.73390350877196,446.92229532163753,0.09099775250177415,23.38391698647661,0.9062499999999998,0.818760993340181,15000.0
bitmatching,1024,0.05,abrupt,random,0.25,30,444.69590643274853,442.3109649122807,446.9252923976609,0.11167084674539951,28.586172788742683,0.8963176169590644,0.7705601881723415,15000.0
bitmatching,1024,0.05,abrupt,elite,0.25,30,443.5444444444444,441.2941374269007,445.7480847953217,0.06985542410195213,17.798368969298245,0.9092379385964912,0.8627764504416459,15000.0
bitmatching,1024,0.05,abrupt,sentinel,0.25,30,443.2421052631579,440.9864766081872,445.4445467836257,0.06540620436086782,16.85442023026316,0.905107821637427,0.865036991437891,15000.0
bitmatching,1024,0.05,abrupt,none,0.25,30,441.16959064327483,437.25592105263155,445.1078216374269,0.10710179525256712,27.323552860014622,0.8739857456140353,0.8020407569225974,15000.0
bitmatching,1024,0.05,abrupt,oracle,0.25,30,434.1725146198831,431.82711988304095,436.3898538011697,0.011001808025093355,2.7576000548245614,0.953125,0.9785159620362383,15000.0
bitmatching,1024,0.2,gradual,patrol,0.25,30,461.4760233918129,458.2165789473685,464.7813742690059,0.36855513937037104,94.05197711074561,0.8753654970760234,0.37830103354820044,15000.0
bitmatching,1024,0.2,gradual,periodic,0.25,30,460.4538011695907,457.09033625730996,463.906461988304,0.3135985884266,80.3977910270468,0.8917945906432749,0.4207934459953637,15000.0
bitmatching,1024,0.2,gradual,random,0.25,30,460.3959064327485,456.92649122807023,463.79070175438596,0.3593830216581114,92.21281638340642,0.8543402777777778,0.3255230065665506,15000.0
bitmatching,1024,0.2,gradual,elite,0.25,30,458.43391812865497,455.46418128654966,461.4959064327485,0.28719598570947114,73.50942411366961,0.8900584795321637,0.46323961307649225,15000.0
bitmatching,1024,0.2,gradual,sentinel,0.25,30,458.60818713450294,455.57299707602334,461.64745614035087,0.2799366954272199,72.1450589364035,0.8872441520467835,0.45353134690092595,15000.0
bitmatching,1024,0.2,gradual,none,0.25,30,461.3526315789474,457.22714912280696,465.44875730994147,0.3681911651988311,94.19092881944445,0.8174616228070175,0.3276215802761786,15000.0
bitmatching,1024,0.2,gradual,oracle,0.25,30,448.2415204678362,445.19535087719305,451.4623538011695,0.0014556574296999423,0.3782129477339182,0.953125,0.9968842872207843,15000.0
bitmatching,1024,0.2,abrupt,patrol,0.25,30,462.3362573099417,459.38880116959064,465.5076608187134,0.2441199957507139,62.440610151681284,0.8933936403508772,0.5760880823641779,15000.0
bitmatching,1024,0.2,abrupt,periodic,0.25,30,462.8216374269006,460.0015497076023,465.85032163742704,0.17370279568150687,44.64175918311403,0.8985562865497075,0.625470045084885,15000.0
bitmatching,1024,0.2,abrupt,random,0.25,30,461.2520467836258,458.86250000000007,463.7673538011696,0.2257312311244354,57.918397066885966,0.8678362573099415,0.47169884919339455,15000.0
bitmatching,1024,0.2,abrupt,elite,0.25,30,460.56608187134503,457.6677485380117,463.57429824561416,0.1110575796903311,28.471308479532162,0.9046600877192982,0.76282903428841,15000.0
bitmatching,1024,0.2,abrupt,sentinel,0.25,30,460.3929824561404,457.58301169590635,463.3433040935673,0.10642484026090071,27.07917466191521,0.900968567251462,0.7735251521276074,15000.0
bitmatching,1024,0.2,abrupt,none,0.25,30,464.00701754385966,460.0716520467837,467.93200292397654,0.25055372594142106,64.06196089181286,0.8235380116959067,0.528065414751804,15000.0
bitmatching,1024,0.2,abrupt,oracle,0.25,30,450.8643274853801,447.8408187134503,454.1615497076023,0.01818886708514506,4.642423930921053,0.953125,0.9652957530438118,15000.0
moving_peaks,5,1.0,gradual,patrol,0.25,30,17.487377971401077,14.959959978307605,20.045137813867537,0.04599484305598496,11.850452302631577,0.8744152046783625,0.9555406194350958,13725.016666666666
moving_peaks,5,1.0,gradual,periodic,0.25,30,17.635692805678527,15.09861253626846,20.150153300542417,0.028448103247876177,7.157026681286549,0.8883315058479534,0.9775385151813797,13725.016666666666
moving_peaks,5,1.0,gradual,random,0.25,30,18.506350540500616,15.769019970985935,21.238293243789162,0.029295060308586925,7.468746573464912,0.8801535087719298,0.9779787711186044,13616.7
moving_peaks,5,1.0,gradual,elite,0.25,30,17.343691116072083,14.907882290806212,19.767246241933925,0.01681466211094958,4.328339729532163,0.8921052631578947,0.992415220775169,13375.016666666666
moving_peaks,5,1.0,gradual,sentinel,0.25,30,17.495275256914454,15.018875146573203,19.914515177276947,0.01931915532214175,4.878104440789473,0.8895924707602337,0.9887382830665568,13725.016666666666
moving_peaks,5,1.0,gradual,none,0.25,30,16.591853065625237,13.987113346639406,19.094235912286127,0.06234138689078339,16.017105263157895,0.8417854532163742,0.9307971045415246,14583.333333333334
moving_peaks,5,1.0,gradual,oracle,0.25,30,16.871527428101366,13.969849394624736,19.692034925530717,1.8383347183941186e-05,0.0038468567251461984,0.953125,1.0,12916.716666666667
moving_peaks,5,1.0,abrupt,patrol,0.25,30,17.513860506409355,14.99597750803429,19.98978164868857,0.06566319232482636,16.837745568347955,0.873921783625731,0.9062856999747549,13308.383333333333
moving_peaks,5,1.0,abrupt,periodic,0.25,30,17.391220521013548,14.886252853939803,19.79632231762005,0.03039142992268511,7.725997121710526,0.887545687134503,0.9537305505169681,13658.366666666667
moving_peaks,5,1.0,abrupt,random,0.25,30,18.618520178002715,15.962384708381558,21.226865627579105,0.03191834602811274,8.19641812865497,0.8801809210526315,0.9598052756068942,15000.0
moving_peaks,5,1.0,abrupt,elite,0.25,30,17.29415916843998,14.820357087935331,19.689774060337953,0.021942145535901576,5.460308159722222,0.8907163742690057,0.970493365980456,13741.683333333332
moving_peaks,5,1.0,abrupt,sentinel,0.25,30,17.35132068491856,14.822668635060314,19.816662856758064,0.01917290050457874,4.87293151498538,0.8678545321637426,0.9736611417331364,13658.366666666667
moving_peaks,5,1.0,abrupt,none,0.25,30,16.573242003133217,14.012198116428936,19.05157587388251,0.07022006671223845,18.240932245979533,0.8406067251461989,0.9060227790838259,14108.366666666667
moving_peaks,5,1.0,abrupt,oracle,0.25,30,16.43225101297173,13.872997020889713,18.939096856724372,0.004292697719254391,1.1110585709064327,0.953125,0.9926565046496022,13641.7
moving_peaks,5,3.0,gradual,patrol,0.25,30,17.669608921926404,15.197905859395835,20.1098466407762,0.08310860007630626,21.38347267909357,0.874798976608187,0.8933449843158372,13758.35
moving_peaks,5,3.0,gradual,periodic,0.25,30,17.50662100931735,15.023785805934535,19.912608387299453,0.04858786927492982,12.359894691154974,0.8879751461988304,0.9448028525580299,13783.333333333334
moving_peaks,5,3.0,gradual,random,0.25,30,18.155459532367058,15.508370720165177,20.755796050193172,0.04690587204412597,11.733397295321641,0.8807291666666667,0.9569715113492789,13275.033333333333
moving_peaks,5,3.0,gradual,elite,0.25,30,17.297798737666643,14.870924600935417,19.721504922059466,0.03036520636400713,7.755602384868422,0.8919773391812867,0.9779378029282835,14283.333333333334
moving_peaks,5,3.0,gradual,sentinel,0.25,30,17.667190188227938,15.150480172858519,20.13856315740964,0.030703898845612136,7.901138751827488,0.8898117690058478,0.9736027477265491,14183.333333333334
moving_peaks,5,3.0,gradual,none,0.25,30,16.83358031543449,14.184926656656486,19.393508680361812,0.09902834896917123,25.475606496710522,0.8415570175438596,0.8714719236957312,13791.683333333332
moving_peaks,5,3.0,gradual,oracle,0.25,30,16.777943908401344,14.15556784152172,19.308084753249435,2.2879541373117833e-05,0.009007218567251462,0.953125,1.0,12875.016666666666
moving_peaks,5,3.0,abrupt,patrol,0.25,30,17.641626826897774,15.111586637000565,20.111888718810587,0.11277789035964804,29.06970143457602,0.8738486842105263,0.8222500574708609,13216.683333333332
moving_peaks,5,3.0,abrupt,periodic,0.25,30,17.68776940922461,15.19701294569214,20.148410581001105,0.054796259984132095,13.85826594480994,0.8879842836257309,0.9080548185250479,13916.683333333332
moving_peaks,5,3.0,abrupt,random,0.25,30,18.66740139960165,15.989572970872779,21.28606487126194,0.052026575183484296,13.315498218201753,0.8796783625730993,0.9168266845757759,13850.0
moving_peaks,5,3.0,abrupt,elite,0.25,30,17.67653190045807,15.238242838365975,20.068259286215408,0.03916441496073955,9.91767178362573,0.8904696637426901,0.9377344662208597,14183.333333333334
moving_peaks,5,3.0,abrupt,sentinel,0.25,30,17.64383763326918,15.17898510349823,20.023362316658993,0.034213545547303666,8.781139208698828,0.8674798976608185,0.9435219327310339,14333.333333333334
moving_peaks,5,3.0,abrupt,none,0.25,30,16.39246712506658,13.958368096249997,18.732067921468573,0.11829476766793039,30.23536412646199,0.8397478070175438,0.8157370185470327,12750.05
moving_peaks,5,3.0,abrupt,oracle,0.25,30,16.34380878080574,13.907014378151011,18.714140447709344,0.010310901035945069,2.575237573099415,0.953125,0.9805962994918992,13383.366666666667
moving_peaks,5,6.0,gradual,patrol,0.25,30,17.515559523456627,15.069312007293016,19.95588990896631,0.13943749063530803,35.59861339546783,0.8740222953216372,0.7925968504929372,14150.016666666666
moving_peaks,5,6.0,gradual,periodic,0.25,30,17.833774098283584,15.247040704096102,20.454267490073164,0.07771369994594976,20.03555144371345,0.8880665204678363,0.8878738015588755,13833.35
moving_peaks,5,6.0,gradual,random,0.25,30,18.39610124200568,15.758864434109443,21.021990890026405,0.07110392813094175,18.020061220760233,0.8798976608187135,0.9160295474009206,13675.016666666666
moving_peaks,5,6.0,gradual,elite,0.25,30,17.687332092035113,15.154176404185606,20.23507343692874,0.050267474300544304,12.82588290387427,0.8922149122807016,0.948946349043948,14166.683333333332
moving_peaks,5,6.0,gradual,sentinel,0.25,30,17.706587352740065,15.162528570679777,20.29351228009587,0.04950504270847723,12.673761878654972,0.8899488304093566,0.9434433019135183,13425.016666666666
moving_peaks,5,6.0,gradual,none,0.25,30,16.382386179677816,13.903141744457372,18.797533451602572,0.1512315037009263,38.57670984100877,0.841904239766082,0.772401572316136,13708.35
moving_peaks,5,6.0,gradual,oracle,0.25,30,16.49868462160219,14.100721502511474,18.815251092263377,5.0328367214332127e-05,0.015628426535087715,0.953125,1.0,13408.366666666667
moving_peaks,5,6.0,abrupt,patrol,0.25,30,17.79018961247624,15.397748314002824,20.148966645284027,0.17972633380165928,45.69463176169589,0.8709612573099416,0.7002433000103687,14583.35
moving_peaks,5,6.0,abrupt,periodic,0.25,30,18.11166655086812,15.62302961164044,20.59422482807925,0.08448576056099712,21.635019188596498,0.8880299707602338,0.844709384439734,14666.666666666666
moving_peaks,5,6.0,abrupt,random,0.25,30,18.810994041834263,16.190615688194335,21.39701391255739,0.08088358786801926,20.659767909356727,0.8788925438596492,0.8600866490195095,14266.666666666666
moving_peaks,5,6.0,abrupt,elite,0.25,30,17.927787727835927,15.484737682460096,20.308010781066177,0.05962541065773211,15.195966968201752,0.8907711988304093,0.8915163466381083,13983.333333333334
moving_peaks,5,6.0,abrupt,sentinel,0.25,30,18.040368562181193,15.474860360146888,20.62485015245215,0.05387448889338394,13.772974917763158,0.8680646929824561,0.8988599562769045,13850.0
moving_peaks,5,6.0,abrupt,none,0.25,30,16.42485630784682,13.96541413833175,18.826929485659086,0.17755103263316496,45.44623766447369,0.8381670321637427,0.699230875692209,13916.683333333332
moving_peaks,5,6.0,abrupt,oracle,0.25,30,16.447361104452707,14.003028770722848,18.86694345838533,0.015477367343884644,3.936582830774854,0.953125,0.9676732815645672,13833.366666666667
bitmatching,1024,0.05,abrupt,patrol,0.1,30,442.58421052631587,439.4159502923977,445.8409649122807,0.1746770177485124,44.58729669225147,0.8891355994152046,0.6904389520312758,15000.0
bitmatching,1024,0.05,abrupt,patrol,0.5,30,452.00467836257303,449.65599415204673,454.19194444444446,0.13480512795915128,34.42794567799707,0.9075657894736842,0.8065457891498133,15000.0
moving_peaks,5,3.0,abrupt,patrol,0.1,30,17.66975831164206,15.001427005208352,20.243562097152104,0.12370494246972785,31.368208607456133,0.8588541666666666,0.8157968340904583,14583.35
moving_peaks,5,3.0,abrupt,patrol,0.5,30,21.189167682483593,17.91388040904608,24.453971949695465,0.08838753898452749,22.64216579861111,0.8912646198830411,0.8720226286246792,14666.666666666666


==> anc/results/dynamic_ea_tests.csv <==
name,dimension,severity,mode,baseline,p_raw,effect,p_holm
bitmatching,256,0.01,abrupt,periodic,0.9310726664252039,0.01839080459770115,1.0
bitmatching,256,0.01,abrupt,random,0.41650916184425457,-0.16989247311827957,1.0
bitmatching,256,0.01,abrupt,elite,0.5813652373104127,-0.11724137931034483,1.0
bitmatching,256,0.01,abrupt,sentinel,0.46454504504799843,0.15698924731182795,1.0
bitmatching,256,0.01,abrupt,none,1.862645149230957e-09,1.0,1.6763806343078613e-07
bitmatching,256,0.01,gradual,periodic,0.829004128562979,0.04516129032258064,1.0
bitmatching,256,0.01,gradual,random,0.41062239432049996,-0.17204301075268819,1.0
bitmatching,256,0.01,gradual,elite,0.8855085259727723,-0.030107526881720432,1.0
bitmatching,256,0.01,gradual,sentinel,1.0,0.0,1.0
bitmatching,256,0.01,gradual,none,1.7333066441991056e-06,1.0,0.0001507028122835379
bitmatching,256,0.05,abrupt,periodic,0.5158484429121017,-0.13978494623655913,1.0
bitmatching,256,0.05,abrupt,random,0.31839608028531075,-0.2129032258064516,1.0
bitmatching,256,0.05,abrupt,elite,0.5857016572266018,-0.11397849462365592,1.0
bitmatching,256,0.05,abrupt,sentinel,0.8855145392720127,-0.030107526881720432,1.0
bitmatching,256,0.05,abrupt,none,0.0001250051938269183,0.8021505376344086,0.010000415506153465
bitmatching,256,0.05,gradual,periodic,0.9032264724373817,0.02795698924731183,1.0
bitmatching,256,0.05,gradual,random,0.31839608028531075,-0.2129032258064516,1.0
bitmatching,256,0.05,gradual,elite,0.34406258444872884,0.1978494623655914,1.0
bitmatching,256,0.05,gradual,sentinel,0.16308279627460742,0.296551724137931,1.0
bitmatching,256,0.05,gradual,none,1.862645149230957e-09,1.0,1.6763806343078613e-07
bitmatching,256,0.2,abrupt,periodic,0.8393927440047264,-0.04516129032258064,1.0
bitmatching,256,0.2,abrupt,random,0.6554384250193834,-0.0967741935483871,1.0
bitmatching,256,0.2,abrupt,elite,0.2666890224040941,0.23225806451612904,1.0
bitmatching,256,0.2,abrupt,sentinel,0.14699681323430555,0.3032258064516129,1.0
bitmatching,256,0.2,abrupt,none,0.338741784915328,-0.20430107526881722,1.0
bitmatching,256,0.2,gradual,periodic,0.4284056072895983,0.16559139784946236,1.0
bitmatching,256,0.2,gradual,random,0.6583220633652915,-0.09247311827956989,1.0
bitmatching,256,0.2,gradual,elite,0.08406547829508781,0.3634408602150538,1.0
bitmatching,256,0.2,gradual,sentinel,0.5038216895617713,0.13978494623655913,1.0
bitmatching,256,0.2,gradual,none,0.8936415915787894,0.02795698924731183,1.0
bitmatching,1024,0.01,abrupt,periodic,0.7765688337385654,0.06236559139784946,1.0
bitmatching,1024,0.01,abrupt,random,0.4224451157000655,0.16774193548387098,1.0
bitmatching,1024,0.01,abrupt,elite,0.22883118633454458,0.25161290322580643,1.0
bitmatching,1024,0.01,abrupt,sentinel,0.48431519737424655,0.14623655913978495,1.0
bitmatching,1024,0.01,abrupt,none,1.862645149230957e-09,1.0,1.6763806343078613e-07
bitmatching,1024,0.01,gradual,periodic,0.40449450351297855,0.17849462365591398,1.0
bitmatching,1024,0.01,gradual,random,0.5235489109355371,0.135632183908046,1.0
bitmatching,1024,0.01,gradual,elite,0.13588708759660872,-0.3118279569892473,1.0
bitmatching,1024,0.01,gradual,sentinel,0.7786261617395251,-0.059770114942528735,1.0
bitmatching,1024,0.01,gradual,none,1.7322162331441138e-06,1.0,0.0001507028122835379
bitmatching,1024,0.05,abrupt,periodic,0.29430458645671864,0.22298850574712645,1.0
bitmatching,1024,0.05,abrupt,random,0.6120056137442589,0.10967741935483871,1.0
bitmatching,1024,0.05,abrupt,elite,0.0377543158627475,0.4344086021505376,1.0
bitmatching,1024,0.05,abrupt,sentinel,0.018009557384387448,0.4946236559139785,1.0
bitmatching,1024,0.05,abrupt,none,0.008142979815602303,0.5440860215053763,0.618866465985775
bitmatching,1024,0.05,gradual,periodic,0.5158484429121017,0.13978494623655913,1.0
bitmatching,1024,0.05,gradual,random,0.08778166923998695,0.35698924731182796,1.0
bitmatching,1024,0.05,gradual,elite,0.02242176748603308,0.4774193548387097,1.0
bitmatching,1024,0.05,gradual,sentinel,0.15284983796574822,0.2989247311827957,1.0
bitmatching,1024,0.05,gradual,none,7.994472980499268e-06,0.8494623655913979,0.0006635412573814392
bitmatching,1024,0.2,abrupt,periodic,0.42841781830078074,-0.16559139784946236,1.0
bitmatching,1024,0.2,abrupt,random,0.9344276103618695,-0.017204301075268817,1.0
bitmatching,1024,0.2,abrupt,elite,0.010598260909318924,0.5268817204301075,0.7948695681989193
bitmatching,1024,0.2,abrupt,sentinel,0.003475155681371689,0.5956989247311828,0.26758698746562004
bitmatching,1024,0.2,abrupt,none,0.10943205840885639,-0.33763440860215055,1.0
bitmatching,1024,0.2,gradual,periodic,0.06563400876495686,0.3849462365591398,1.0
bitmatching,1024,0.2,gradual,random,0.271142525871393,0.23010752688172043,1.0
bitmatching,1024,0.2,gradual,elite,2.0798295736312866e-05,0.8193548387096774,0.0016846619546413422
bitmatching,1024,0.2,gradual,sentinel,4.421919584274292e-06,0.8666666666666667,0.00037144124507904053
bitmatching,1024,0.2,gradual,none,1.0,-0.002150537634408602,1.0
moving_peaks,5,1.0,abrupt,periodic,0.9032264724373817,-0.02795698924731183,1.0
moving_peaks,5,1.0,abrupt,random,0.022098854184150696,-0.4752688172043011,1.0
moving_peaks,5,1.0,abrupt,elite,0.9192965272814035,-0.023655913978494623,1.0
moving_peaks,5,1.0,abrupt,sentinel,0.871207794174552,-0.03655913978494624,1.0
moving_peaks,5,1.0,abrupt,none,0.019660815596580505,0.4838709677419355,1.0
moving_peaks,5,1.0,gradual,periodic,0.6654143977847693,-0.09523809523809523,1.0
moving_peaks,5,1.0,gradual,random,0.24494642950594425,-0.24731182795698925,1.0
moving_peaks,5,1.0,gradual,elite,0.40041798467382594,0.18518518518518517,1.0
moving_peaks,5,1.0,gradual,sentinel,0.8101364618244391,-0.05291005291005291,1.0
moving_peaks,5,1.0,gradual,none,0.013663241639733315,0.5096774193548387,1.0
moving_peaks,5,3.0,abrupt,periodic,0.685047073289752,-0.08817204301075268,1.0
moving_peaks,5,3.0,abrupt,random,0.10039735585451126,-0.34623655913978496,1.0
moving_peaks,5,3.0,abrupt,elite,0.6408254038542509,-0.1010752688172043,1.0
moving_peaks,5,3.0,abrupt,sentinel,0.7921590935438871,-0.05806451612903226,1.0
moving_peaks,5,3.0,abrupt,none,0.00016989745199680328,0.7419354838709677,0.01342189870774746
moving_peaks,5,3.0,gradual,periodic,0.6488010185768092,0.09852216748768473,1.0
moving_peaks,5,3.0,gradual,random,0.7151329666376114,-0.07956989247311828,1.0
moving_peaks,5,3.0,gradual,elite,0.23010529565988946,0.25517241379310346,1.0
moving_peaks,5,3.0,gradual,sentinel,0.6408254038542509,0.1010752688172043,1.0
moving_peaks,5,3.0,gradual,none,0.0002562887966632843,0.7247311827956989,0.019990526139736176
moving_peaks,5,6.0,abrupt,periodic,0.18396909348666668,-0.2817204301075269,1.0
moving_peaks,5,6.0,abrupt,random,0.21293285302817822,-0.2645161290322581,1.0
moving_peaks,5,6.0,abrupt,elite,0.3284698575735092,-0.2086021505376344,1.0
moving_peaks,5,6.0,abrupt,sentinel,0.5425279382616282,-0.13118279569892474,1.0
moving_peaks,5,6.0,abrupt,none,1.0609626770019531e-05,0.8408602150537634,0.0008699893951416016
moving_peaks,5,6.0,gradual,periodic,0.871207794174552,-0.03655913978494624,1.0
moving_peaks,5,6.0,gradual,random,0.2710056286305189,-0.23440860215053763,1.0
moving_peaks,5,6.0,gradual,elite,0.9676735773682594,-0.010752688172043012,1.0
moving_peaks,5,6.0,gradual,sentinel,0.8235769439488649,0.04946236559139785,1.0
moving_peaks,5,6.0,gradual,none,3.7904828786849976e-06,0.8709677419354839,0.0003221910446882248


==> anc/results/frontier_local.csv <==
n,rho,seed,frontier_size,symdiff,local_bound,global_bound
1024,0.0,0,4.833333333333333,0.16666666666666666,0.3333333333333333,2341.1666666666665
1024,0.0,1,5.833333333333333,0.08333333333333333,0.16666666666666666,2244.8333333333335
1024,0.0,2,7.25,0.3333333333333333,0.6666666666666666,2237.6666666666665
1024,0.0,3,5.25,0.16666666666666666,0.3333333333333333,2202.0
1024,0.0,4,5.916666666666667,0.25,0.6666666666666666,2214.8333333333335
1024,0.0,5,8.583333333333334,0.8333333333333334,1.8333333333333333,2212.5
1024,0.0,6,7.166666666666667,0.8333333333333334,2.0,2276.5
1024,0.0,7,8.333333333333334,0.5,1.0,2245.1666666666665
1024,0.0,8,2.5833333333333335,0.25,0.5,2322.3333333333335
1024,0.0,9,10.25,0.9166666666666666,2.5,2279.8333333333335
1024,0.0,10,6.166666666666667,0.25,0.5,2280.1666666666665
1024,0.0,11,6.583333333333333,0.4166666666666667,0.8333333333333334,2273.0
1024,0.0,12,5.083333333333333,0.3333333333333333,0.6666666666666666,2295.1666666666665
1024,0.0,13,5.166666666666667,0.3333333333333333,0.6666666666666666,2224.3333333333335
1024,0.0,14,6.416666666666667,0.5,1.0,2227.8333333333335
1024,0.0,15,7.583333333333333,0.8333333333333334,1.8333333333333333,2270.1666666666665
1024,0.0,16,5.5,0.4166666666666667,0.8333333333333334,2291.1666666666665
1024,0.0,17,8.083333333333334,0.5833333333333334,1.1666666666666667,2259.5
1024,0.0,18,7.583333333333333,0.6666666666666666,1.5,2260.6666666666665
1024,0.0,19,4.666666666666667,0.5,0.8333333333333334,2252.1666666666665
1024,0.0,20,9.416666666666666,0.3333333333333333,0.6666666666666666,2289.6666666666665
1024,0.0,21,5.916666666666667,0.3333333333333333,0.6666666666666666,2268.5
1024,0.0,22,6.833333333333333,0.25,0.5,2243.3333333333335
1024,0.0,23,7.666666666666667,0.6666666666666666,1.6666666666666667,2236.0
1024,0.0,24,6.166666666666667,0.4166666666666667,0.8333333333333334,2275.5
1024,0.0,25,7.916666666666667,0.75,1.8333333333333333,2231.1666666666665
1024,0.0,26,5.583333333333333,0.3333333333333333,0.6666666666666666,2193.3333333333335
1024,0.0,27,12.333333333333334,1.5833333333333333,3.3333333333333335,2291.6666666666665
1024,0.0,28,4.333333333333333,0.4166666666666667,0.8333333333333334,2265.6666666666665
1024,0.0,29,6.583333333333333,0.5833333333333334,1.1666666666666667,2239.3333333333335
1024,-0.5,0,8.333333333333334,0.4166666666666667,0.8333333333333334,2341.1666666666665
1024,-0.5,1,9.666666666666666,0.16666666666666666,0.3333333333333333,2244.8333333333335
1024,-0.5,2,11.916666666666666,0.4166666666666667,0.8333333333333334,2237.6666666666665
1024,-0.5,3,14.583333333333334,0.5833333333333334,1.0,2202.0
1024,-0.5,4,10.0,0.25,0.5,2214.8333333333335
1024,-0.5,5,17.5,1.4166666666666667,3.0,2212.5
1024,-0.5,6,10.75,0.4166666666666667,0.8333333333333334,2276.5
1024,-0.5,7,17.833333333333332,1.0833333333333333,2.1666666666666665,2245.1666666666665
1024,-0.5,8,8.916666666666666,0.16666666666666666,0.3333333333333333,2322.3333333333335
1024,-0.5,9,10.75,0.75,1.6666666666666667,2279.8333333333335
1024,-0.5,10,10.833333333333334,0.4166666666666667,0.8333333333333334,2280.1666666666665
1024,-0.5,11,9.833333333333334,0.08333333333333333,0.16666666666666666,2273.0
1024,-0.5,12,10.666666666666666,0.16666666666666666,0.3333333333333333,2295.1666666666665
1024,-0.5,13,12.916666666666666,0.3333333333333333,0.6666666666666666,2224.3333333333335
1024,-0.5,14,8.666666666666666,0.5833333333333334,1.5,2227.8333333333335
1024,-0.5,15,11.416666666666666,0.5,1.1666666666666667,2270.1666666666665
1024,-0.5,16,8.75,0.25,0.5,2291.1666666666665
1024,-0.5,17,11.083333333333334,1.1666666666666667,2.3333333333333335,2259.5
1024,-0.5,18,10.25,0.4166666666666667,1.0,2260.6666666666665
1024,-0.5,19,12.5,1.3333333333333333,2.6666666666666665,2252.1666666666665
1024,-0.5,20,9.416666666666666,0.16666666666666666,0.3333333333333333,2289.6666666666665
1024,-0.5,21,9.5,0.4166666666666667,0.8333333333333334,2268.5
1024,-0.5,22,13.0,0.3333333333333333,0.6666666666666666,2243.3333333333335
1024,-0.5,23,12.083333333333334,1.0833333333333333,2.6666666666666665,2236.0
1024,-0.5,24,14.25,1.0,2.0,2275.5
1024,-0.5,25,15.166666666666666,0.5,1.1666666666666667,2231.1666666666665
1024,-0.5,26,9.75,0.8333333333333334,1.6666666666666667,2193.3333333333335
1024,-0.5,27,17.666666666666668,1.5,3.0,2291.6666666666665
1024,-0.5,28,9.416666666666666,0.25,0.5,2265.6666666666665
1024,-0.5,29,11.083333333333334,0.75,1.5,2239.3333333333335
1024,-0.9,0,23.5,1.1666666666666667,2.1666666666666665,2341.1666666666665
1024,-0.9,1,25.75,0.75,1.5,2244.8333333333335
1024,-0.9,2,27.25,0.9166666666666666,2.0,2237.6666666666665
1024,-0.9,3,31.333333333333332,1.5,3.0,2202.0
1024,-0.9,4,28.0,0.75,1.5,2214.8333333333335
1024,-0.9,5,29.166666666666668,1.5833333333333333,3.1666666666666665,2212.5
1024,-0.9,6,32.25,1.5,3.0,2276.5
1024,-0.9,7,32.0,2.0,4.166666666666667,2245.1666666666665
1024,-0.9,8,22.75,1.0833333333333333,2.1666666666666665,2322.3333333333335
1024,-0.9,9,24.0,1.3333333333333333,3.0,2279.8333333333335
1024,-0.9,10,22.166666666666668,1.4166666666666667,3.0,2280.1666666666665
1024,-0.9,11,26.5,2.1666666666666665,4.5,2273.0
1024,-0.9,12,22.833333333333332,0.5833333333333334,1.1666666666666667,2295.1666666666665
1024,-0.9,13,29.916666666666668,1.6666666666666667,3.6666666666666665,2224.3333333333335
1024,-0.9,14,32.25,2.3333333333333335,4.833333333333333,2227.8333333333335
1024,-0.9,15,29.5,2.3333333333333335,4.666666666666667,2270.1666666666665
1024,-0.9,16,25.416666666666668,0.8333333333333334,1.6666666666666667,2291.1666666666665
1024,-0.9,17,28.5,2.5833333333333335,5.166666666666667,2259.5
1024,-0.9,18,30.166666666666668,2.0,4.333333333333333,2260.6666666666665
1024,-0.9,19,25.916666666666668,1.3333333333333333,2.6666666666666665,2252.1666666666665
1024,-0.9,20,28.333333333333332,0.6666666666666666,1.3333333333333333,2289.6666666666665
1024,-0.9,21,27.833333333333332,0.75,1.5,2268.5
1024,-0.9,22,27.916666666666668,2.25,4.5,2243.3333333333335
1024,-0.9,23,32.416666666666664,1.3333333333333333,2.8333333333333335,2236.0
1024,-0.9,24,26.5,1.25,2.5,2275.5
1024,-0.9,25,33.833333333333336,1.75,3.6666666666666665,2231.1666666666665
1024,-0.9,26,25.833333333333332,1.75,3.8333333333333335,2193.3333333333335
1024,-0.9,27,38.0,2.5,5.0,2291.6666666666665
1024,-0.9,28,19.333333333333332,0.5,1.0,2265.6666666666665
1024,-0.9,29,33.916666666666664,2.1666666666666665,4.5,2239.3333333333335
1024,-0.99,0,73.83333333333333,9.083333333333334,19.166666666666668,2341.1666666666665
1024,-0.99,1,57.5,7.0,14.666666666666666,2244.8333333333335
1024,-0.99,2,63.083333333333336,6.0,12.166666666666666,2237.6666666666665
1024,-0.99,3,74.25,8.75,17.666666666666668,2202.0
1024,-0.99,4,65.66666666666667,5.25,11.333333333333334,2214.8333333333335
1024,-0.99,5,75.75,10.75,22.833333333333332,2212.5
1024,-0.99,6,77.41666666666667,8.666666666666666,17.666666666666668,2276.5
1024,-0.99,7,70.91666666666667,7.333333333333333,15.833333333333334,2245.1666666666665
1024,-0.99,8,62.75,7.0,14.666666666666666,2322.3333333333335
1024,-0.99,9,76.33333333333333,10.0,20.666666666666668,2279.8333333333335
1024,-0.99,10,65.41666666666667,9.25,19.333333333333332,2280.1666666666665
1024,-0.99,11,72.0,9.833333333333334,20.5,2273.0
1024,-0.99,12,64.5,7.5,15.833333333333334,2295.1666666666665
1024,-0.99,13,74.66666666666667,6.333333333333333,13.333333333333334,2224.3333333333335
1024,-0.99,14,77.58333333333333,12.0,25.666666666666668,2227.8333333333335
1024,-0.99,15,68.33333333333333,7.0,15.166666666666666,2270.1666666666665
1024,-0.99,16,62.166666666666664,8.416666666666666,17.333333333333332,2291.1666666666665
1024,-0.99,17,77.91666666666667,10.833333333333334,21.833333333333332,2259.5
1024,-0.99,18,78.0,8.75,18.833333333333332,2260.6666666666665
1024,-0.99,19,62.416666666666664,7.833333333333333,16.333333333333332,2252.1666666666665
1024,-0.99,20,67.66666666666667,6.666666666666667,15.166666666666666,2289.6666666666665
1024,-0.99,21,70.91666666666667,6.25,13.166666666666666,2268.5
1024,-0.99,22,67.58333333333333,7.583333333333333,15.5,2243.3333333333335
1024,-0.99,23,63.25,5.25,10.833333333333334,2236.0
1024,-0.99,24,73.0,8.166666666666666,17.166666666666668,2275.5
1024,-0.99,25,80.0,8.666666666666666,17.833333333333332,2231.1666666666665
1024,-0.99,26,68.41666666666667,7.416666666666667,16.333333333333332,2193.3333333333335
1024,-0.99,27,71.33333333333333,9.333333333333334,20.0,2291.6666666666665
1024,-0.99,28,67.33333333333333,8.833333333333334,19.333333333333332,2265.6666666666665
1024,-0.99,29,73.5,10.666666666666666,22.166666666666668,2239.3333333333335
1024,-1.0,0,171.5,40.666666666666664,92.66666666666667,2341.1666666666665
1024,-1.0,1,167.0,42.583333333333336,99.16666666666667,2244.8333333333335
1024,-1.0,2,172.91666666666666,41.666666666666664,93.16666666666667,2237.6666666666665
1024,-1.0,3,162.41666666666666,34.75,76.5,2202.0
1024,-1.0,4,163.91666666666666,35.5,80.5,2214.8333333333335
1024,-1.0,5,176.66666666666666,46.0,102.5,2212.5
1024,-1.0,6,171.91666666666666,41.5,94.83333333333333,2276.5
1024,-1.0,7,166.33333333333334,43.0,96.83333333333333,2245.1666666666665
1024,-1.0,8,153.33333333333334,33.75,74.5,2322.3333333333335
1024,-1.0,9,166.5,41.25,91.16666666666667,2279.8333333333335
1024,-1.0,10,162.5,39.083333333333336,89.33333333333333,2280.1666666666665
1024,-1.0,11,154.33333333333334,32.916666666666664,71.66666666666667,2273.0
1024,-1.0,12,172.0,40.5,89.33333333333333,2295.1666666666665
1024,-1.0,13,162.66666666666666,35.75,77.66666666666667,2224.3333333333335
1024,-1.0,14,171.33333333333334,43.583333333333336,98.0,2227.8333333333335
1024,-1.0,15,159.5,34.25,78.5,2270.1666666666665
1024,-1.0,16,173.25,39.583333333333336,92.16666666666667,2291.1666666666665
1024,-1.0,17,172.08333333333334,44.5,101.83333333333333,2259.5
1024,-1.0,18,156.08333333333334,36.666666666666664,82.33333333333333,2260.6666666666665
1024,-1.0,19,176.5,41.583333333333336,93.33333333333333,2252.1666666666665
1024,-1.0,20,184.0,45.666666666666664,107.0,2289.6666666666665
1024,-1.0,21,162.5,41.5,96.16666666666667,2268.5
1024,-1.0,22,161.0,39.666666666666664,88.83333333333333,2243.3333333333335
1024,-1.0,23,181.83333333333334,47.833333333333336,109.33333333333333,2236.0
1024,-1.0,24,170.5,39.416666666666664,88.33333333333333,2275.5
1024,-1.0,25,163.83333333333334,39.583333333333336,91.5,2231.1666666666665
1024,-1.0,26,163.33333333333334,38.666666666666664,86.5,2193.3333333333335
1024,-1.0,27,178.41666666666666,41.416666666666664,94.33333333333333,2291.6666666666665
1024,-1.0,28,161.33333333333334,33.5,74.33333333333333,2265.6666666666665
1024,-1.0,29,170.16666666666666,37.5,84.5,2239.3333333333335


==> anc/results/frontier_regimes.csv <==
n,rho,seed,frontier_size,symdiff,bound,ratio
256,0.0,0,7.666666666666667,0.3333333333333333,536.3333333333334,0.0006215040397762585
256,0.0,1,6.333333333333333,0.4166666666666667,559.6666666666666,0.000744490768314473
256,0.0,2,6.0,0.75,576.5,0.0013009540329575022
256,0.0,3,6.75,0.5,590.0,0.000847457627118644
256,0.0,4,4.916666666666667,0.5833333333333334,560.8333333333334,0.0010401188707280832
256,0.0,5,6.75,0.25,536.8333333333334,0.0004656938838869916
256,0.0,6,7.333333333333333,0.5833333333333334,562.6666666666666,0.0010367298578199053
256,0.0,7,4.583333333333333,0.25,560.6666666666666,0.00044589774078478004
256,0.0,8,5.666666666666667,0.8333333333333334,575.6666666666666,0.001447596988998263
256,0.0,9,7.583333333333333,0.5,580.6666666666666,0.0008610792192881746
256,0.0,10,4.5,0.4166666666666667,540.6666666666666,0.0007706535141800248
256,0.0,11,8.166666666666666,1.25,577.0,0.002166377816291161
256,0.0,12,4.5,0.6666666666666666,577.1666666666666,0.001155067860236789
256,0.0,13,7.75,1.1666666666666667,564.6666666666666,0.002066115702479339
256,0.0,14,6.666666666666667,0.25,564.3333333333334,0.0004430005906674542
256,0.0,15,6.166666666666667,0.75,591.5,0.001267962806424345
256,0.0,16,5.166666666666667,0.16666666666666666,584.8333333333334,0.0002849814762040467
256,0.0,17,7.416666666666667,0.8333333333333334,560.3333333333334,0.00148720999405116
256,0.0,18,8.833333333333334,0.75,573.6666666666666,0.001307379430563626
256,0.0,19,6.333333333333333,0.3333333333333333,543.6666666666666,0.0006131207847946045
256,0.0,20,4.0,0.3333333333333333,577.1666666666666,0.0005775339301183945
256,0.0,21,7.166666666666667,0.5,551.3333333333334,0.0009068923821039902
256,0.0,22,7.166666666666667,0.3333333333333333,549.0,0.000607164541590771
256,0.0,23,3.4166666666666665,0.5,588.0,0.0008503401360544217
256,0.0,24,7.666666666666667,0.6666666666666666,552.0,0.0012077294685990338
256,0.0,25,8.583333333333334,1.1666666666666667,568.1666666666666,0.002053388090349076
256,0.0,26,6.75,0.5833333333333334,563.5,0.0010351966873706005
256,0.0,27,7.25,0.16666666666666666,550.3333333333334,0.00030284675953967286
256,0.0,28,5.0,0.5833333333333334,535.8333333333334,0.001088646967340591
256,0.0,29,9.75,1.1666666666666667,561.0,0.0020796197266785502
256,-0.5,0,16.166666666666668,0.3333333333333333,536.3333333333334,0.0006215040397762585
256,-0.5,1,11.666666666666666,0.5,559.6666666666666,0.0008933889219773676
256,-0.5,2,12.0,0.6666666666666666,576.5,0.001156403584851113
256,-0.5,3,11.166666666666666,1.5833333333333333,590.0,0.0026836158192090395
256,-0.5,4,11.833333333333334,1.0833333333333333,560.8333333333334,0.0019316493313521542
256,-0.5,5,7.583333333333333,0.5,536.8333333333334,0.0009313877677739832
256,-0.5,6,14.166666666666666,0.6666666666666666,562.6666666666666,0.001184834123222749
256,-0.5,7,8.083333333333334,0.8333333333333334,560.6666666666666,0.0014863258026159335
256,-0.5,8,9.166666666666666,0.5,575.6666666666666,0.0008685581933989578
256,-0.5,9,6.5,0.08333333333333333,580.6666666666666,0.00014351320321469576
256,-0.5,10,9.416666666666666,0.6666666666666666,540.6666666666666,0.0012330456226880395
256,-0.5,11,14.166666666666666,1.8333333333333333,577.0,0.0031773541305603697
256,-0.5,12,8.833333333333334,0.25,577.1666666666666,0.00043315044758879587
256,-0.5,13,12.75,0.8333333333333334,564.6666666666666,0.001475796930342385
256,-0.5,14,9.083333333333334,0.3333333333333333,564.3333333333334,0.0005906674542232722
256,-0.5,15,6.833333333333333,0.16666666666666666,591.5,0.0002817695125387433
256,-0.5,16,12.916666666666666,1.25,584.8333333333334,0.0021373610715303506
256,-0.5,17,12.666666666666666,1.5833333333333333,560.3333333333334,0.0028256989886972037
256,-0.5,18,10.666666666666666,0.5,573.6666666666666,0.0008715862870424172
256,-0.5,19,9.75,0.5,543.6666666666666,0.0009196811771919069
256,-0.5,20,9.333333333333334,0.3333333333333333,577.1666666666666,0.0005775339301183945
256,-0.5,21,13.166666666666666,0.5833333333333334,551.3333333333334,0.0010580411124546554
256,-0.5,22,11.916666666666666,0.9166666666666666,549.0,0.0016697024893746204
256,-0.5,23,6.083333333333333,0.3333333333333333,588.0,0.0005668934240362812
256,-0.5,24,16.0,1.9166666666666667,552.0,0.0034722222222222225
256,-0.5,25,12.916666666666666,0.5833333333333334,568.1666666666666,0.001026694045174538
256,-0.5,26,10.75,0.9166666666666666,563.5,0.001626737651582372
256,-0.5,27,12.5,0.5833333333333334,550.3333333333334,0.0010599636583888553
256,-0.5,28,5.25,0.3333333333333333,535.8333333333334,0.0006220839813374805
256,-0.5,29,11.0,1.0,561.0,0.0017825311942959
256,-0.9,0,23.166666666666668,2.1666666666666665,536.3333333333334,0.00403977625854568
256,-0.9,1,21.583333333333332,2.5,559.6666666666666,0.004466944609886838
256,-0.9,2,22.833333333333332,3.5833333333333335,576.5,0.006215669268574733
256,-0.9,3,18.666666666666668,2.3333333333333335,590.0,0.003954802259887006
256,-0.9,4,24.333333333333332,4.583333333333333,560.8333333333334,0.008172362555720653
256,-0.9,5,19.083333333333332,2.25,536.8333333333334,0.0041912449549829246
256,-0.9,6,21.166666666666668,2.3333333333333335,562.6666666666666,0.004146919431279621
256,-0.9,7,20.583333333333332,2.0833333333333335,560.6666666666666,0.003715814506539834
256,-0.9,8,19.666666666666668,2.1666666666666665,575.6666666666666,0.0037637521713954833
256,-0.9,9,15.75,1.0,580.6666666666666,0.0017221584385763492
256,-0.9,10,20.583333333333332,2.3333333333333335,540.6666666666666,0.004315659679408139
256,-0.9,11,17.916666666666668,1.75,577.0,0.0030329289428076256
256,-0.9,12,21.083333333333332,4.75,577.1666666666666,0.008229858504187122
256,-0.9,13,20.25,2.3333333333333335,564.6666666666666,0.004132231404958678
256,-0.9,14,24.583333333333332,3.1666666666666665,564.3333333333334,0.005611340815121086
256,-0.9,15,17.5,1.9166666666666667,591.5,0.003240349394195548
256,-0.9,16,20.25,2.8333333333333335,584.8333333333334,0.004844685095468795
256,-0.9,17,21.75,3.25,560.3333333333334,0.005800118976799524
256,-0.9,18,15.75,1.5833333333333333,573.6666666666666,0.0027600232423009878
256,-0.9,19,20.916666666666668,2.3333333333333335,543.6666666666666,0.004291845493562233
256,-0.9,20,21.833333333333332,2.3333333333333335,577.1666666666666,0.0040427375108287615
256,-0.9,21,19.166666666666668,1.8333333333333333,551.3333333333334,0.003325272067714631
256,-0.9,22,26.833333333333332,4.0,549.0,0.007285974499089253
256,-0.9,23,18.333333333333332,1.9166666666666667,588.0,0.003259637188208617
256,-0.9,24,25.75,3.25,552.0,0.00588768115942029
256,-0.9,25,21.166666666666668,2.5833333333333335,568.1666666666666,0.004546787914344383
256,-0.9,26,23.25,3.75,563.5,0.006654835847382431
256,-0.9,27,21.833333333333332,1.8333333333333333,550.3333333333334,0.0033313143549364016
256,-0.9,28,19.0,1.75,535.8333333333334,0.0032659409020217725
256,-0.9,29,28.666666666666668,4.583333333333333,561.0,0.008169934640522875
256,-0.99,0,41.583333333333336,7.166666666666667,536.3333333333334,0.013362336855189559
256,-0.99,1,34.75,6.75,559.6666666666666,0.012060750446694461
256,-0.99,2,42.666666666666664,11.0,576.5,0.019080659150043366
256,-0.99,3,37.583333333333336,7.833333333333333,590.0,0.01327683615819209
256,-0.99,4,32.5,5.583333333333333,560.8333333333334,0.009955423476968796
256,-0.99,5,35.0,5.416666666666667,536.8333333333334,0.010090034150884818
256,-0.99,6,39.416666666666664,6.75,562.6666666666666,0.011996445497630332
256,-0.99,7,36.25,8.833333333333334,560.6666666666666,0.015755053507728895
256,-0.99,8,34.666666666666664,5.583333333333333,575.6666666666666,0.009698899826288361
256,-0.99,9,39.0,10.583333333333334,580.6666666666666,0.018226176808266364
256,-0.99,10,40.666666666666664,7.333333333333333,540.6666666666666,0.013563501849568435
256,-0.99,11,35.0,7.916666666666667,577.0,0.013720392836510689
256,-0.99,12,35.333333333333336,8.75,577.1666666666666,0.015160265665607856
256,-0.99,13,36.333333333333336,10.166666666666666,564.6666666666666,0.018004722550177096
256,-0.99,14,39.416666666666664,8.083333333333334,564.3333333333334,0.014323685764914353
256,-0.99,15,38.083333333333336,7.583333333333333,591.5,0.01282051282051282
256,-0.99,16,33.583333333333336,8.0,584.8333333333334,0.013679110857794243
256,-0.99,17,44.916666666666664,8.5,560.3333333333334,0.015169541939321832
256,-0.99,18,33.916666666666664,6.25,573.6666666666666,0.010894828588030215
256,-0.99,19,37.25,7.25,543.6666666666666,0.01333537706928265
256,-0.99,20,39.416666666666664,9.25,577.1666666666666,0.01602656656078545
256,-0.99,21,40.0,9.0,551.3333333333334,0.016324062877871824
256,-0.99,22,33.0,6.916666666666667,549.0,0.0125986642380085
256,-0.99,23,35.416666666666664,5.916666666666667,588.0,0.010062358276643991
256,-0.99,24,34.333333333333336,4.583333333333333,552.0,0.008303140096618356
256,-0.99,25,34.5,6.166666666666667,568.1666666666666,0.01085362276327369
256,-0.99,26,37.916666666666664,8.583333333333334,563.5,0.015232179828453122
256,-0.99,27,39.166666666666664,7.833333333333333,550.3333333333334,0.014233797698364626
256,-0.99,28,36.25,6.666666666666667,535.8333333333334,0.012441679626749611
256,-0.99,29,40.416666666666664,7.75,561.0,0.013814616755793227
256,-1.0,0,47.0,10.75,536.3333333333334,0.020043505282784337
256,-1.0,1,41.25,7.583333333333333,559.6666666666666,0.013549731983323408
256,-1.0,2,49.333333333333336,14.416666666666666,576.5,0.025007227522405317
256,-1.0,3,45.166666666666664,11.0,590.0,0.01864406779661017
256,-1.0,4,52.083333333333336,13.833333333333334,560.8333333333334,0.024665676077265972
256,-1.0,5,37.25,7.166666666666667,536.8333333333334,0.013349891338093759
256,-1.0,6,46.666666666666664,13.583333333333334,562.6666666666666,0.02414099526066351
256,-1.0,7,47.25,10.25,560.6666666666666,0.01828180737217598
256,-1.0,8,43.916666666666664,10.75,575.6666666666666,0.018674001158077592
256,-1.0,9,51.5,12.666666666666666,580.6666666666666,0.021814006888633754
256,-1.0,10,47.5,10.416666666666666,540.6666666666666,0.019266337854500618
256,-1.0,11,40.5,8.25,577.0,0.014298093587521665
256,-1.0,12,42.416666666666664,9.666666666666666,577.1666666666666,0.01674848397343344
256,-1.0,13,43.333333333333336,10.583333333333334,564.6666666666666,0.01874262101534829
256,-1.0,14,36.833333333333336,9.083333333333334,564.3333333333334,0.01609568812758417
256,-1.0,15,40.666666666666664,9.583333333333334,591.5,0.016201746970977742
256,-1.0,16,44.833333333333336,12.416666666666666,584.8333333333334,0.02123111997720148
256,-1.0,17,47.666666666666664,12.166666666666666,560.3333333333334,0.021713265913146935
256,-1.0,18,38.583333333333336,8.166666666666666,573.6666666666666,0.014235909355026147
256,-1.0,19,47.333333333333336,13.0,543.6666666666666,0.02391171060698958
256,-1.0,20,42.5,10.25,577.1666666666666,0.01775916835114063
256,-1.0,21,49.333333333333336,11.333333333333334,551.3333333333334,0.020556227327690448
256,-1.0,22,42.916666666666664,9.166666666666666,549.0,0.016697024893746203
256,-1.0,23,43.083333333333336,11.083333333333334,588.0,0.01884920634920635
256,-1.0,24,41.75,9.333333333333334,552.0,0.016908212560386476
256,-1.0,25,45.666666666666664,11.666666666666666,568.1666666666666,0.02053388090349076
256,-1.0,26,43.916666666666664,10.5,563.5,0.018633540372670808
256,-1.0,27,42.5,9.75,550.3333333333334,0.017716535433070866
256,-1.0,28,48.5,10.666666666666666,535.8333333333334,0.019906687402799376
256,-1.0,29,40.416666666666664,8.583333333333334,561.0,0.015300059417706478
1024,0.0,0,7.916666666666667,0.5,2258.0,0.00022143489813994686
1024,0.0,1,5.166666666666667,0.8333333333333334,2274.6666666666665,0.00036635404454865187
1024,0.0,2,6.0,0.9166666666666666,2244.3333333333335,0.00040843606119114805
1024,0.0,3,9.25,0.3333333333333333,2254.3333333333335,0.0001478633742422002
1024,0.0,4,7.0,0.9166666666666666,2219.1666666666665,0.00041306796845662786
1024,0.0,5,7.5,0.6666666666666666,2291.8333333333335,0.0002908879354228783
1024,0.0,6,5.333333333333333,0.3333333333333333,2254.8333333333335,0.00014783058614827407
1024,0.0,7,8.416666666666666,1.25,2282.6666666666665,0.000547605140186916
1024,0.0,8,7.833333333333333,0.4166666666666667,2292.5,0.00018175209014903673
1024,0.0,9,6.75,0.8333333333333334,2285.8333333333335,0.0003645643456069996
1024,0.0,10,5.416666666666667,0.3333333333333333,2325.8333333333335,0.00014331780723754925
1024,0.0,11,7.333333333333333,0.6666666666666666,2271.6666666666665,0.000293470286133529
1024,0.0,12,9.0,0.16666666666666666,2291.8333333333335,7.272198385571957e-05
1024,0.0,13,8.333333333333334,0.6666666666666666,2282.3333333333335,0.0002920987293705272
1024,0.0,14,7.0,0.75,2270.5,0.00033032371724289804
1024,0.0,15,3.5,0.0,2243.6666666666665,0.0
1024,0.0,16,5.0,0.25,2231.3333333333335,0.00011204063340304749
1024,0.0,17,7.833333333333333,0.3333333333333333,2256.1666666666665,0.0001477432222796779
1024,0.0,18,4.916666666666667,0.5,2273.6666666666665,0.00021990910423691542
1024,0.0,19,8.916666666666666,0.3333333333333333,2285.6666666666665,0.00014583637159107482
1024,0.0,20,12.25,1.25,2299.8333333333335,0.0005435176462062468
1024,0.0,21,6.333333333333333,0.08333333333333333,2262.5,3.6832412523020256e-05
1024,0.0,22,9.75,0.8333333333333334,2273.6666666666665,0.0003665151737281924
1024,0.0,23,8.25,0.16666666666666666,2310.0,7.215007215007215e-05
1024,0.0,24,12.333333333333334,0.5833333333333334,2255.5,0.00025862705977979753
1024,0.0,25,10.5,0.5,2307.8333333333335,0.00021665342673503284
1024,0.0,26,8.333333333333334,0.16666666666666666,2199.6666666666665,7.576905591756326e-05
1024,0.0,27,6.833333333333333,0.6666666666666666,2317.3333333333335,0.000287686996547756
1024,0.0,28,12.333333333333334,0.3333333333333333,2248.0,0.00014827995255041517
1024,0.0,29,4.833333333333333,0.25,2263.1666666666665,0.00011046468812136388
1024,-0.5,0,14.0,0.5,2258.0,0.00022143489813994686
1024,-0.5,1,16.166666666666668,1.6666666666666667,2274.6666666666665,0.0007327080890973037
1024,-0.5,2,8.333333333333334,0.9166666666666666,2244.3333333333335,0.00040843606119114805
1024,-0.5,3,16.583333333333332,0.3333333333333333,2254.3333333333335,0.0001478633742422002
1024,-0.5,4,12.166666666666666,0.8333333333333334,2219.1666666666665,0.00037551633496057084
1024,-0.5,5,11.5,0.5,2291.8333333333335,0.00021816595156715874
1024,-0.5,6,9.0,0.4166666666666667,2254.8333333333335,0.00018478823268534259
1024,-0.5,7,14.75,1.0,2282.6666666666665,0.00043808411214953276
1024,-0.5,8,11.25,0.16666666666666666,2292.5,7.270083605961468e-05
1024,-0.5,9,9.083333333333334,0.5833333333333334,2285.8333333333335,0.00025519504192489975
1024,-0.5,10,12.916666666666666,0.8333333333333334,2325.8333333333335,0.00035829451809387314
1024,-0.5,11,12.833333333333334,1.25,2271.6666666666665,0.0005502567865003668
1024,-0.5,12,12.916666666666666,0.3333333333333333,2291.8333333333335,0.00014544396771143915
1024,-0.5,13,12.916666666666666,0.5,2282.3333333333335,0.00021907404702789542
1024,-0.5,14,16.25,1.3333333333333333,2270.5,0.0005872421639873742
1024,-0.5,15,10.25,0.5,2243.6666666666665,0.0002228495023027782
1024,-0.5,16,11.083333333333334,0.3333333333333333,2231.3333333333335,0.00014938751120406333
1024,-0.5,17,9.166666666666666,0.25,2256.1666666666665,0.00011080741670975845
1024,-0.5,18,9.25,0.6666666666666666,2273.6666666666665,0.00029321213898255387
1024,-0.5,19,11.833333333333334,0.5,2285.6666666666665,0.00021875455738661225
1024,-0.5,20,19.583333333333332,1.0,2299.8333333333335,0.0004348141169649974
1024,-0.5,21,14.0,1.0,2262.5,0.0004419889502762431
1024,-0.5,22,17.0,1.0833333333333333,2273.6666666666665,0.00047646972584665007
1024,-0.5,23,12.583333333333334,0.4166666666666667,2310.0,0.00018037518037518038
1024,-0.5,24,22.166666666666668,1.0833333333333333,2255.5,0.0004803073967339097
1024,-0.5,25,19.5,1.0,2307.8333333333335,0.00043330685347006567
1024,-0.5,26,11.083333333333334,0.3333333333333333,2199.6666666666665,0.00015153811183512653
1024,-0.5,27,11.5,0.5833333333333334,2317.3333333333335,0.00025172612197928656
1024,-0.5,28,23.25,0.8333333333333334,2248.0,0.00037069988137603796
1024,-0.5,29,10.666666666666666,0.25,2263.1666666666665,0.00011046468812136388
1024,-0.9,0,25.666666666666668,1.0833333333333333,2258.0,0.0004797756126365515
1024,-0.9,1,25.25,1.9166666666666667,2274.6666666666665,0.0008426143024618993
1024,-0.9,2,25.666666666666668,1.5833333333333333,2244.3333333333335,0.0007054804693301648
1024,-0.9,3,25.416666666666668,1.25,2254.3333333333335,0.0005544876534082508
1024,-0.9,4,31.666666666666668,1.75,2219.1666666666665,0.0007885843034171988
1024,-0.9,5,27.25,1.5833333333333333,2291.8333333333335,0.000690858846629336
1024,-0.9,6,27.5,1.3333333333333333,2254.8333333333335,0.0005913223445930963
1024,-0.9,7,25.416666666666668,1.4166666666666667,2282.6666666666665,0.0006206191588785047
1024,-0.9,8,27.166666666666668,0.8333333333333334,2292.5,0.00036350418029807346
1024,-0.9,9,29.083333333333332,1.0,2285.8333333333335,0.00043747721472839953
1024,-0.9,10,27.75,2.0833333333333335,2325.8333333333335,0.0008957362952346829
1024,-0.9,11,29.5,2.0833333333333335,2271.6666666666665,0.0009170946441672781
1024,-0.9,12,26.666666666666668,1.0833333333333333,2291.8333333333335,0.00047269289506217724
1024,-0.9,13,24.583333333333332,1.5833333333333333,2282.3333333333335,0.0006937344822550021
1024,-0.9,14,29.916666666666668,2.3333333333333335,2270.5,0.0010276737869779051
1024,-0.9,15,24.75,1.5833333333333333,2243.6666666666665,0.0007056900906254643
1024,-0.9,16,26.0,1.1666666666666667,2231.3333333333335,0.0005228562892142217
1024,-0.9,17,29.166666666666668,2.0833333333333335,2256.1666666666665,0.0009233951392479871
1024,-0.9,18,30.666666666666668,1.6666666666666667,2273.6666666666665,0.0007330303474563848
1024,-0.9,19,29.083333333333332,0.9166666666666666,2285.6666666666665,0.00040105002187545573
1024,-0.9,20,29.0,1.9166666666666667,2299.8333333333335,0.0008333937241829118
1024,-0.9,21,33.916666666666664,1.25,2262.5,0.0005524861878453039
1024,-0.9,22,32.833333333333336,2.0833333333333335,2273.6666666666665,0.000916287934320481
1024,-0.9,23,30.333333333333332,1.6666666666666667,2310.0,0.0007215007215007215
1024,-0.9,24,36.083333333333336,2.25,2255.5,0.0009975615162935048
1024,-0.9,25,31.333333333333332,1.25,2307.8333333333335,0.0005416335668375821
1024,-0.9,26,26.416666666666668,1.5,2199.6666666666665,0.0006819215032580695
1024,-0.9,27,31.75,2.0,2317.3333333333335,0.0008630609896432681
1024,-0.9,28,39.75,2.0833333333333335,2248.0,0.000926749703440095
1024,-0.9,29,29.583333333333332,2.25,2263.1666666666665,0.000994182193092275
1024,-0.99,0,71.0,7.833333333333333,2258.0,0.003469146737525834
1024,-0.99,1,58.0,6.916666666666667,2274.6666666666665,0.0030407385697538104
1024,-0.99,2,69.25,9.166666666666666,2244.3333333333335,0.00408436061191148
1024,-0.99,3,65.33333333333333,7.0,2254.3333333333335,0.0031051308590862043
1024,-0.99,4,71.08333333333333,8.833333333333334,2219.1666666666665,0.003980473150582051
1024,-0.99,5,63.5,7.083333333333333,2291.8333333333335,0.003090684313868082
1024,-0.99,6,68.83333333333333,8.0,2254.8333333333335,0.0035479340675585776
1024,-0.99,7,73.41666666666667,7.75,2282.6666666666665,0.003395151869158879
1024,-0.99,8,66.25,5.833333333333333,2292.5,0.0025445292620865138
1024,-0.99,9,63.416666666666664,7.25,2285.8333333333335,0.0031717098067808964
1024,-0.99,10,75.16666666666667,9.333333333333334,2325.8333333333335,0.004012898602651379
1024,-0.99,11,73.0,8.833333333333334,2271.6666666666665,0.0038884812912692596
1024,-0.99,12,69.66666666666667,9.333333333333334,2291.8333333333335,0.0040724310959202965
1024,-0.99,13,76.08333333333333,9.5,2282.3333333333335,0.004162406893530013
1024,-0.99,14,76.75,8.333333333333334,2270.5,0.0036702635249210897
1024,-0.99,15,76.41666666666667,10.0,2243.6666666666665,0.004456990046055564
1024,-0.99,16,64.83333333333333,6.75,2231.3333333333335,0.0030250971018822826
1024,-0.99,17,72.58333333333333,8.416666666666666,2256.1666666666665,0.0037305163625618674
1024,-0.99,18,74.33333333333333,10.583333333333334,2273.6666666666665,0.004654742706348043
1024,-0.99,19,74.16666666666667,9.166666666666666,2285.6666666666665,0.004010500218754557
1024,-0.99,20,73.25,8.0,2299.8333333333335,0.0034785129357199794
1024,-0.99,21,69.66666666666667,9.0,2262.5,0.003977900552486188
1024,-0.99,22,75.91666666666667,9.666666666666666,2273.6666666666665,0.004251576015247031
1024,-0.99,23,64.83333333333333,8.083333333333334,2310.0,0.0034992784992784994
1024,-0.99,24,80.83333333333333,12.333333333333334,2255.5,0.0054681149782014335
1024,-0.99,25,72.08333333333333,10.0,2307.8333333333335,0.004333068534700657
1024,-0.99,26,68.0,7.416666666666667,2199.6666666666665,0.0033717229883315656
1024,-0.99,27,82.75,8.666666666666666,2317.3333333333335,0.003739930955120828
1024,-0.99,28,83.25,10.25,2248.0,0.004559608540925267
1024,-0.99,29,76.91666666666667,7.5,2263.1666666666665,0.003313940643640916
1024,-1.0,0,169.33333333333334,41.583333333333336,2258.0,0.018416002361972248
1024,-1.0,1,173.33333333333334,38.333333333333336,2274.6666666666665,0.016852286049237986
1024,-1.0,2,166.25,38.916666666666664,2244.3333333333335,0.017339967325115103
1024,-1.0,3,166.41666666666666,45.166666666666664,2254.3333333333335,0.020035487209818126
1024,-1.0,4,171.0,37.25,2219.1666666666665,0.016785580172737517
1024,-1.0,5,163.83333333333334,36.25,2291.8333333333335,0.01581703148861901
1024,-1.0,6,175.25,42.916666666666664,2254.8333333333335,0.019033187966590284
1024,-1.0,7,171.16666666666666,38.0,2282.6666666666665,0.016647196261682245
1024,-1.0,8,151.66666666666666,37.0,2292.5,0.01613958560523446
1024,-1.0,9,179.58333333333334,44.333333333333336,2285.8333333333335,0.01939482318629238
1024,-1.0,10,160.33333333333334,36.5,2325.8333333333335,0.015693299892511645
1024,-1.0,11,175.5,46.583333333333336,2271.6666666666665,0.02050623624358034
1024,-1.0,12,177.66666666666666,46.25,2291.8333333333335,0.020180350519962184
1024,-1.0,13,159.58333333333334,34.583333333333336,2282.3333333333335,0.0151526215860961
1024,-1.0,14,165.58333333333334,35.833333333333336,2270.5,0.015782133157160684
1024,-1.0,15,171.5,40.666666666666664,2243.6666666666665,0.018125092853959295
1024,-1.0,16,155.25,38.25,2231.3333333333335,0.017142216910666266
1024,-1.0,17,164.83333333333334,36.5,2256.1666666666665,0.016177882839624732
1024,-1.0,18,170.91666666666666,39.416666666666664,2273.6666666666665,0.017336167717343497
1024,-1.0,19,171.16666666666666,42.416666666666664,2285.6666666666665,0.018557678284964272
1024,-1.0,20,170.16666666666666,41.333333333333336,2299.8333333333335,0.017972316834553227
1024,-1.0,21,166.25,43.333333333333336,2262.5,0.019152854511970536
1024,-1.0,22,167.16666666666666,33.833333333333336,2273.6666666666665,0.014880516053364611
1024,-1.0,23,172.33333333333334,47.666666666666664,2310.0,0.020634920634920634
1024,-1.0,24,181.41666666666666,45.833333333333336,2255.5,0.02032069755412695
1024,-1.0,25,162.83333333333334,38.5,2307.8333333333335,0.01668231385859753
1024,-1.0,26,186.41666666666666,47.916666666666664,2199.6666666666665,0.02178360357629944
1024,-1.0,27,165.41666666666666,38.666666666666664,2317.3333333333335,0.01668584579976985
1024,-1.0,28,169.0,40.833333333333336,2248.0,0.01816429418742586
1024,-1.0,29,177.66666666666666,48.583333333333336,2263.1666666666665,0.021466971058251714
4096,0.0,0,5.333333333333333,0.5,9215.333333333334,5.425739709180351e-05
4096,0.0,1,5.333333333333333,0.3333333333333333,9050.166666666666,3.6831734222205854e-05
4096,0.0,2,8.5,0.0,9208.166666666666,0.0
4096,0.0,3,3.6666666666666665,0.08333333333333333,9201.666666666666,9.056330374932077e-06
4096,0.0,4,8.5,0.25,9128.333333333334,2.738725579696914e-05
4096,0.0,5,15.25,0.75,9091.666666666666,8.249312557286893e-05
4096,0.0,6,6.916666666666667,0.25,9111.333333333334,2.7438355162069216e-05
4096,0.0,7,5.666666666666667,0.5,9156.833333333334,5.460402977739757e-05
4096,0.0,8,8.25,0.3333333333333333,9092.5,3.666025112272019e-05
4096,0.0,9,8.666666666666666,0.5,8990.0,5.5617352614015575e-05
4096,0.0,10,9.0,0.5,9093.833333333334,5.498231402232282e-05
4096,0.0,11,8.166666666666666,1.0,9042.333333333334,0.00011059092417148966
4096,0.0,12,6.333333333333333,0.08333333333333333,9089.833333333334,9.167751517262875e-06
4096,0.0,13,12.75,0.25,9132.666666666666,2.737426089495584e-05
4096,0.0,14,8.833333333333334,0.5,9109.833333333334,5.48857461717192e-05
4096,0.0,15,6.0,0.3333333333333333,9118.666666666666,3.655505190817371e-05
4096,0.0,16,10.583333333333334,0.5,9087.833333333334,5.501861463128358e-05
4096,0.0,17,7.583333333333333,0.25,9095.833333333334,2.7485112230874942e-05
4096,0.0,18,10.583333333333334,0.25,9164.666666666666,2.7278678984505714e-05
4096,0.0,19,9.25,0.5,9128.666666666666,5.477251150222742e-05
4096,0.0,20,7.5,0.5,9128.666666666666,5.477251150222742e-05
4096,0.0,21,5.666666666666667,0.5833333333333334,9096.166666666666,6.412957839382891e-05
4096,0.0,22,9.5,0.6666666666666666,9048.166666666666,7.367975096244175e-05
4096,0.0,23,5.583333333333333,0.16666666666666666,8922.166666666666,1.8680066501036744e-05
4096,0.0,24,13.916666666666666,0.8333333333333334,9168.833333333334,9.0887608383473e-05
4096,0.0,25,9.416666666666666,0.4166666666666667,9082.666666666666,4.5874926600117444e-05
4096,0.0,26,4.25,0.16666666666666666,8945.5,1.8631341642911706e-05
4096,0.0,27,9.0,0.5,9117.833333333334,5.483758933957263e-05
4096,0.0,28,6.416666666666667,0.3333333333333333,9014.833333333334,3.697609495461184e-05
4096,0.0,29,5.916666666666667,0.3333333333333333,8932.0,3.731900283624421e-05
4096,-0.5,0,10.166666666666666,0.08333333333333333,9215.333333333334,9.042899515300584e-06
4096,-0.5,1,7.75,0.16666666666666666,9050.166666666666,1.8415867111102927e-05
4096,-0.5,2,13.0,0.25,9208.166666666666,2.7149812666292605e-05
4096,-0.5,3,11.083333333333334,0.25,9201.666666666666,2.7168991124796233e-05
4096,-0.5,4,13.833333333333334,0.16666666666666666,9128.333333333334,1.8258170531312762e-05
4096,-0.5,5,25.833333333333332,1.4166666666666667,9091.666666666666,0.00015582034830430798
4096,-0.5,6,15.416666666666666,0.5,9111.333333333334,5.487671032413843e-05
4096,-0.5,7,9.75,0.25,9156.833333333334,2.7302014888698785e-05
4096,-0.5,8,13.583333333333334,0.3333333333333333,9092.5,3.666025112272019e-05
4096,-0.5,9,16.0,1.0833333333333333,8990.0,0.00012050426399703373
4096,-0.5,10,17.916666666666668,0.75,9093.833333333334,8.247347103348423e-05
4096,-0.5,11,13.5,0.3333333333333333,9042.333333333334,3.686364139049655e-05
4096,-0.5,12,10.25,0.5833333333333334,9089.833333333334,6.417426062084013e-05
4096,-0.5,13,18.583333333333332,0.3333333333333333,9132.666666666666,3.6499014526607785e-05
4096,-0.5,14,15.083333333333334,0.3333333333333333,9109.833333333334,3.65904974478128e-05
4096,-0.5,15,14.333333333333334,0.4166666666666667,9118.666666666666,4.569381488521714e-05
4096,-0.5,16,20.916666666666668,0.6666666666666666,9087.833333333334,7.335815284171144e-05
4096,-0.5,17,13.666666666666666,0.3333333333333333,9095.833333333334,3.6646816307833254e-05
4096,-0.5,18,13.333333333333334,0.9166666666666666,9164.666666666666,0.0001000218229431876
4096,-0.5,19,15.333333333333334,0.5,9128.666666666666,5.477251150222742e-05
4096,-0.5,20,13.333333333333334,0.4166666666666667,9128.666666666666,4.5643759585189516e-05
4096,-0.5,21,13.083333333333334,0.5,9096.166666666666,5.4968210051853345e-05
4096,-0.5,22,14.916666666666666,0.9166666666666666,9048.166666666666,0.00010130965757335741
4096,-0.5,23,13.333333333333334,0.75,8922.166666666666,8.406029925466535e-05
4096,-0.5,24,18.833333333333332,0.6666666666666666,9168.833333333334,7.27100867067784e-05
4096,-0.5,25,12.75,0.4166666666666667,9082.666666666666,4.5874926600117444e-05
4096,-0.5,26,14.083333333333334,0.5,8945.5,5.589402492873512e-05
4096,-0.5,27,19.666666666666668,0.4166666666666667,9117.833333333334,4.569799111631052e-05
4096,-0.5,28,12.416666666666666,0.4166666666666667,9014.833333333334,4.6220118693264806e-05
4096,-0.5,29,11.416666666666666,0.25,8932.0,2.798925212718316e-05
4096,-0.9,0,30.416666666666668,1.5833333333333333,9215.333333333334,0.00017181509079071112
4096,-0.9,1,29.583333333333332,0.25,9050.166666666666,2.7623800666654392e-05
4096,-0.9,2,29.833333333333332,0.6666666666666666,9208.166666666666,7.239950044344695e-05
4096,-0.9,3,27.833333333333332,0.5833333333333334,9201.666666666666,6.339431262452454e-05
4096,-0.9,4,30.416666666666668,1.4166666666666667,9128.333333333334,0.00015519444951615847
4096,-0.9,5,46.416666666666664,1.4166666666666667,9091.666666666666,0.00015582034830430798
4096,-0.9,6,35.75,1.25,9111.333333333334,0.00013719177581034608
4096,-0.9,7,21.083333333333332,0.4166666666666667,9156.833333333334,4.550335814783131e-05
4096,-0.9,8,35.833333333333336,0.25,9092.5,2.7495188342040142e-05
4096,-0.9,9,32.5,0.8333333333333334,8990.0,9.269558769002596e-05
4096,-0.9,10,31.5,1.25,9093.833333333334,0.00013745578505580704
4096,-0.9,11,32.083333333333336,1.0,9042.333333333334,0.00011059092417148966
4096,-0.9,12,35.166666666666664,0.4166666666666667,9089.833333333334,4.583875758631438e-05
4096,-0.9,13,37.333333333333336,0.9166666666666666,9132.666666666666,0.0001003722899481714
4096,-0.9,14,28.416666666666668,0.8333333333333334,9109.833333333334,9.147624361953201e-05
4096,-0.9,15,33.666666666666664,0.75,9118.666666666666,8.224886679339085e-05
4096,-0.9,16,43.25,0.75,9087.833333333334,8.252792194692537e-05
4096,-0.9,17,35.0,0.75,9095.833333333334,8.245533669262483e-05
4096,-0.9,18,32.25,0.75,9164.666666666666,8.183603695351713e-05
4096,-0.9,19,38.083333333333336,1.0833333333333333,9128.666666666666,0.00011867377492149273
4096,-0.9,20,34.5,0.8333333333333334,9128.666666666666,9.128751917037903e-05
4096,-0.9,21,33.583333333333336,0.5833333333333334,9096.166666666666,6.412957839382891e-05
4096,-0.9,22,32.666666666666664,0.9166666666666666,9048.166666666666,0.00010130965757335741
4096,-0.9,23,36.666666666666664,1.5,8922.166666666666,0.0001681205985093307
4096,-0.9,24,40.666666666666664,1.25,9168.833333333334,0.0001363314125752095
4096,-0.9,25,36.416666666666664,0.8333333333333334,9082.666666666666,9.174985320023489e-05
4096,-0.9,26,25.916666666666668,0.3333333333333333,8945.5,3.726268328582341e-05
4096,-0.9,27,39.416666666666664,1.3333333333333333,9117.833333333334,0.00014623357157219366
4096,-0.9,28,43.166666666666664,0.4166666666666667,9014.833333333334,4.6220118693264806e-05
4096,-0.9,29,27.75,1.0,8932.0,0.00011195700850873264
4096,-0.99,0,96.33333333333333,4.0,9215.333333333334,0.0004340591767344281
4096,-0.99,1,92.5,2.5833333333333335,9050.166666666666,0.0002854459402220954
4096,-0.99,2,91.91666666666667,5.25,9208.166666666666,0.0005701460659921447
4096,-0.99,3,90.33333333333333,4.75,9201.666666666666,0.0005162108313711284
4096,-0.99,4,86.25,4.916666666666667,9128.333333333334,0.0005386160306737265
4096,-0.99,5,99.0,4.0,9091.666666666666,0.0004399633363886343
4096,-0.99,6,93.16666666666667,4.5,9111.333333333334,0.0004938903929172459
4096,-0.99,7,82.41666666666667,5.75,9156.833333333334,0.0006279463424400721
4096,-0.99,8,92.58333333333333,3.25,9092.5,0.00035743744844652183
4096,-0.99,9,83.25,2.4166666666666665,8990.0,0.00026881720430107527
4096,-0.99,10,86.5,4.083333333333333,9093.833333333334,0.00044902223118230294
4096,-0.99,11,91.33333333333333,5.0,9042.333333333334,0.0005529546208574483
4096,-0.99,12,104.16666666666667,3.25,9089.833333333334,0.00035754230917325213
4096,-0.99,13,97.66666666666667,4.416666666666667,9132.666666666666,0.0004836119424775532
4096,-0.99,14,86.5,4.5,9109.833333333334,0.0004939717155454728
4096,-0.99,15,85.58333333333333,2.25,9118.666666666666,0.00024674660038017255
4096,-0.99,16,83.83333333333333,3.5,9087.833333333334,0.00038513030241898506
4096,-0.99,17,101.5,4.25,9095.833333333334,0.000467246907924874
4096,-0.99,18,71.33333333333333,2.4166666666666665,9164.666666666666,0.00026369389685022187
4096,-0.99,19,86.91666666666667,2.8333333333333335,9128.666666666666,0.0003103775651792887
4096,-0.99,20,91.5,3.6666666666666665,9128.666666666666,0.0004016650843496677
4096,-0.99,21,83.75,2.9166666666666665,9096.166666666666,0.0003206478919691445
4096,-0.99,22,90.91666666666667,2.5,9048.166666666666,0.0002762990661091566
4096,-0.99,23,100.66666666666667,4.0,8922.166666666666,0.00044832159602488185
4096,-0.99,24,104.5,5.0,9168.833333333334,0.000545325650300838
4096,-0.99,25,92.41666666666667,2.75,9082.666666666666,0.00030277451556077513
4096,-0.99,26,77.91666666666667,2.3333333333333335,8945.5,0.0002608387830007639
4096,-0.99,27,79.5,2.1666666666666665,9117.833333333334,0.00023762955380481472
4096,-0.99,28,99.16666666666667,5.083333333333333,9014.833333333334,0.0005638854480578305
4096,-0.99,29,75.66666666666667,2.9166666666666665,8932.0,0.0003265412748171369
4096,-1.0,0,667.5,162.75,9215.333333333334,0.017660782753382044
4096,-1.0,1,655.3333333333334,160.5,9050.166666666666,0.01773448002799212
4096,-1.0,2,654.5833333333334,154.25,9208.166666666666,0.016751434415102538
4096,-1.0,3,709.6666666666666,170.75,9201.666666666666,0.018556420938235826
4096,-1.0,4,679.3333333333334,165.83333333333334,9128.333333333334,0.018166879678656198
4096,-1.0,5,663.9166666666666,160.16666666666666,9091.666666666666,0.017616865261228232
4096,-1.0,6,679.25,171.0,9111.333333333334,0.018767834930855345
4096,-1.0,7,680.75,173.33333333333334,9156.833333333334,0.018929396989497825
4096,-1.0,8,687.6666666666666,173.0,9092.5,0.01902667033269178
4096,-1.0,9,659.0,151.66666666666666,8990.0,0.016870596959584722
4096,-1.0,10,657.8333333333334,156.25,9093.833333333334,0.01718197313197588
4096,-1.0,11,647.4166666666666,144.08333333333334,9042.333333333334,0.015934308991042135
4096,-1.0,12,701.0,169.83333333333334,9089.833333333334,0.018683877592181743
4096,-1.0,13,671.3333333333334,156.0,9132.666666666666,0.017081538798452443
4096,-1.0,14,676.6666666666666,162.75,9109.833333333334,0.0178653103788946
4096,-1.0,15,679.1666666666666,161.66666666666666,9118.666666666666,0.017729200175464248
4096,-1.0,16,683.9166666666666,160.33333333333334,9087.833333333334,0.017642635758431603
4096,-1.0,17,678.0,164.91666666666666,9095.833333333334,0.018131012368300503
4096,-1.0,18,668.1666666666666,159.5,9164.666666666666,0.017403797192114646
4096,-1.0,19,681.5,164.33333333333334,9128.666666666666,0.018001898780398744
4096,-1.0,20,652.3333333333334,151.58333333333334,9128.666666666666,0.016605199737091948
4096,-1.0,21,667.75,159.0,9096.166666666666,0.017479890796489365
4096,-1.0,22,661.5833333333334,162.25,9048.166666666666,0.017931809390484263
4096,-1.0,23,661.5,155.83333333333334,8922.166666666666,0.017465862178469356
4096,-1.0,24,676.9166666666666,169.33333333333334,9168.833333333334,0.018468362023521714
4096,-1.0,25,666.3333333333334,146.66666666666666,9082.666666666666,0.01614797416324134
4096,-1.0,26,678.4166666666666,155.91666666666666,8945.5,0.0174296201069439
4096,-1.0,27,691.9166666666666,171.83333333333334,9117.833333333334,0.018845851536366462
4096,-1.0,28,678.1666666666666,162.41666666666666,9014.833333333334,0.018016602266634617
4096,-1.0,29,691.6666666666666,164.75,8932.0,0.018444917151813702


==> anc/results/inversion_lifetimes.csv <==
n,alpha,K_over_alphan,birth_over_alpha,mean_life_sweeps,little_ratio,repair_frac,first_pass,p99_life_sweeps
1024,0.0625,0.51298828125,0.9738220918866081,0.5269711832419696,0.99947569730658,0.9671623245542905,0.9688868035562317,1.445193548387096
1024,0.25,0.5315136718750001,0.8905180840664713,0.5984810893255259,1.001738303293729,0.8748840841537666,0.8941787988033042,2.0187468230694035
1024,1.0,0.55348388671875,0.7178286901270773,0.7725156766945515,1.0009222782315725,0.6073972703855827,0.7655494000435547,3.978571847507331
1024,4.0,0.5400006103515624,0.582890395894428,0.9271143826205656,0.9997694564989595,0.2833112637856742,0.7506519664624629,8.231686217008791
4096,0.0625,0.5079345703125,0.969025641025641,0.5254145814689617,1.0021235031411933,0.9688178152589728,0.9696803947673367,1.4594129426129432
4096,0.25,0.531114501953125,0.889029304029304,0.5978873288721192,1.000557617517119,0.8749641338735117,0.8935425603758222,2.0236241758241773
4096,1.0,0.5544952392578126,0.7188012820512821,0.7713644282783552,0.9996873630185427,0.6073899893975697,0.7659421174707578,3.9556749694749707
4096,4.0,0.5416046142578125,0.5823631715506716,0.9299889309661433,0.999729987729852,0.28303013510077457,0.7504382173690763,8.26646715506716


==> anc/results/large_scale.csv <==
alg,n,seed,K_over_n
cyclic,65536,0,0.5575119018554687
cyclic,65536,1,0.5535659790039062
cyclic,65536,2,0.5530990600585938
cyclic,65536,3,0.5557403564453125
cyclic,65536,4,0.5526321411132813
cyclic,65536,5,0.5573287963867187
cyclic,65536,6,0.5553878784179688
cyclic,65536,7,0.5544219970703125
cyclic,65536,8,0.5537689208984375
cyclic,65536,9,0.5560165405273437
insertion,65536,0,0.511517333984375
insertion,65536,1,0.5102981567382813
insertion,65536,2,0.5112777709960937
insertion,65536,3,0.5114242553710937
insertion,65536,4,0.5088668823242187
insertion,65536,5,0.5109222412109375
insertion,65536,6,0.509637451171875
insertion,65536,7,0.509161376953125
insertion,65536,8,0.5114227294921875
insertion,65536,9,0.5115554809570313


==> anc/results/lifetime_tail.csv <==
alpha,sweeps,survival
0.0625,0.0,0.999979928142751
0.0625,0.05,0.9497400694486261
0.0625,0.1,0.9019088336243752
0.0625,0.15000000000000002,0.8533349390819133
0.0625,0.2,0.8048413319684471
0.0625,0.25,0.7571907428594368
0.0625,0.30000000000000004,0.7084964171734811
0.0625,0.35000000000000003,0.6594006543425464
0.0625,0.4,0.6120712149495193
0.0625,0.45,0.5628148772605929
0.0625,0.5,0.5156861564400554
0.0625,0.55,0.46805563918829407
0.0625,0.6000000000000001,0.4211075650829971
0.0625,0.65,0.3713092872483491
0.0625,0.7000000000000001,0.3228156801348829
0.0625,0.75,0.2747837257381425
0.0625,0.8,0.22657112462616166
0.0625,0.8500000000000001,0.17659220007627305
0.0625,0.9,0.12974448525722085
0.0625,0.9500000000000001,0.08167238714598261
0.0625,1.0,0.031131450593123382
0.0625,1.05,0.0282009594347765
0.0625,1.1,0.025531402420665983
0.0625,1.1500000000000001,0.02274141426306176
0.0625,1.2000000000000002,0.020533509965677123
0.0625,1.25,0.018486180526284098
0.0625,1.3,0.01623813251440156
0.0625,1.35,0.014090443788763774
0.0625,1.4000000000000001,0.011902611348628089
0.0625,1.4500000000000002,0.010056000481724574
0.0625,1.5,0.008851689046787499
0.0625,1.55,0.007506874611107766
0.0625,1.6,0.006101844603681178
0.0625,1.6500000000000001,0.004957748740490957
0.0625,1.7000000000000002,0.003673149876558078
0.0625,1.75,0.0028100600148531743
0.0625,1.8,0.002187832440135686
0.0625,1.85,0.0016458922944140022
0.0625,1.9000000000000001,0.001224383292186026
0.0625,1.9500000000000002,0.0008028742899580498
0.0625,2.0,0.0005820838602195862
0.0625,2.0500000000000003,0.00046165271672587863
0.0625,2.1,0.00042150900222797614
0.0625,2.15,0.00032114971598321993
0.0625,2.2,0.00026093414423636617
0.0625,2.25,0.00024086228698741495
0.0625,2.3000000000000003,0.00020071857248951246
0.0625,2.35,0.00014050300074265872
0.0625,2.4000000000000004,0.00012043114349370748
0.0625,2.45,0.00012043114349370748
0.0625,2.5,8.028742899580498e-05
0.0625,2.5500000000000003,4.014371449790249e-05
0.0625,2.6,2.0071857248951246e-05
0.0625,2.6500000000000004,0.0
0.0625,2.7,0.0
0.0625,2.75,0.0
0.0625,2.8000000000000003,0.0
0.0625,2.85,0.0
0.0625,2.9000000000000004,0.0
0.0625,2.95,0.0
0.0625,3.0,0.0
0.0625,3.0500000000000003,0.0
0.0625,3.1,0.0
0.0625,3.1500000000000004,0.0
0.0625,3.2,0.0
0.0625,3.25,0.0
0.0625,3.3000000000000003,0.0
0.0625,3.35,0.0
0.0625,3.4000000000000004,0.0
0.0625,3.45,0.0
0.0625,3.5,0.0
0.0625,3.5500000000000003,0.0
0.0625,3.6,0.0
0.0625,3.6500000000000004,0.0
0.0625,3.7,0.0
0.0625,3.75,0.0
0.0625,3.8000000000000003,0.0
0.0625,3.85,0.0
0.0625,3.9000000000000004,0.0
0.0625,3.95,0.0
0.0625,4.0,0.0
0.25,0.0,0.9998846977433701
0.25,0.05,0.9520726953275133
0.25,0.1,0.9043155987481469
0.25,0.15000000000000002,0.8583923571075606
0.25,0.2,0.8133421182671718
0.25,0.25,0.7686103332784275
0.25,0.30000000000000004,0.7231373194970625
0.25,0.35000000000000003,0.6776917586339428
0.25,0.4,0.6325371987042223
0.25,0.45,0.5875748092022182
0.25,0.5,0.5438532916048976
0.25,0.55,0.49976939548674026
0.25,0.6000000000000001,0.4562455389007852
0.25,0.65,0.41209026519519026
0.25,0.7000000000000001,0.36729259320265745
0.25,0.75,0.32369186844561576
0.25,0.8,0.2804645033767089
0.25,0.8500000000000001,0.23679789161587877
0.25,0.9,0.19287871300719267
0.25,0.9500000000000001,0.14999176412452644
0.25,1.0,0.1058200186679844
0.25,1.05,0.09729314226102234
0.25,1.1,0.08933728655356064
0.25,1.1500000000000001,0.08206775380222918
0.25,1.2000000000000002,0.07521001482457586
0.25,1.25,0.06857738977653324
0.25,1.3,0.06206555756876956
0.25,1.35,0.05613572722780431
0.25,1.4000000000000001,0.05085927634107506
0.25,1.4500000000000002,0.04580793938395651
0.25,1.5,0.0407730741777851
0.25,1.55,0.036325701422061166
0.25,1.6,0.03224619777082304
0.25,1.6500000000000001,0.028671827815296765
0.25,1.7000000000000002,0.025295118871136002
0.25,1.75,0.022000768681710865
0.25,1.8,0.019156646351507167
0.25,1.85,0.016576072036457477
0.25,1.9000000000000001,0.014215121067369461
0.25,1.9500000000000002,0.012128699280733542
0.25,2.0,0.010305825509251633
0.25,2.0500000000000003,0.009229671114039422
0.25,2.1,0.0084664799868226
0.25,2.15,0.0077911381979904465
0.25,2.2,0.007016965903475539
0.25,2.25,0.006358095865590513
0.25,2.3000000000000003,0.005770603415143029
0.25,2.35,0.005205073299291715
0.25,2.4000000000000004,0.004754845440070279
0.25,2.45,0.004299126997199802
0.25,2.5,0.003903804974468786
0.25,2.5500000000000003,0.003513973535386812
0.25,2.6,0.003184538516444298
0.25,2.6500000000000004,0.0028001976610113654
0.25,2.7,0.00246527205841981
0.25,2.75,0.0022291769615110086
0.25,2.8000000000000003,0.00205896886839071
0.25,2.85,0.0017899302695876572
0.25,2.9000000000000004,0.001542854005380772
0.25,2.95,0.0013671553286114314
0.25,3.0,0.001229890737385384
0.25,3.0500000000000003,0.0011694943172459232
0.25,3.1,0.0010981167298083786
0.25,3.1500000000000004,0.0010102673914237084
0.25,3.2,0.0009059463020919124
0.25,3.25,0.0008345687146543677
0.25,3.3000000000000003,0.0007412287926206556
0.25,3.35,0.0006808323724811948
0.25,3.4000000000000004,0.0006314171196398177
0.25,3.45,0.0005820018667984407
0.25,3.5,0.0005216054466589798
0.25,3.5500000000000003,0.0004666996101685609
0.25,3.6,0.00041728435732718387
0.25,3.6500000000000004,0.0004063031900291001
0.25,3.7,0.0003733596881348487
0.25,3.75,0.00036237852083676494
0.25,3.8000000000000003,0.0003239444352934717
0.25,3.85,0.00028551034975017847
0.25,3.9000000000000004,0.000258057431504969
0.25,3.95,0.0002415856805578433
0.25,4.0,0.00021962334596167574
1.0,0.0,0.9995371323648282
1.0,0.05,0.9336550717189577
1.0,0.1,0.8755839024166115
1.0,0.15000000000000002,0.8220001667684862
1.0,0.2,0.7729685301059661
1.0,0.25,0.7277419376796377
1.0,0.30000000000000004,0.685871135608305
1.0,0.35000000000000003,0.645497846474293
1.0,0.4,0.6082914568588645
1.0,0.45,0.5729875893615319
1.0,0.5,0.5384903367872562
1.0,0.55,0.5052404444209986
1.0,0.6000000000000001,0.4735152925000128
1.0,0.65,0.4428418030736453
1.0,0.7000000000000001,0.4119641073376432
1.0,0.75,0.3819049385594266
1.0,0.8,0.352339268362827
1.0,0.8500000000000001,0.32280422911267254
1.0,0.9,0.2935244477495614
1.0,0.9500000000000001,0.264442065819097
1.0,1.0,0.2344509658107586
1.0,1.05,0.22161149409248163
1.0,1.1,0.20933188800645292
1.0,1.1500000000000001,0.19779082807360276
1.0,1.2000000000000002,0.18679772173827217
1.0,1.25,0.17633385008874466
1.0,1.3,0.16674636385139907
1.0,1.35,0.15731713750402032
1.0,1.4000000000000001,0.14859072120563405
1.0,1.4500000000000002,0.14009063356709284
1.0,1.5,0.1319904499515861
1.0,1.55,0.1243173978670651
1.0,1.6,0.1170017068244047
1.0,1.6500000000000001,0.11019823327507781
1.0,1.7000000000000002,0.10335902362156486
1.0,1.75,0.09695715581451941
1.0,1.8,0.09082926480623374
1.0,1.85,0.0851710483101077
1.0,1.9000000000000001,0.07967960030018327
1.0,1.9500000000000002,0.0745659339630829
1.0,2.0,0.06964456190088847
1.0,2.0500000000000003,0.06619858042580419
1.0,2.1,0.06298913792604668
1.0,2.15,0.05998560345517076
1.0,2.2,0.057031418842456535
1.0,2.25,0.054199758015523083
1.0,2.3000000000000003,0.0514072367312696
1.0,2.35,0.04883423722987334
1.0,2.4000000000000004,0.04647735607284039
1.0,2.45,0.04416642133547523
1.0,2.5,0.041913345052506545
1.0,2.5500000000000003,0.03979980974778819
1.0,2.6,0.03784793777153058
1.0,2.6500000000000004,0.035853522814099086
1.0,2.7,0.03401736774663443
1.0,2.75,0.03223907113356624
1.0,2.8000000000000003,0.030607122375736207
1.0,2.85,0.028992190810375722
1.0,2.9000000000000004,0.027460643488116044
1.0,2.95,0.026082250898082332
1.0,3.0,0.024674929080850384
1.0,3.0500000000000003,0.023553496097106906
1.0,3.1,0.022505237040982503
1.0,3.1500000000000004,0.021456977984858103
1.0,3.2,0.020473384260117997
1.0,3.25,0.01947277334290834
1.0,3.3000000000000003,0.01857596729976295
1.0,3.35,0.017748931745742724
1.0,3.4000000000000004,0.016944018541932913
1.0,3.45,0.01621908614273
1.0,3.5,0.01549245202428013
1.0,3.5500000000000003,0.014777729940558947
1.0,3.6,0.014144690380691613
1.0,3.6500000000000004,0.013549088644257292
1.0,3.7,0.012924557680624735
1.0,3.75,0.012388516117833847
1.0,3.8000000000000003,0.011842264239561228
1.0,3.85,0.011267083134090371
1.0,3.9000000000000004,0.010768479394732498
1.0,3.95,0.010280085970856357
1.0,4.0,0.009801902862461945
4.0,0.0,0.9980884501927798
4.0,0.05,0.8384512410659812
4.0,0.1,0.7364723912874841
4.0,0.15000000000000002,0.6636846419788288
4.0,0.2,0.6081920418308108
4.0,0.25,0.5629045074208177
4.0,0.30000000000000004,0.5253056278290623
4.0,0.35000000000000003,0.49219446127526106
4.0,0.4,0.46348766900993565
4.0,0.45,0.4379372663632228
4.0,0.5,0.4149231920732794
4.0,0.55,0.3936901559640144
4.0,0.6000000000000001,0.3742407787508203
4.0,0.65,0.35607031064911976
4.0,0.7000000000000001,0.3385340556723812
4.0,0.75,0.322492132612392
4.0,0.8,0.30699374592478756
4.0,0.8500000000000001,0.29219980753466157
4.0,0.9,0.2776999134115634
4.0,0.9500000000000001,0.2635417605756349
4.0,1.0,0.2493469177242127
4.0,1.05,0.2399165354561827
4.0,1.1,0.2309935236881223
4.0,1.1500000000000001,0.22251446110753528
4.0,1.2000000000000002,0.21455115531617358
4.0,1.25,0.20701030884606755
4.0,1.3,0.19987724569101975
4.0,1.35,0.19281074870693904
4.0,1.4000000000000001,0.18631347110608865
4.0,1.4500000000000002,0.17996871914107626
4.0,1.5,0.17398038446943093
4.0,1.55,0.16816396872752737
4.0,1.6,0.1626484111126719
4.0,1.6500000000000001,0.15726179269512275
4.0,1.7000000000000002,0.1519962513287027
4.0,1.75,0.14709027211412062
4.0,1.8,0.14233210124767018
4.0,1.85,0.13776733917717923
4.0,1.9000000000000001,0.1333399025932503
4.0,1.9500000000000002,0.1289753631787391
4.0,2.0,0.12480108770171647
4.0,2.0500000000000003,0.1212405837695951
4.0,2.1,0.11783522618870408
4.0,2.15,0.11454465594200042
4.0,2.2,0.11133899687401068
4.0,2.25,0.10826751843411207
4.0,2.3000000000000003,0.10525579230516029
4.0,2.35,0.10231797035027433
4.0,2.4000000000000004,0.09955783289899343
4.0,2.45,0.09696227637435556
4.0,2.5,0.09436462327740378
4.0,2.5500000000000003,0.09189433694852286
4.0,2.6,0.08948537535982422
4.0,2.6500000000000004,0.08712777979281672
4.0,2.7,0.08477228079812314
4.0,2.75,0.08257559715620931
4.0,2.8000000000000003,0.08043814168216383
4.0,2.85,0.07840499068073606
4.0,2.9000000000000004,0.0763692189639159
4.0,2.95,0.07438586155494382
4.0,3.0,0.07247378760464517
4.0,3.0500000000000003,0.07073363258408827
4.0,3.1,0.06908153360071619
4.0,3.1500000000000004,0.06746507634668081
4.0,3.2,0.06588111596351126
4.0,3.25,0.06434904574511131
4.0,3.3000000000000003,0.06290607985005314
4.0,3.35,0.06139025806708612
4.0,3.4000000000000004,0.0599845063306001
4.0,3.45,0.058662617486671044
4.0,3.5,0.0573181904903673
4.0,3.5500000000000003,0.05606444024664077
4.0,3.6,0.054804924429050945
4.0,3.6500000000000004,0.05360411263625099
4.0,3.7,0.05237761783260547
4.0,3.75,0.05121926162916248
4.0,3.8000000000000003,0.05012642331052961
4.0,3.85,0.048996370833324594
4.0,3.9000000000000004,0.04793655352863603
4.0,3.95,0.04685681878696519
4.0,4.0,0.04579438076688422


==> anc/results/manifest.json <==
{
  "python": "3.14.2",
  "numpy": "2.4.1",
  "platform": "macOS-26.3-arm64-arm-64bit-Mach-O",
  "processor": "arm",
  "seeds": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29
  ],
  "profile": "paper",
  "jobs": 8,
  "argv": [
    "--profile=paper",
    "--jobs=8"
  ],
  "wall_seconds": 3090.7,
  "code_sha256_16": {
    "theory.py": "ce545efd14d704b2",
    "drift_order.py": "684282a1a5f01795",
    "selection.py": "6dd122ece3810c9e",
    "dynamic_landscapes.py": "0980a25f82582033",
    "dynamic_ea.py": "722146131b6c77e3",
    "stats_utils.py": "6a22d25390b85822",
    "experiments.py": "aa8936306986a782",
    "make_fig_data.py": "4a9fbad253c36075",
    "tests.py": "2edbb2db3467dcb4"
  }
}

==> anc/results/maxima.csv <==
n,alpha,mean_symdiff,sd_symdiff,mean_bound,mean_true_maxima,mean_ratio
1024,1.0,0.4816666666666667,0.1902483756683469,2261.031111111111,7.637222222222223,0.00021307405759616408


==> anc/results/operational_coverage.csv <==
delta,kind,b,coverage
0.05,motion,0,0.9999901185336783
0.05,operational,0,0.9972880864650262
0.05,operational,2,0.9995948598808075
0.05,operational,4,0.9999352214985573
0.01,motion,0,1.0
0.01,operational,0,0.9991592335645854
0.01,operational,2,0.9998772161656205
0.01,operational,4,0.9999763241933708


==> anc/results/rank_diagnostics.csv <==
name,dimension,severity,mode,seed,mean_burst,fano,location_entropy,nonlocal_fraction,p95_displacement,max_displacement
bitmatching,256,0.01,gradual,0,8985.875,9.338140067049675,0.9849430760283074,0.97802734375,76.15625,93.0
bitmatching,256,0.01,gradual,1,9032.875,5.3249225052931655,0.9849095218774215,0.976806640625,74.68125,86.375
bitmatching,256,0.01,gradual,2,9548.625,12.372120004189085,0.983926467020258,0.982666015625,80.1125,91.375
bitmatching,256,0.01,gradual,3,8839.125,3.7056110616152615,0.9834770560693467,0.97216796875,73.80625,88.5
bitmatching,256,0.01,gradual,4,8760.5,12.984333086011073,0.9821546182294119,0.976318359375,75.54374999999999,88.75
bitmatching,256,0.01,gradual,5,8859.625,7.960098127742427,0.9844056913720183,0.978271484375,74.08749999999999,86.625
bitmatching,256,0.01,gradual,6,8332.75,5.830150610542738,0.9858249358033816,0.975341796875,68.7375,85.125
bitmatching,256,0.01,gradual,7,8712.75,21.63113683968896,0.9834406326915298,0.976318359375,75.1,90.0
bitmatching,256,0.01,gradual,8,8780.875,3.738478155650775,0.9858906161934153,0.97998046875,74.6,84.75
bitmatching,256,0.01,gradual,9,8546.875,11.266762340036562,0.9834081707431538,0.973876953125,72.4875,86.5
bitmatching,256,0.01,gradual,10,8978.375,5.125396786723655,0.9828104885789699,0.978271484375,76.725,89.5
bitmatching,256,0.01,gradual,11,8420.0,7.479839667458433,0.9846489462695668,0.972900390625,69.03125,82.5
bitmatching,256,0.01,gradual,12,8987.125,3.757526391921777,0.9839371237236092,0.9736328125,74.54374999999999,91.625
bitmatching,256,0.01,gradual,13,8672.625,7.226760568455341,0.9828321589013976,0.9794921875,74.07499999999999,87.75
bitmatching,256,0.01,gradual,14,8174.0,11.904300220210423,0.9833639203596902,0.97607421875,69.16874999999999,83.375
bitmatching,256,0.01,gradual,15,8282.625,8.59642738564163,0.9842221917616454,0.972900390625,70.475,81.75
bitmatching,256,0.01,gradual,16,8752.125,11.446461216561692,0.9843521118481999,0.979248046875,73.85,85.625
bitmatching,256,0.01,gradual,17,8817.75,3.723646905389697,0.9881492547088786,0.976806640625,68.91874999999999,79.625
bitmatching,256,0.01,gradual,18,8109.375,4.593909441233141,0.9860181364209947,0.981201171875,67.29374999999999,81.125
bitmatching,256,0.01,gradual,19,9013.625,5.708273239124104,0.984203695497162,0.981689453125,76.225,90.25
bitmatching,256,0.01,gradual,20,8533.75,7.536978174893804,0.9843665444686461,0.9736328125,71.4875,83.125
bitmatching,256,0.01,gradual,21,8501.0,9.321697447359135,0.9844561263417181,0.975341796875,69.9875,83.625
bitmatching,256,0.01,gradual,22,8791.25,31.183954215839613,0.9828694266771593,0.9765625,75.64374999999998,89.375
bitmatching,256,0.01,gradual,23,9271.0,8.670100312803365,0.9827837458834653,0.974609375,79.2375,93.25
bitmatching,256,0.01,gradual,24,8020.75,20.875159741919397,0.9846739068304242,0.973876953125,70.03125,82.25
bitmatching,256,0.01,gradual,25,8522.0,4.216879840413049,0.9838387780230692,0.977783203125,72.85,85.25
bitmatching,256,0.01,gradual,26,8761.25,5.793515480097018,0.9846861290519116,0.970703125,72.68125,85.5
bitmatching,256,0.01,gradual,27,8936.125,9.722515002308047,0.9804664580073079,0.972412109375,78.975,93.625
bitmatching,256,0.01,gradual,28,8852.625,12.164384504596095,0.9847314386961764,0.9794921875,72.7375,83.875
bitmatching,256,0.01,gradual,29,8515.375,13.376772529101771,0.9821420803705558,0.978271484375,74.225,87.125
bitmatching,256,0.01,abrupt,0,8985.875,9.338140067049675,0.9849430760283074,0.97802734375,76.15625,93.0
bitmatching,256,0.01,abrupt,1,9032.875,5.3249225052931655,0.9849095218774215,0.976806640625,74.68125,86.375
bitmatching,256,0.01,abrupt,2,9548.625,12.372120004189085,0.983926467020258,0.982666015625,80.1125,91.375
bitmatching,256,0.01,abrupt,3,8839.125,3.7056110616152615,0.9834770560693467,0.97216796875,73.80625,88.5
bitmatching,256,0.01,abrupt,4,8760.5,12.984333086011073,0.9821546182294119,0.976318359375,75.54374999999999,88.75
bitmatching,256,0.01,abrupt,5,8859.625,7.960098127742427,0.9844056913720183,0.978271484375,74.08749999999999,86.625
bitmatching,256,0.01,abrupt,6,8332.75,5.830150610542738,0.9858249358033816,0.975341796875,68.7375,85.125
bitmatching,256,0.01,abrupt,7,8712.75,21.63113683968896,0.9834406326915298,0.976318359375,75.1,90.0
bitmatching,256,0.01,abrupt,8,8780.875,3.738478155650775,0.9858906161934153,0.97998046875,74.6,84.75
bitmatching,256,0.01,abrupt,9,8546.875,11.266762340036562,0.9834081707431538,0.973876953125,72.4875,86.5
bitmatching,256,0.01,abrupt,10,8978.375,5.125396786723655,0.9828104885789699,0.978271484375,76.725,89.5
bitmatching,256,0.01,abrupt,11,8420.0,7.479839667458433,0.9846489462695668,0.972900390625,69.03125,82.5
bitmatching,256,0.01,abrupt,12,8987.125,3.757526391921777,0.9839371237236092,0.9736328125,74.54374999999999,91.625
bitmatching,256,0.01,abrupt,13,8672.625,7.226760568455341,0.9828321589013976,0.9794921875,74.07499999999999,87.75
bitmatching,256,0.01,abrupt,14,8174.0,11.904300220210423,0.9833639203596902,0.97607421875,69.16874999999999,83.375
bitmatching,256,0.01,abrupt,15,8282.625,8.59642738564163,0.9842221917616454,0.972900390625,70.475,81.75
bitmatching,256,0.01,abrupt,16,8752.125,11.446461216561692,0.9843521118481999,0.979248046875,73.85,85.625
bitmatching,256,0.01,abrupt,17,8817.75,3.723646905389697,0.9881492547088786,0.976806640625,68.91874999999999,79.625
bitmatching,256,0.01,abrupt,18,8109.375,4.593909441233141,0.9860181364209947,0.981201171875,67.29374999999999,81.125
bitmatching,256,0.01,abrupt,19,9013.625,5.708273239124104,0.984203695497162,0.981689453125,76.225,90.25
bitmatching,256,0.01,abrupt,20,8533.75,7.536978174893804,0.9843665444686461,0.9736328125,71.4875,83.125
bitmatching,256,0.01,abrupt,21,8501.0,9.321697447359135,0.9844561263417181,0.975341796875,69.9875,83.625
bitmatching,256,0.01,abrupt,22,8791.25,31.183954215839613,0.9828694266771593,0.9765625,75.64374999999998,89.375
bitmatching,256,0.01,abrupt,23,9271.0,8.670100312803365,0.9827837458834653,0.974609375,79.2375,93.25
bitmatching,256,0.01,abrupt,24,8020.75,20.875159741919397,0.9846739068304242,0.973876953125,70.03125,82.25
bitmatching,256,0.01,abrupt,25,8522.0,4.216879840413049,0.9838387780230692,0.977783203125,72.85,85.25
bitmatching,256,0.01,abrupt,26,8761.25,5.793515480097018,0.9846861290519116,0.970703125,72.68125,85.5
bitmatching,256,0.01,abrupt,27,8936.125,9.722515002308047,0.9804664580073079,0.972412109375,78.975,93.625
bitmatching,256,0.01,abrupt,28,8852.625,12.164384504596095,0.9847314386961764,0.9794921875,72.7375,83.875
bitmatching,256,0.01,abrupt,29,8515.375,13.376772529101771,0.9821420803705558,0.978271484375,74.225,87.125
bitmatching,256,0.05,gradual,0,19231.25,11.565638609034774,0.9842559809145994,0.982177734375,147.54375,246.5
bitmatching,256,0.05,gradual,1,19107.5,34.780531205024204,0.9852625710322267,0.9833984375,146.29375,239.0
bitmatching,256,0.05,gradual,2,19958.0,50.51103567491732,0.9821289469964938,0.97802734375,159.63125,271.0
bitmatching,256,0.05,gradual,3,19113.625,16.923437305848577,0.9837682323868232,0.982666015625,142.49999999999997,244.625
bitmatching,256,0.05,gradual,4,18591.75,24.409425551655975,0.9837726092073696,0.98388671875,143.59375,230.125
bitmatching,256,0.05,gradual,5,18686.5,12.542263131137453,0.9847479036760548,0.985107421875,138.58749999999998,240.75
bitmatching,256,0.05,gradual,6,18214.625,36.792576535339045,0.9859239606756607,0.98779296875,139.67499999999998,245.125
bitmatching,256,0.05,gradual,7,18458.375,15.869353850217042,0.9855713534299714,0.983154296875,134.075,241.5
bitmatching,256,0.05,gradual,8,18176.0,23.908381932218308,0.9846268614345766,0.984130859375,138.39374999999998,226.375
bitmatching,256,0.05,gradual,9,18435.875,15.043406368018877,0.9851879116169394,0.97900390625,140.66249999999997,226.25
bitmatching,256,0.05,gradual,10,18958.625,15.678905214645049,0.9840718290235635,0.98388671875,143.04999999999998,233.375
bitmatching,256,0.05,gradual,11,18365.75,40.04770768958523,0.9842324703489438,0.980224609375,138.1875,240.5
bitmatching,256,0.05,gradual,12,18827.125,26.730082759582253,0.985555556240997,0.98193359375,143.27499999999998,232.875
bitmatching,256,0.05,gradual,13,20140.25,46.98407107657552,0.9830802626761512,0.986083984375,154.80624999999998,250.0
bitmatching,256,0.05,gradual,14,18393.875,23.03582629407887,0.9840087520152309,0.97705078125,141.65625,231.375
bitmatching,256,0.05,gradual,15,18962.75,22.45981925089979,0.9850582204378991,0.984619140625,145.21874999999997,232.375
bitmatching,256,0.05,gradual,16,19577.875,19.23975964577361,0.9856421325044539,0.9892578125,146.81874999999997,239.5
bitmatching,256,0.05,gradual,17,19275.375,14.235947906331266,0.9851400860332878,0.9814453125,146.86874999999998,241.375
bitmatching,256,0.05,gradual,18,18018.125,21.15609195601651,0.9835528054927228,0.981689453125,134.14999999999998,243.5
bitmatching,256,0.05,gradual,19,18267.25,10.831457252733717,0.9853164955850332,0.9833984375,142.9125,234.25
bitmatching,256,0.05,gradual,20,17611.375,16.383685792563046,0.9845645429652468,0.982177734375,131.15625,235.5
bitmatching,256,0.05,gradual,21,18496.25,20.92111576670947,0.9828787498371688,0.9833984375,144.84374999999997,246.625
bitmatching,256,0.05,gradual,22,19157.75,12.117286085265754,0.9831564621435666,0.985107421875,148.71249999999998,258.625
bitmatching,256,0.05,gradual,23,19758.375,24.40224635755724,0.9848129433164333,0.983154296875,149.21874999999997,260.0
bitmatching,256,0.05,gradual,24,18467.5,25.362691214295385,0.9850913154745511,0.982421875,140.98749999999998,232.0
bitmatching,256,0.05,gradual,25,18246.875,74.84549323514301,0.9851991344880089,0.978759765625,134.24374999999998,216.375
bitmatching,256,0.05,gradual,26,18343.25,14.578424624862006,0.9839084022565655,0.985107421875,141.50624999999997,245.25
bitmatching,256,0.05,gradual,27,19262.625,29.563129862882136,0.9825553561848973,0.9755859375,148.04375,250.25
bitmatching,256,0.05,gradual,28,18914.25,37.893344303897855,0.9836890944156977,0.984130859375,150.71249999999998,242.75
bitmatching,256,0.05,gradual,29,18209.25,12.705118964262669,0.984134350463042,0.97509765625,139.64999999999998,246.625
bitmatching,256,0.05,abrupt,0,19231.25,11.565638609034774,0.9842559809145994,0.982177734375,147.54375,246.5
bitmatching,256,0.05,abrupt,1,19107.5,34.780531205024204,0.9852625710322267,0.9833984375,146.29375,239.0
bitmatching,256,0.05,abrupt,2,19958.0,50.51103567491732,0.9821289469964938,0.97802734375,159.63125,271.0
bitmatching,256,0.05,abrupt,3,19113.625,16.923437305848577,0.9837682323868232,0.982666015625,142.49999999999997,244.625
bitmatching,256,0.05,abrupt,4,18591.75,24.409425551655975,0.9837726092073696,0.98388671875,143.59375,230.125
bitmatching,256,0.05,abrupt,5,18686.5,12.542263131137453,0.9847479036760548,0.985107421875,138.58749999999998,240.75
bitmatching,256,0.05,abrupt,6,18214.625,36.792576535339045,0.9859239606756607,0.98779296875,139.67499999999998,245.125
bitmatching,256,0.05,abrupt,7,18458.375,15.869353850217042,0.9855713534299714,0.983154296875,134.075,241.5
bitmatching,256,0.05,abrupt,8,18176.0,23.908381932218308,0.9846268614345766,0.984130859375,138.39374999999998,226.375
bitmatching,256,0.05,abrupt,9,18435.875,15.043406368018877,0.9851879116169394,0.97900390625,140.66249999999997,226.25
bitmatching,256,0.05,abrupt,10,18958.625,15.678905214645049,0.9840718290235635,0.98388671875,143.04999999999998,233.375
bitmatching,256,0.05,abrupt,11,18365.75,40.04770768958523,0.9842324703489438,0.980224609375,138.1875,240.5
bitmatching,256,0.05,abrupt,12,18827.125,26.730082759582253,0.985555556240997,0.98193359375,143.27499999999998,232.875
bitmatching,256,0.05,abrupt,13,20140.25,46.98407107657552,0.9830802626761512,0.986083984375,154.80624999999998,250.0
bitmatching,256,0.05,abrupt,14,18393.875,23.03582629407887,0.9840087520152309,0.97705078125,141.65625,231.375
bitmatching,256,0.05,abrupt,15,18962.75,22.45981925089979,0.9850582204378991,0.984619140625,145.21874999999997,232.375
bitmatching,256,0.05,abrupt,16,19577.875,19.23975964577361,0.9856421325044539,0.9892578125,146.81874999999997,239.5
bitmatching,256,0.05,abrupt,17,19275.375,14.235947906331266,0.9851400860332878,0.9814453125,146.86874999999998,241.375
bitmatching,256,0.05,abrupt,18,18018.125,21.15609195601651,0.9835528054927228,0.981689453125,134.14999999999998,243.5
bitmatching,256,0.05,abrupt,19,18267.25,10.831457252733717,0.9853164955850332,0.9833984375,142.9125,234.25
bitmatching,256,0.05,abrupt,20,17611.375,16.383685792563046,0.9845645429652468,0.982177734375,131.15625,235.5
bitmatching,256,0.05,abrupt,21,18496.25,20.92111576670947,0.9828787498371688,0.9833984375,144.84374999999997,246.625
bitmatching,256,0.05,abrupt,22,19157.75,12.117286085265754,0.9831564621435666,0.985107421875,148.71249999999998,258.625
bitmatching,256,0.05,abrupt,23,19758.375,24.40224635755724,0.9848129433164333,0.983154296875,149.21874999999997,260.0
bitmatching,256,0.05,abrupt,24,18467.5,25.362691214295385,0.9850913154745511,0.982421875,140.98749999999998,232.0
bitmatching,256,0.05,abrupt,25,18246.875,74.84549323514301,0.9851991344880089,0.978759765625,134.24374999999998,216.375
bitmatching,256,0.05,abrupt,26,18343.25,14.578424624862006,0.9839084022565655,0.985107421875,141.50624999999997,245.25
bitmatching,256,0.05,abrupt,27,19262.625,29.563129862882136,0.9825553561848973,0.9755859375,148.04375,250.25
bitmatching,256,0.05,abrupt,28,18914.25,37.893344303897855,0.9836890944156977,0.984130859375,150.71249999999998,242.75
bitmatching,256,0.05,abrupt,29,18209.25,12.705118964262669,0.984134350463042,0.97509765625,139.64999999999998,246.625
bitmatching,256,0.2,gradual,0,38146.0,46.98712184763802,0.9842179312185638,0.989990234375,270.09375,408.75
bitmatching,256,0.2,gradual,1,38291.625,64.96775690180294,0.983384105081622,0.9912109375,270.5875,394.75
bitmatching,256,0.2,gradual,2,39047.0,75.51759418137117,0.9828722412409211,0.9931640625,274.2874999999999,412.125
bitmatching,256,0.2,gradual,3,38530.625,31.711664017258997,0.9826810706771326,0.988525390625,270.49375,421.0
bitmatching,256,0.2,gradual,4,37469.625,90.56055363177506,0.983441906602564,0.9853515625,264.73125,396.125
bitmatching,256,0.2,gradual,5,39046.625,43.51251188483,0.9818423624066558,0.99072265625,274.16249999999997,400.625
bitmatching,256,0.2,gradual,6,37856.125,40.277890549415716,0.98381859695055,0.99365234375,272.2625,401.375
bitmatching,256,0.2,gradual,7,38020.5,39.473040859536304,0.9832719851927036,0.99072265625,268.43125,410.0
bitmatching,256,0.2,gradual,8,38492.75,83.57786693598145,0.9826684234868566,0.986572265625,273.2125,419.625
bitmatching,256,0.2,gradual,9,37390.25,56.04494988666831,0.9838603504291179,0.99072265625,262.99375,387.875
bitmatching,256,0.2,gradual,10,37812.75,84.86544055907068,0.9834112472034782,0.992431640625,270.15,399.0
bitmatching,256,0.2,gradual,11,37908.625,82.13518650109309,0.9836889539123781,0.99267578125,269.62499999999994,396.875
bitmatching,256,0.2,gradual,12,38259.375,73.92062688883443,0.9835263801609905,0.98486328125,271.16249999999997,408.5
bitmatching,256,0.2,gradual,13,38396.75,38.625591684192024,0.9823734069244644,0.98828125,274.48749999999995,418.125
bitmatching,256,0.2,gradual,14,37544.25,46.17475212582486,0.9835337106376453,0.986572265625,268.28749999999997,413.0
bitmatching,256,0.2,gradual,15,37903.625,38.31081418663782,0.9828936226622252,0.986328125,269.01249999999993,405.25
bitmatching,256,0.2,gradual,16,38383.125,39.74532712943513,0.98321534617264,0.9873046875,275.95624999999995,410.625
bitmatching,256,0.2,gradual,17,38714.625,61.19197162248117,0.9831981733594279,0.990966796875,275.91249999999997,418.375
bitmatching,256,0.2,gradual,18,37155.5,46.080479336841115,0.9837799866367819,0.989013671875,263.25625,408.125
bitmatching,256,0.2,gradual,19,38221.625,17.17582610302414,0.9831600236129829,0.9873046875,270.20624999999995,411.5
bitmatching,256,0.2,gradual,20,39106.375,40.31737752156778,0.9836616457129473,0.98876953125,276.3125,411.625
bitmatching,256,0.2,gradual,21,37290.125,46.487035357886306,0.9823473261532402,0.98974609375,263.14375,386.625
bitmatching,256,0.2,gradual,22,39540.875,24.79183526856702,0.9830431366231727,0.990966796875,277.23125,416.625
bitmatching,256,0.2,gradual,23,40062.25,19.69545987806476,0.982762309726981,0.99169921875,291.54999999999995,410.0
bitmatching,256,0.2,gradual,24,39136.25,63.38145421444313,0.9835629642128145,0.988525390625,274.2125,415.5
bitmatching,256,0.2,gradual,25,39590.75,35.24275083194938,0.9823914346019038,0.99267578125,276.95625,417.875
bitmatching,256,0.2,gradual,26,39680.0,34.53263608870968,0.983068727676302,0.989501953125,282.29999999999995,404.375
bitmatching,256,0.2,gradual,27,39088.75,53.05863419781907,0.9832842412574,0.9931640625,274.44375,422.5
bitmatching,256,0.2,gradual,28,39659.5,56.24042789243435,0.9833346069150348,0.989990234375,279.58124999999995,406.875
bitmatching,256,0.2,gradual,29,38476.25,95.71201552906014,0.9826031057197673,0.98291015625,275.48749999999995,397.125
bitmatching,256,0.2,abrupt,0,38146.0,46.98712184763802,0.9842179312185638,0.989990234375,270.09375,408.75
bitmatching,256,0.2,abrupt,1,38291.625,64.96775690180294,0.983384105081622,0.9912109375,270.5875,394.75
bitmatching,256,0.2,abrupt,2,39047.0,75.51759418137117,0.9828722412409211,0.9931640625,274.2874999999999,412.125
bitmatching,256,0.2,abrupt,3,38530.625,31.711664017258997,0.9826810706771326,0.988525390625,270.49375,421.0
bitmatching,256,0.2,abrupt,4,37469.625,90.56055363177506,0.983441906602564,0.9853515625,264.73125,396.125
bitmatching,256,0.2,abrupt,5,39046.625,43.51251188483,0.9818423624066558,0.99072265625,274.16249999999997,400.625
bitmatching,256,0.2,abrupt,6,37856.125,40.277890549415716,0.98381859695055,0.99365234375,272.2625,401.375
bitmatching,256,0.2,abrupt,7,38020.5,39.473040859536304,0.9832719851927036,0.99072265625,268.43125,410.0
bitmatching,256,0.2,abrupt,8,38492.75,83.57786693598145,0.9826684234868566,0.986572265625,273.2125,419.625
bitmatching,256,0.2,abrupt,9,37390.25,56.04494988666831,0.9838603504291179,0.99072265625,262.99375,387.875
bitmatching,256,0.2,abrupt,10,37812.75,84.86544055907068,0.9834112472034782,0.992431640625,270.15,399.0
bitmatching,256,0.2,abrupt,11,37908.625,82.13518650109309,0.9836889539123781,0.99267578125,269.62499999999994,396.875
bitmatching,256,0.2,abrupt,12,38259.375,73.92062688883443,0.9835263801609905,0.98486328125,271.16249999999997,408.5
bitmatching,256,0.2,abrupt,13,38396.75,38.625591684192024,0.9823734069244644,0.98828125,274.48749999999995,418.125
bitmatching,256,0.2,abrupt,14,37544.25,46.17475212582486,0.9835337106376453,0.986572265625,268.28749999999997,413.0
bitmatching,256,0.2,abrupt,15,37903.625,38.31081418663782,0.9828936226622252,0.986328125,269.01249999999993,405.25
bitmatching,256,0.2,abrupt,16,38383.125,39.74532712943513,0.98321534617264,0.9873046875,275.95624999999995,410.625
bitmatching,256,0.2,abrupt,17,38714.625,61.19197162248117,0.9831981733594279,0.990966796875,275.91249999999997,418.375
bitmatching,256,0.2,abrupt,18,37155.5,46.080479336841115,0.9837799866367819,0.989013671875,263.25625,408.125
bitmatching,256,0.2,abrupt,19,38221.625,17.17582610302414,0.9831600236129829,0.9873046875,270.20624999999995,411.5
bitmatching,256,0.2,abrupt,20,39106.375,40.31737752156778,0.9836616457129473,0.98876953125,276.3125,411.625
bitmatching,256,0.2,abrupt,21,37290.125,46.487035357886306,0.9823473261532402,0.98974609375,263.14375,386.625
bitmatching,256,0.2,abrupt,22,39540.875,24.79183526856702,0.9830431366231727,0.990966796875,277.23125,416.625
bitmatching,256,0.2,abrupt,23,40062.25,19.69545987806476,0.982762309726981,0.99169921875,291.54999999999995,410.0
bitmatching,256,0.2,abrupt,24,39136.25,63.38145421444313,0.9835629642128145,0.988525390625,274.2125,415.5
bitmatching,256,0.2,abrupt,25,39590.75,35.24275083194938,0.9823914346019038,0.99267578125,276.95625,417.875
bitmatching,256,0.2,abrupt,26,39680.0,34.53263608870968,0.983068727676302,0.989501953125,282.29999999999995,404.375
bitmatching,256,0.2,abrupt,27,39088.75,53.05863419781907,0.9832842412574,0.9931640625,274.44375,422.5
bitmatching,256,0.2,abrupt,28,39659.5,56.24042789243435,0.9833346069150348,0.989990234375,279.58124999999995,406.875
bitmatching,256,0.2,abrupt,29,38476.25,95.71201552906014,0.9826031057197673,0.98291015625,275.48749999999995,397.125
bitmatching,1024,0.01,gradual,0,7713.5,8.852174758540222,0.9873246361093818,0.91748046875,58.63124999999999,98.875
bitmatching,1024,0.01,gradual,1,7925.875,3.3145374327755612,0.9847980411069484,0.916015625,60.793749999999996,107.375
bitmatching,1024,0.01,gradual,2,8096.625,3.9044644373427198,0.9857823995528324,0.91943359375,63.13124999999999,106.125
bitmatching,1024,0.01,gradual,3,7876.875,3.887310560977545,0.9856192876401967,0.91015625,62.89374999999999,96.75
bitmatching,1024,0.01,gradual,4,8196.625,11.986455934607232,0.9861686533225841,0.924072265625,64.00625,106.625
bitmatching,1024,0.01,gradual,5,7976.0,14.605848796389168,0.9855401030127959,0.910400390625,63.64374999999999,107.0
bitmatching,1024,0.01,gradual,6,8653.375,17.025234012740693,0.9813599826156186,0.917236328125,69.91874999999999,123.375
bitmatching,1024,0.01,gradual,7,8197.125,7.324990087988167,0.9849844886424327,0.90234375,66.08749999999999,114.125
bitmatching,1024,0.01,gradual,8,8093.0,8.785153836648956,0.985361683697219,0.90673828125,64.76874999999998,96.625
bitmatching,1024,0.01,gradual,9,7797.125,3.8836570370489123,0.9853037613706992,0.92236328125,62.71249999999999,106.375
bitmatching,1024,0.01,gradual,10,8496.75,13.946736987671757,0.9834805595341349,0.92138671875,69.35,121.125
bitmatching,1024,0.01,gradual,11,7969.75,5.747537563913548,0.9866816501113911,0.911865234375,61.849999999999994,105.375
bitmatching,1024,0.01,gradual,12,8505.25,3.992938185238529,0.9863146386063523,0.916748046875,64.29374999999999,111.0
bitmatching,1024,0.01,gradual,13,8221.75,6.797602396083559,0.9864865511212323,0.932373046875,64.54374999999999,108.625
bitmatching,1024,0.01,gradual,14,8034.0,4.288554891710231,0.9857442888533308,0.922119140625,63.75624999999999,105.0
bitmatching,1024,0.01,gradual,15,8207.75,7.244365081782462,0.9856502746900169,0.92822265625,63.94999999999999,108.25
bitmatching,1024,0.01,gradual,16,8334.625,20.67006426503892,0.9846392712932228,0.918701171875,65.83749999999999,109.0
bitmatching,1024,0.01,gradual,17,8015.5,5.794585490611939,0.9844694632306411,0.90869140625,64.50625,108.75
bitmatching,1024,0.01,gradual,18,7877.25,9.50064267352185,0.9845003359909839,0.908447265625,61.03749999999998,107.875
bitmatching,1024,0.01,gradual,19,8547.375,21.46992314891999,0.98177901159548,0.925537109375,68.82499999999999,112.375
bitmatching,1024,0.01,gradual,20,7982.25,2.2087678912587303,0.9864600923689618,0.919921875,62.69999999999999,101.625
bitmatching,1024,0.01,gradual,21,8152.5,9.748267402637229,0.9838218076590745,0.9228515625,66.14374999999998,104.5
bitmatching,1024,0.01,gradual,22,8091.375,16.374996137862848,0.9843528004157313,0.905029296875,62.64374999999999,111.75
bitmatching,1024,0.01,gradual,23,7858.375,3.2102036839677415,0.9830245785949867,0.907958984375,63.44999999999999,103.0
bitmatching,1024,0.01,gradual,24,8792.25,6.376915749665899,0.9844567246088436,0.919921875,69.66249999999998,122.25
bitmatching,1024,0.01,gradual,25,8342.75,6.280115968955081,0.9837413189938587,0.9150390625,67.71249999999999,114.25
bitmatching,1024,0.01,gradual,26,8027.25,4.20006073063627,0.9846316718326866,0.91552734375,63.28124999999999,108.5
bitmatching,1024,0.01,gradual,27,7568.75,4.413666391412056,0.9839732145954853,0.902099609375,59.724999999999994,101.75
bitmatching,1024,0.01,gradual,28,8598.875,6.755896483551627,0.9868452191828249,0.922607421875,67.40625,113.0
bitmatching,1024,0.01,gradual,29,8169.625,11.464783802806126,0.9843057990883092,0.92529296875,62.89374999999999,111.0
bitmatching,1024,0.01,abrupt,0,7713.5,8.852174758540222,0.9873246361093818,0.91748046875,58.63124999999999,98.875
bitmatching,1024,0.01,abrupt,1,7925.875,3.3145374327755612,0.9847980411069484,0.916015625,60.793749999999996,107.375
bitmatching,1024,0.01,abrupt,2,8096.625,3.9044644373427198,0.9857823995528324,0.91943359375,63.13124999999999,106.125
bitmatching,1024,0.01,abrupt,3,7876.875,3.887310560977545,0.9856192876401967,0.91015625,62.89374999999999,96.75
bitmatching,1024,0.01,abrupt,4,8196.625,11.986455934607232,0.9861686533225841,0.924072265625,64.00625,106.625
bitmatching,1024,0.01,abrupt,5,7976.0,14.605848796389168,0.9855401030127959,0.910400390625,63.64374999999999,107.0
bitmatching,1024,0.01,abrupt,6,8653.375,17.025234012740693,0.9813599826156186,0.917236328125,69.91874999999999,123.375
bitmatching,1024,0.01,abrupt,7,8197.125,7.324990087988167,0.9849844886424327,0.90234375,66.08749999999999,114.125
bitmatching,1024,0.01,abrupt,8,8093.0,8.785153836648956,0.985361683697219,0.90673828125,64.76874999999998,96.625
bitmatching,1024,0.01,abrupt,9,7797.125,3.8836570370489123,0.9853037613706992,0.92236328125,62.71249999999999,106.375
bitmatching,1024,0.01,abrupt,10,8496.75,13.946736987671757,0.9834805595341349,0.92138671875,69.35,121.125
bitmatching,1024,0.01,abrupt,11,7969.75,5.747537563913548,0.9866816501113911,0.911865234375,61.849999999999994,105.375
bitmatching,1024,0.01,abrupt,12,8505.25,3.992938185238529,0.9863146386063523,0.916748046875,64.29374999999999,111.0
bitmatching,1024,0.01,abrupt,13,8221.75,6.797602396083559,0.9864865511212323,0.932373046875,64.54374999999999,108.625
bitmatching,1024,0.01,abrupt,14,8034.0,4.288554891710231,0.9857442888533308,0.922119140625,63.75624999999999,105.0
bitmatching,1024,0.01,abrupt,15,8207.75,7.244365081782462,0.9856502746900169,0.92822265625,63.94999999999999,108.25
bitmatching,1024,0.01,abrupt,16,8334.625,20.67006426503892,0.9846392712932228,0.918701171875,65.83749999999999,109.0
bitmatching,1024,0.01,abrupt,17,8015.5,5.794585490611939,0.9844694632306411,0.90869140625,64.50625,108.75
bitmatching,1024,0.01,abrupt,18,7877.25,9.50064267352185,0.9845003359909839,0.908447265625,61.03749999999998,107.875
bitmatching,1024,0.01,abrupt,19,8547.375,21.46992314891999,0.98177901159548,0.925537109375,68.82499999999999,112.375
bitmatching,1024,0.01,abrupt,20,7982.25,2.2087678912587303,0.9864600923689618,0.919921875,62.69999999999999,101.625
bitmatching,1024,0.01,abrupt,21,8152.5,9.748267402637229,0.9838218076590745,0.9228515625,66.14374999999998,104.5
bitmatching,1024,0.01,abrupt,22,8091.375,16.374996137862848,0.9843528004157313,0.905029296875,62.64374999999999,111.75
bitmatching,1024,0.01,abrupt,23,7858.375,3.2102036839677415,0.9830245785949867,0.907958984375,63.44999999999999,103.0
bitmatching,1024,0.01,abrupt,24,8792.25,6.376915749665899,0.9844567246088436,0.919921875,69.66249999999998,122.25
bitmatching,1024,0.01,abrupt,25,8342.75,6.280115968955081,0.9837413189938587,0.9150390625,67.71249999999999,114.25
bitmatching,1024,0.01,abrupt,26,8027.25,4.20006073063627,0.9846316718326866,0.91552734375,63.28124999999999,108.5
bitmatching,1024,0.01,abrupt,27,7568.75,4.413666391412056,0.9839732145954853,0.902099609375,59.724999999999994,101.75
bitmatching,1024,0.01,abrupt,28,8598.875,6.755896483551627,0.9868452191828249,0.922607421875,67.40625,113.0
bitmatching,1024,0.01,abrupt,29,8169.625,11.464783802806126,0.9843057990883092,0.92529296875,62.89374999999999,111.0
bitmatching,1024,0.05,gradual,0,17984.625,29.630906086448842,0.984664433857105,0.96923828125,137.53749999999997,237.5
bitmatching,1024,0.05,gradual,1,18606.125,25.705546392652955,0.9817311001185487,0.968505859375,144.26874999999998,250.75
bitmatching,1024,0.05,gradual,2,18911.75,34.3803554668394,0.9829984389165015,0.97265625,146.35625,247.0
bitmatching,1024,0.05,gradual,3,19182.5,19.64034927668448,0.9847806526278456,0.974365234375,143.75625,254.25
bitmatching,1024,0.05,gradual,4,18574.0,32.74870787121783,0.9850229890793352,0.9716796875,140.28125,240.5
bitmatching,1024,0.05,gradual,5,19671.625,29.45521706391821,0.9837120957960223,0.967529296875,148.2,248.125
bitmatching,1024,0.05,gradual,6,18270.75,64.66975562032209,0.9851885059234634,0.970947265625,138.08749999999998,230.625
bitmatching,1024,0.05,gradual,7,18552.625,16.517513525714016,0.9862824127034164,0.976318359375,138.78749999999997,234.125
bitmatching,1024,0.05,gradual,8,17274.75,7.885696609212869,0.984739179250053,0.97021484375,133.14375,222.75
bitmatching,1024,0.05,gradual,9,18943.5,19.36677488320532,0.9852344375475829,0.9677734375,142.78125,241.625
bitmatching,1024,0.05,gradual,10,18760.25,23.80903439453099,0.9842351088985803,0.962158203125,142.35625,250.75
bitmatching,1024,0.05,gradual,11,18780.125,16.20599486824502,0.9869000116449471,0.9716796875,138.21249999999998,232.625
bitmatching,1024,0.05,gradual,12,18542.0,24.475946499838205,0.9866815882442891,0.970947265625,139.78749999999997,237.75
bitmatching,1024,0.05,gradual,13,19651.5,9.363140218303947,0.9838974561145839,0.974609375,150.64375,251.375
bitmatching,1024,0.05,gradual,14,18515.0,13.284553065082365,0.9838583240236657,0.966552734375,140.74374999999998,241.125
bitmatching,1024,0.05,gradual,15,18730.5,36.182242865913885,0.9846978915914452,0.964111328125,144.39374999999998,239.5
bitmatching,1024,0.05,gradual,16,18001.625,52.585696256587944,0.9854333711226159,0.96923828125,134.4375,217.75
bitmatching,1024,0.05,gradual,17,18061.625,40.21314440837965,0.984516419746403,0.976806640625,137.31874999999997,227.125
bitmatching,1024,0.05,gradual,18,19466.25,33.9494349194118,0.9834698353546587,0.968994140625,153.03749999999997,253.5
bitmatching,1024,0.05,gradual,19,19548.125,18.11785577261246,0.9837316027577272,0.968017578125,149.43124999999998,262.125
bitmatching,1024,0.05,gradual,20,19358.875,18.370998282441516,0.9833620197653458,0.968017578125,148.3375,271.875
bitmatching,1024,0.05,gradual,21,19440.25,17.919879502578414,0.9833440416289057,0.972412109375,147.3125,234.0
bitmatching,1024,0.05,gradual,22,18293.75,46.78261359754014,0.9850590616746621,0.968505859375,140.85625,231.25
bitmatching,1024,0.05,gradual,23,18206.625,18.7370660061928,0.9826504114863767,0.967041015625,141.17499999999998,236.625
bitmatching,1024,0.05,gradual,24,18864.375,33.0733053374416,0.9841424211535982,0.97412109375,143.18749999999997,242.5
bitmatching,1024,0.05,gradual,25,19618.5,10.157109361062263,0.9832953322161753,0.971435546875,153.70624999999995,267.25
bitmatching,1024,0.05,gradual,26,18735.375,9.395140709753608,0.9851073869839105,0.970458984375,144.17499999999998,238.5
bitmatching,1024,0.05,gradual,27,18556.625,21.005004109044613,0.983827151184161,0.9697265625,143.26874999999998,264.875
bitmatching,1024,0.05,gradual,28,18598.0,28.67399720400043,0.9855954710713387,0.96875,139.51875,259.375
bitmatching,1024,0.05,gradual,29,18968.0,26.731851012231125,0.9817738795926291,0.9677734375,147.71249999999998,244.625
bitmatching,1024,0.05,abrupt,0,17984.625,29.630906086448842,0.984664433857105,0.96923828125,137.53749999999997,237.5
bitmatching,1024,0.05,abrupt,1,18606.125,25.705546392652955,0.9817311001185487,0.968505859375,144.26874999999998,250.75
bitmatching,1024,0.05,abrupt,2,18911.75,34.3803554668394,0.9829984389165015,0.97265625,146.35625,247.0
bitmatching,1024,0.05,abrupt,3,19182.5,19.64034927668448,0.9847806526278456,0.974365234375,143.75625,254.25
bitmatching,1024,0.05,abrupt,4,18574.0,32.74870787121783,0.9850229890793352,0.9716796875,140.28125,240.5
bitmatching,1024,0.05,abrupt,5,19671.625,29.45521706391821,0.9837120957960223,0.967529296875,148.2,248.125
bitmatching,1024,0.05,abrupt,6,18270.75,64.66975562032209,0.9851885059234634,0.970947265625,138.08749999999998,230.625
bitmatching,1024,0.05,abrupt,7,18552.625,16.517513525714016,0.9862824127034164,0.976318359375,138.78749999999997,234.125
bitmatching,1024,0.05,abrupt,8,17274.75,7.885696609212869,0.984739179250053,0.97021484375,133.14375,222.75
bitmatching,1024,0.05,abrupt,9,18943.5,19.36677488320532,0.9852344375475829,0.9677734375,142.78125,241.625
bitmatching,1024,0.05,abrupt,10,18760.25,23.80903439453099,0.9842351088985803,0.962158203125,142.35625,250.75
bitmatching,1024,0.05,abrupt,11,18780.125,16.20599486824502,0.9869000116449471,0.9716796875,138.21249999999998,232.625
bitmatching,1024,0.05,abrupt,12,18542.0,24.475946499838205,0.9866815882442891,0.970947265625,139.78749999999997,237.75
bitmatching,1024,0.05,abrupt,13,19651.5,9.363140218303947,0.9838974561145839,0.974609375,150.64375,251.375
bitmatching,1024,0.05,abrupt,14,18515.0,13.284553065082365,0.9838583240236657,0.966552734375,140.74374999999998,241.125
bitmatching,1024,0.05,abrupt,15,18730.5,36.182242865913885,0.9846978915914452,0.964111328125,144.39374999999998,239.5
bitmatching,1024,0.05,abrupt,16,18001.625,52.585696256587944,0.9854333711226159,0.96923828125,134.4375,217.75
bitmatching,1024,0.05,abrupt,17,18061.625,40.21314440837965,0.984516419746403,0.976806640625,137.31874999999997,227.125
bitmatching,1024,0.05,abrupt,18,19466.25,33.9494349194118,0.9834698353546587,0.968994140625,153.03749999999997,253.5
bitmatching,1024,0.05,abrupt,19,19548.125,18.11785577261246,0.9837316027577272,0.968017578125,149.43124999999998,262.125
bitmatching,1024,0.05,abrupt,20,19358.875,18.370998282441516,0.9833620197653458,0.968017578125,148.3375,271.875
bitmatching,1024,0.05,abrupt,21,19440.25,17.919879502578414,0.9833440416289057,0.972412109375,147.3125,234.0
bitmatching,1024,0.05,abrupt,22,18293.75,46.78261359754014,0.9850590616746621,0.968505859375,140.85625,231.25
bitmatching,1024,0.05,abrupt,23,18206.625,18.7370660061928,0.9826504114863767,0.967041015625,141.17499999999998,236.625
bitmatching,1024,0.05,abrupt,24,18864.375,33.0733053374416,0.9841424211535982,0.97412109375,143.18749999999997,242.5
bitmatching,1024,0.05,abrupt,25,19618.5,10.157109361062263,0.9832953322161753,0.971435546875,153.70624999999995,267.25
bitmatching,1024,0.05,abrupt,26,18735.375,9.395140709753608,0.9851073869839105,0.970458984375,144.17499999999998,238.5
bitmatching,1024,0.05,abrupt,27,18556.625,21.005004109044613,0.983827151184161,0.9697265625,143.26874999999998,264.875
bitmatching,1024,0.05,abrupt,28,18598.0,28.67399720400043,0.9855954710713387,0.96875,139.51875,259.375
bitmatching,1024,0.05,abrupt,29,18968.0,26.731851012231125,0.9817738795926291,0.9677734375,147.71249999999998,244.625
bitmatching,1024,0.2,gradual,0,37631.0,55.193038983816535,0.9838362683132907,0.986328125,267.31249999999994,411.25
bitmatching,1024,0.2,gradual,1,37825.25,150.7568737153092,0.9839275506721494,0.987060546875,266.79999999999995,408.875
bitmatching,1024,0.2,gradual,2,38840.625,68.55419382090273,0.9828538669511822,0.981689453125,270.9,417.75
bitmatching,1024,0.2,gradual,3,38247.125,51.39989893031176,0.9837427081234381,0.989013671875,270.83124999999995,415.875
bitmatching,1024,0.2,gradual,4,38031.875,43.24725928908317,0.9848523839378858,0.986083984375,273.76249999999993,419.375
bitmatching,1024,0.2,gradual,5,37727.25,41.83733740201048,0.9828184937712205,0.985107421875,269.0062499999999,418.875
bitmatching,1024,0.2,gradual,6,40017.375,84.12897483593065,0.9832224584690663,0.985595703125,279.18125,416.125
bitmatching,1024,0.2,gradual,7,38974.75,31.225567514865393,0.9829533227057781,0.98876953125,275.86249999999995,410.375
bitmatching,1024,0.2,gradual,8,39513.125,71.32658728903371,0.9832578820081335,0.986083984375,278.16249999999997,414.875
bitmatching,1024,0.2,gradual,9,38187.375,37.51280323339847,0.9833094901155846,0.9873046875,272.7625,410.875
bitmatching,1024,0.2,gradual,10,38053.125,64.96042333908187,0.9827015201715591,0.9853515625,269.0,398.375
bitmatching,1024,0.2,gradual,11,37892.125,30.27094308843856,0.9835498028953364,0.989990234375,266.0625,414.0
bitmatching,1024,0.2,gradual,12,38274.75,68.85394254697941,0.9831963133836569,0.987548828125,273.21875,407.0
bitmatching,1024,0.2,gradual,13,39271.125,51.871581457750445,0.9839590838717789,0.984375,281.025,404.375
bitmatching,1024,0.2,gradual,14,39087.875,44.222610192419005,0.9831238977420967,0.98876953125,281.29999999999995,421.625
bitmatching,1024,0.2,gradual,15,38688.0,26.2482423490488,0.9826712526115194,0.98828125,274.93125,430.5
bitmatching,1024,0.2,gradual,16,38359.625,73.74465298800497,0.9835073466067431,0.989501953125,276.25,394.125
bitmatching,1024,0.2,gradual,17,40632.75,71.26221920741274,0.982734822499298,0.98828125,286.74375,422.75
bitmatching,1024,0.2,gradual,18,36618.625,35.09326836753155,0.9836237946575154,0.988525390625,263.42499999999995,404.0
bitmatching,1024,0.2,gradual,19,38922.5,58.6908086582311,0.982323842558919,0.98388671875,276.5125,417.875
bitmatching,1024,0.2,gradual,20,38380.75,56.926289546191775,0.983742923264537,0.98779296875,273.65,402.875
bitmatching,1024,0.2,gradual,21,38133.625,30.27291489794112,0.9828414828640246,0.9853515625,274.775,400.25
bitmatching,1024,0.2,gradual,22,39108.125,45.83038970482477,0.9827770091279951,0.986083984375,274.7125,420.25
bitmatching,1024,0.2,gradual,23,38319.75,20.59466560977042,0.9831602779289015,0.988525390625,270.24375,416.125
bitmatching,1024,0.2,gradual,24,39876.5,79.79454691359572,0.9832041015262144,0.988037109375,281.325,438.0
bitmatching,1024,0.2,gradual,25,38229.125,46.60549670898824,0.9839158672347368,0.98876953125,266.875,412.0
bitmatching,1024,0.2,gradual,26,38300.5,24.419113327502252,0.9837117905254996,0.985107421875,275.45624999999995,406.75
bitmatching,1024,0.2,gradual,27,38030.875,66.38950219722791,0.9835324613499455,0.985107421875,268.0875,414.875
bitmatching,1024,0.2,gradual,28,37972.875,25.068469516069037,0.9841682658725567,0.989013671875,270.98749999999995,420.625
bitmatching,1024,0.2,gradual,29,38770.875,77.76667690308768,0.9829671937405542,0.987060546875,272.65625,401.625
bitmatching,1024,0.2,abrupt,0,37631.0,55.193038983816535,0.9838362683132907,0.986328125,267.31249999999994,411.25
bitmatching,1024,0.2,abrupt,1,37825.25,150.7568737153092,0.9839275506721494,0.987060546875,266.79999999999995,408.875
bitmatching,1024,0.2,abrupt,2,38840.625,68.55419382090273,0.9828538669511822,0.981689453125,270.9,417.75
bitmatching,1024,0.2,abrupt,3,38247.125,51.39989893031176,0.9837427081234381,0.989013671875,270.83124999999995,415.875
bitmatching,1024,0.2,abrupt,4,38031.875,43.24725928908317,0.9848523839378858,0.986083984375,273.76249999999993,419.375
bitmatching,1024,0.2,abrupt,5,37727.25,41.83733740201048,0.9828184937712205,0.985107421875,269.0062499999999,418.875
bitmatching,1024,0.2,abrupt,6,40017.375,84.12897483593065,0.9832224584690663,0.985595703125,279.18125,416.125
bitmatching,1024,0.2,abrupt,7,38974.75,31.225567514865393,0.9829533227057781,0.98876953125,275.86249999999995,410.375
bitmatching,1024,0.2,abrupt,8,39513.125,71.32658728903371,0.9832578820081335,0.986083984375,278.16249999999997,414.875
bitmatching,1024,0.2,abrupt,9,38187.375,37.51280323339847,0.9833094901155846,0.9873046875,272.7625,410.875
bitmatching,1024,0.2,abrupt,10,38053.125,64.96042333908187,0.9827015201715591,0.9853515625,269.0,398.375
bitmatching,1024,0.2,abrupt,11,37892.125,30.27094308843856,0.9835498028953364,0.989990234375,266.0625,414.0
bitmatching,1024,0.2,abrupt,12,38274.75,68.85394254697941,0.9831963133836569,0.987548828125,273.21875,407.0
bitmatching,1024,0.2,abrupt,13,39271.125,51.871581457750445,0.9839590838717789,0.984375,281.025,404.375
bitmatching,1024,0.2,abrupt,14,39087.875,44.222610192419005,0.9831238977420967,0.98876953125,281.29999999999995,421.625
bitmatching,1024,0.2,abrupt,15,38688.0,26.2482423490488,0.9826712526115194,0.98828125,274.93125,430.5
bitmatching,1024,0.2,abrupt,16,38359.625,73.74465298800497,0.9835073466067431,0.989501953125,276.25,394.125
bitmatching,1024,0.2,abrupt,17,40632.75,71.26221920741274,0.982734822499298,0.98828125,286.74375,422.75
bitmatching,1024,0.2,abrupt,18,36618.625,35.09326836753155,0.9836237946575154,0.988525390625,263.42499999999995,404.0
bitmatching,1024,0.2,abrupt,19,38922.5,58.6908086582311,0.982323842558919,0.98388671875,276.5125,417.875
bitmatching,1024,0.2,abrupt,20,38380.75,56.926289546191775,0.983742923264537,0.98779296875,273.65,402.875
bitmatching,1024,0.2,abrupt,21,38133.625,30.27291489794112,0.9828414828640246,0.9853515625,274.775,400.25
bitmatching,1024,0.2,abrupt,22,39108.125,45.83038970482477,0.9827770091279951,0.986083984375,274.7125,420.25
bitmatching,1024,0.2,abrupt,23,38319.75,20.59466560977042,0.9831602779289015,0.988525390625,270.24375,416.125
bitmatching,1024,0.2,abrupt,24,39876.5,79.79454691359572,0.9832041015262144,0.988037109375,281.325,438.0
bitmatching,1024,0.2,abrupt,25,38229.125,46.60549670898824,0.9839158672347368,0.98876953125,266.875,412.0
bitmatching,1024,0.2,abrupt,26,38300.5,24.419113327502252,0.9837117905254996,0.985107421875,275.45624999999995,406.75
bitmatching,1024,0.2,abrupt,27,38030.875,66.38950219722791,0.9835324613499455,0.985107421875,268.0875,414.875
bitmatching,1024,0.2,abrupt,28,37972.875,25.068469516069037,0.9841682658725567,0.989013671875,270.98749999999995,420.625
bitmatching,1024,0.2,abrupt,29,38770.875,77.76667690308768,0.9829671937405542,0.987060546875,272.65625,401.625
moving_peaks,5,1.0,gradual,0,1741.875,356.8136975242196,0.9840122344121013,0.729736328125,14.987499999999997,39.5
moving_peaks,5,1.0,gradual,1,1136.625,63.411401627625644,0.9761028342095103,0.578369140625,10.487499999999997,51.375
moving_peaks,5,1.0,gradual,2,873.375,7.443806354658652,0.9795873883292906,0.5927734375,7.5,27.25
moving_peaks,5,1.0,gradual,3,1381.0,165.94170890658944,0.9801674413811993,0.714111328125,10.806249999999999,27.25
moving_peaks,5,1.0,gradual,4,1294.875,55.13339849406314,0.9794507658079996,0.6748046875,11.375,22.0
moving_peaks,5,1.0,gradual,5,1128.875,14.422641457202968,0.983591605313404,0.594482421875,9.724999999999994,50.75
moving_peaks,5,1.0,gradual,6,1916.875,850.985645582002,0.9843407105594428,0.704833984375,18.18125,41.125
moving_peaks,5,1.0,gradual,7,1905.25,204.71011022175568,0.9873806966023125,0.775634765625,14.375,31.75
moving_peaks,5,1.0,gradual,8,674.875,5.387456010372291,0.9755502111550355,0.50146484375,6.0,10.875
moving_peaks,5,1.0,gradual,9,938.5,38.6259989344699,0.9810159470253911,0.541015625,7.362499999999997,43.375
moving_peaks,5,1.0,gradual,10,1481.25,235.01767932489452,0.9820305336220331,0.697998046875,12.931249999999999,30.0
moving_peaks,5,1.0,gradual,11,1237.875,218.01220589720288,0.9809489139016699,0.619873046875,13.056249999999999,32.375
moving_peaks,5,1.0,gradual,12,1756.375,168.05977332574193,0.9824310774659049,0.71630859375,20.349999999999994,45.875
moving_peaks,5,1.0,gradual,13,470.25,8.154040404040405,0.968392386777019,0.393798828125,4.625,9.0
moving_peaks,5,1.0,gradual,14,1227.625,48.01709347316974,0.977604661025097,0.680419921875,10.306249999999999,28.125
moving_peaks,5,1.0,gradual,15,664.875,5.96256345177665,0.9730475852291506,0.479736328125,5.75,24.5
moving_peaks,5,1.0,gradual,16,1189.5,99.10487599831862,0.9851199586424775,0.678466796875,9.5,22.5
moving_peaks,5,1.0,gradual,17,1014.75,19.18890120719389,0.9791291473128103,0.58984375,8.056249999999999,51.875
moving_peaks,5,1.0,gradual,18,3176.125,205.25313373214215,0.9875178810727324,0.892333984375,23.55625,47.25
moving_peaks,5,1.0,gradual,19,1619.5,173.6730472368015,0.9821538537992419,0.73046875,13.556249999999999,27.0
moving_peaks,5,1.0,gradual,20,1673.75,159.4668782673637,0.9802947877813059,0.7314453125,13.931249999999999,31.375
moving_peaks,5,1.0,gradual,21,1194.5,46.28673084972792,0.9787563803263019,0.591552734375,13.406249999999993,37.875
moving_peaks,5,1.0,gradual,22,2155.625,380.11863583647437,0.9765533760589886,0.73681640625,20.612499999999997,49.5
moving_peaks,5,1.0,gradual,23,1163.75,90.80016111707842,0.983962289996115,0.599609375,13.293749999999996,34.5
moving_peaks,5,1.0,gradual,24,711.5,49.03619114546732,0.9779815667487851,0.46630859375,6.0,33.25
moving_peaks,5,1.0,gradual,25,1636.875,186.91278159602902,0.9800464098754199,0.739013671875,15.362499999999997,42.75
moving_peaks,5,1.0,gradual,26,2407.0,850.1120689655172,0.9823373622979925,0.761474609375,18.0,38.0
moving_peaks,5,1.0,gradual,27,1064.5,76.54368248003757,0.9747338725099388,0.60302734375,9.862499999999997,28.75
moving_peaks,5,1.0,gradual,28,869.75,10.236777809715436,0.9765219276831997,0.567626953125,7.25,34.625
moving_peaks,5,1.0,gradual,29,1035.625,88.49823476161738,0.9820434752023112,0.553466796875,11.974999999999994,34.875
moving_peaks,5,1.0,abrupt,0,1741.875,356.8136975242196,0.9840122344121013,0.729736328125,14.987499999999997,39.5
moving_peaks,5,1.0,abrupt,1,1136.625,63.411401627625644,0.9761028342095103,0.578369140625,10.487499999999997,51.375
moving_peaks,5,1.0,abrupt,2,873.375,7.443806354658652,0.9795873883292906,0.5927734375,7.5,27.25
moving_peaks,5,1.0,abrupt,3,1381.0,165.94170890658944,0.9801674413811993,0.714111328125,10.806249999999999,27.25
moving_peaks,5,1.0,abrupt,4,1294.875,55.13339849406314,0.9794507658079996,0.6748046875,11.375,22.0
moving_peaks,5,1.0,abrupt,5,1128.875,14.422641457202968,0.983591605313404,0.594482421875,9.724999999999994,50.75
moving_peaks,5,1.0,abrupt,6,1916.875,850.985645582002,0.9843407105594428,0.704833984375,18.18125,41.125
moving_peaks,5,1.0,abrupt,7,1905.25,204.71011022175568,0.9873806966023125,0.775634765625,14.375,31.75
moving_peaks,5,1.0,abrupt,8,674.875,5.387456010372291,0.9755502111550355,0.50146484375,6.0,10.875
moving_peaks,5,1.0,abrupt,9,938.5,38.6259989344699,0.9810159470253911,0.541015625,7.362499999999997,43.375
moving_peaks,5,1.0,abrupt,10,1481.25,235.01767932489452,0.9820305336220331,0.697998046875,12.931249999999999,30.0
moving_peaks,5,1.0,abrupt,11,1237.875,218.01220589720288,0.9809489139016699,0.619873046875,13.056249999999999,32.375
moving_peaks,5,1.0,abrupt,12,1756.375,168.05977332574193,0.9824310774659049,0.71630859375,20.349999999999994,45.875
moving_peaks,5,1.0,abrupt,13,470.25,8.154040404040405,0.968392386777019,0.393798828125,4.625,9.0
moving_peaks,5,1.0,abrupt,14,1227.625,48.01709347316974,0.977604661025097,0.680419921875,10.306249999999999,28.125
moving_peaks,5,1.0,abrupt,15,664.875,5.96256345177665,0.9730475852291506,0.479736328125,5.75,24.5
moving_peaks,5,1.0,abrupt,16,1189.5,99.10487599831862,0.9851199586424775,0.678466796875,9.5,22.5
moving_peaks,5,1.0,abrupt,17,1014.75,19.18890120719389,0.9791291473128103,0.58984375,8.056249999999999,51.875
moving_peaks,5,1.0,abrupt,18,3176.125,205.25313373214215,0.9875178810727324,0.892333984375,23.55625,47.25
moving_peaks,5,1.0,abrupt,19,1619.5,173.6730472368015,0.9821538537992419,0.73046875,13.556249999999999,27.0
moving_peaks,5,1.0,abrupt,20,1673.75,159.4668782673637,0.9802947877813059,0.7314453125,13.931249999999999,31.375
moving_peaks,5,1.0,abrupt,21,1194.5,46.28673084972792,0.9787563803263019,0.591552734375,13.406249999999993,37.875
moving_peaks,5,1.0,abrupt,22,2155.625,380.11863583647437,0.9765533760589886,0.73681640625,20.612499999999997,49.5
moving_peaks,5,1.0,abrupt,23,1163.75,90.80016111707842,0.983962289996115,0.599609375,13.293749999999996,34.5
moving_peaks,5,1.0,abrupt,24,711.5,49.03619114546732,0.9779815667487851,0.46630859375,6.0,33.25
moving_peaks,5,1.0,abrupt,25,1636.875,186.91278159602902,0.9800464098754199,0.739013671875,15.362499999999997,42.75
moving_peaks,5,1.0,abrupt,26,2407.0,850.1120689655172,0.9823373622979925,0.761474609375,18.0,38.0
moving_peaks,5,1.0,abrupt,27,1064.5,76.54368248003757,0.9747338725099388,0.60302734375,9.862499999999997,28.75
moving_peaks,5,1.0,abrupt,28,869.75,10.236777809715436,0.9765219276831997,0.567626953125,7.25,34.625
moving_peaks,5,1.0,abrupt,29,1035.625,88.49823476161738,0.9820434752023112,0.553466796875,11.974999999999994,34.875
moving_peaks,5,3.0,gradual,0,3071.125,153.074316211486,0.9842077853607385,0.84130859375,24.406249999999993,73.25
moving_peaks,5,3.0,gradual,1,2549.0,39.41290702236171,0.9835619657069165,0.817138671875,19.862499999999997,81.75
moving_peaks,5,3.0,gradual,2,2561.25,18.785919960956566,0.9826641466768576,0.82470703125,20.55625,47.375
moving_peaks,5,3.0,gradual,3,2685.625,62.52966604607866,0.9842971391593753,0.84228515625,20.5,51.125
moving_peaks,5,3.0,gradual,4,2969.5,29.694813941741035,0.9847696560228799,0.845703125,23.487499999999997,47.375
moving_peaks,5,3.0,gradual,5,2755.75,19.633289485620974,0.9843073202113282,0.81201171875,21.168749999999996,83.125
moving_peaks,5,3.0,gradual,6,3334.375,513.8351968134958,0.9856216537997631,0.859375,27.487499999999997,81.375
moving_peaks,5,3.0,gradual,7,3661.375,56.80324587757332,0.9879598204592566,0.876708984375,27.93125,53.75
moving_peaks,5,3.0,gradual,8,1932.0,21.73654244306418,0.983875470975904,0.79443359375,15.556249999999999,33.875
moving_peaks,5,3.0,gradual,9,2087.375,15.956277321995328,0.9856650897266912,0.778564453125,16.168749999999996,71.875
moving_peaks,5,3.0,gradual,10,2831.625,128.88791219706,0.9845544072778897,0.843505859375,23.156249999999993,56.75
moving_peaks,5,3.0,gradual,11,2311.5,47.31613670776552,0.9859938963233501,0.797607421875,18.375,69.375
moving_peaks,5,3.0,gradual,12,2809.875,148.6312057920726,0.9832427275803785,0.78955078125,25.93125,77.75
moving_peaks,5,3.0,gradual,13,1425.0,19.325087719298246,0.98139405048673,0.7099609375,11.431249999999999,25.875
moving_peaks,5,3.0,gradual,14,2463.75,49.91595636732623,0.9828312306747932,0.794677734375,20.099999999999994,64.875
moving_peaks,5,3.0,gradual,15,1895.75,21.01091256758539,0.98509696634499,0.78662109375,15.056249999999999,30.625
moving_peaks,5,3.0,gradual,16,2444.625,41.43692156261185,0.9871615685611299,0.821533203125,19.293749999999996,45.5
moving_peaks,5,3.0,gradual,17,2455.75,40.658530998676575,0.9860635868750373,0.831298828125,19.031249999999993,57.5
moving_peaks,5,3.0,gradual,18,3887.5,165.29337620578778,0.9869568028382089,0.876220703125,29.362499999999997,81.25
moving_peaks,5,3.0,gradual,19,3178.875,73.50614899138846,0.9845691268734662,0.845458984375,24.974999999999994,49.75
moving_peaks,5,3.0,gradual,20,3249.75,29.220843911070084,0.9812608798444786,0.847900390625,26.362499999999997,70.0
moving_peaks,5,3.0,gradual,21,2466.875,37.48035850012668,0.9839242431974393,0.796142578125,19.68125,74.25
moving_peaks,5,3.0,gradual,22,3892.25,136.05053311066862,0.9793981114582084,0.83740234375,36.6125,79.75
moving_peaks,5,3.0,gradual,23,2449.25,41.65466469327345,0.9854340924065996,0.79736328125,21.849999999999994,73.75
moving_peaks,5,3.0,gradual,24,1640.75,48.98624866676825,0.9837234160886416,0.72900390625,12.862499999999997,72.75
moving_peaks,5,3.0,gradual,25,2754.5,131.4960065347613,0.981202237195445,0.82470703125,21.737499999999997,91.75
moving_peaks,5,3.0,gradual,26,3355.875,345.4593390322941,0.9842398997122117,0.86572265625,25.737499999999997,57.875
moving_peaks,5,3.0,gradual,27,2578.75,45.228962675714975,0.9809547747896321,0.818603515625,20.43125,61.125
moving_peaks,5,3.0,gradual,28,2339.0,15.176784950833689,0.9812206711857373,0.803466796875,18.612499999999997,58.375
moving_peaks,5,3.0,gradual,29,2087.75,49.47320680158065,0.986054942882134,0.760498046875,17.237499999999997,58.625
moving_peaks,5,3.0,abrupt,0,3071.125,153.074316211486,0.9842077853607385,0.84130859375,24.406249999999993,73.25
moving_peaks,5,3.0,abrupt,1,2549.0,39.41290702236171,0.9835619657069165,0.817138671875,19.862499999999997,81.75
moving_peaks,5,3.0,abrupt,2,2561.25,18.785919960956566,0.9826641466768576,0.82470703125,20.55625,47.375
moving_peaks,5,3.0,abrupt,3,2685.625,62.52966604607866,0.9842971391593753,0.84228515625,20.5,51.125
moving_peaks,5,3.0,abrupt,4,2969.5,29.694813941741035,0.9847696560228799,0.845703125,23.487499999999997,47.375
moving_peaks,5,3.0,abrupt,5,2755.75,19.633289485620974,0.9843073202113282,0.81201171875,21.168749999999996,83.125
moving_peaks,5,3.0,abrupt,6,3334.375,513.8351968134958,0.9856216537997631,0.859375,27.487499999999997,81.375
moving_peaks,5,3.0,abrupt,7,3661.375,56.80324587757332,0.9879598204592566,0.876708984375,27.93125,53.75
moving_peaks,5,3.0,abrupt,8,1932.0,21.73654244306418,0.983875470975904,0.79443359375,15.556249999999999,33.875
moving_peaks,5,3.0,abrupt,9,2087.375,15.956277321995328,0.9856650897266912,0.778564453125,16.168749999999996,71.875
moving_peaks,5,3.0,abrupt,10,2831.625,128.88791219706,0.9845544072778897,0.843505859375,23.156249999999993,56.75
moving_peaks,5,3.0,abrupt,11,2311.5,47.31613670776552,0.9859938963233501,0.797607421875,18.375,69.375
moving_peaks,5,3.0,abrupt,12,2809.875,148.6312057920726,0.9832427275803785,0.78955078125,25.93125,77.75
moving_peaks,5,3.0,abrupt,13,1425.0,19.325087719298246,0.98139405048673,0.7099609375,11.431249999999999,25.875
moving_peaks,5,3.0,abrupt,14,2463.75,49.91595636732623,0.9828312306747932,0.794677734375,20.099999999999994,64.875
moving_peaks,5,3.0,abrupt,15,1895.75,21.01091256758539,0.98509696634499,0.78662109375,15.056249999999999,30.625
moving_peaks,5,3.0,abrupt,16,2444.625,41.43692156261185,0.9871615685611299,0.821533203125,19.293749999999996,45.5
moving_peaks,5,3.0,abrupt,17,2455.75,40.658530998676575,0.9860635868750373,0.831298828125,19.031249999999993,57.5
moving_peaks,5,3.0,abrupt,18,3887.5,165.29337620578778,0.9869568028382089,0.876220703125,29.362499999999997,81.25
moving_peaks,5,3.0,abrupt,19,3178.875,73.50614899138846,0.9845691268734662,0.845458984375,24.974999999999994,49.75
moving_peaks,5,3.0,abrupt,20,3249.75,29.220843911070084,0.9812608798444786,0.847900390625,26.362499999999997,70.0
moving_peaks,5,3.0,abrupt,21,2466.875,37.48035850012668,0.9839242431974393,0.796142578125,19.68125,74.25
moving_peaks,5,3.0,abrupt,22,3892.25,136.05053311066862,0.9793981114582084,0.83740234375,36.6125,79.75
moving_peaks,5,3.0,abrupt,23,2449.25,41.65466469327345,0.9854340924065996,0.79736328125,21.849999999999994,73.75
moving_peaks,5,3.0,abrupt,24,1640.75,48.98624866676825,0.9837234160886416,0.72900390625,12.862499999999997,72.75
moving_peaks,5,3.0,abrupt,25,2754.5,131.4960065347613,0.981202237195445,0.82470703125,21.737499999999997,91.75
moving_peaks,5,3.0,abrupt,26,3355.875,345.4593390322941,0.9842398997122117,0.86572265625,25.737499999999997,57.875
moving_peaks,5,3.0,abrupt,27,2578.75,45.228962675714975,0.9809547747896321,0.818603515625,20.43125,61.125
moving_peaks,5,3.0,abrupt,28,2339.0,15.176784950833689,0.9812206711857373,0.803466796875,18.612499999999997,58.375
moving_peaks,5,3.0,abrupt,29,2087.75,49.47320680158065,0.986054942882134,0.760498046875,17.237499999999997,58.625
moving_peaks,5,6.0,gradual,0,5334.5,79.5874027556472,0.984972809439094,0.90283203125,40.974999999999994,116.25
moving_peaks,5,6.0,gradual,1,4959.125,48.84901255261765,0.9837017383655378,0.896484375,37.668749999999996,137.5
moving_peaks,5,6.0,gradual,2,5149.875,43.682877618388794,0.9839750190832883,0.9033203125,38.9875,101.25
moving_peaks,5,6.0,gradual,3,4902.625,90.51002970347518,0.9839376321522858,0.901611328125,35.9875,99.0
moving_peaks,5,6.0,gradual,4,5725.625,56.60853345704617,0.985281998548548,0.9140625,44.043749999999996,87.875
moving_peaks,5,6.0,gradual,5,5275.5,34.27765140744953,0.9848776549009906,0.8984375,41.168749999999996,146.0
moving_peaks,5,6.0,gradual,6,5555.25,280.67556590612486,0.9854322317904831,0.91162109375,44.76874999999999,137.625
moving_peaks,5,6.0,gradual,7,6775.25,33.35270838714439,0.9884101935880066,0.930908203125,50.474999999999994,96.625
moving_peaks,5,6.0,gradual,8,3849.875,45.08623250754895,0.9842295197135873,0.88330078125,31.099999999999994,61.25
moving_peaks,5,6.0,gradual,9,3755.75,10.417077148372496,0.9874748032457623,0.86767578125,27.918749999999996,98.625
moving_peaks,5,6.0,gradual,10,4885.0,48.82599795291709,0.9851951921696183,0.901123046875,38.46249999999999,98.625
moving_peaks,5,6.0,gradual,11,4245.25,11.103394970849774,0.9875083512646247,0.885009765625,31.168749999999996,113.125
moving_peaks,5,6.0,gradual,12,4531.125,65.03917004607024,0.9834732283792917,0.869384765625,39.118749999999984,123.0
moving_peaks,5,6.0,gradual,13,2812.875,49.164683597742524,0.9829529683757221,0.835693359375,21.80625,37.375
moving_peaks,5,6.0,gradual,14,4514.75,76.58883382247079,0.9861904235470406,0.883056640625,37.03124999999999,106.875
moving_peaks,5,6.0,gradual,15,3704.125,40.503252286302434,0.9861425412561743,0.881591796875,28.30625,59.875
moving_peaks,5,6.0,gradual,16,4416.875,50.92675463421537,0.987080400502127,0.889404296875,33.9875,84.125
moving_peaks,5,6.0,gradual,17,4535.75,92.71668136471366,0.9879735404494987,0.8994140625,33.793749999999996,87.75
moving_peaks,5,6.0,gradual,18,5786.25,178.71854612227264,0.9871439886896073,0.9140625,44.30625,121.875
moving_peaks,5,6.0,gradual,19,5818.875,50.48194184872506,0.9850861480768452,0.9169921875,44.724999999999994,96.875
moving_peaks,5,6.0,gradual,20,5850.125,36.79179664964424,0.9831530315947279,0.900390625,45.80625,121.0
moving_peaks,5,6.0,gradual,21,4584.125,59.518688817386085,0.9850992104446504,0.8818359375,35.918749999999996,118.0
moving_peaks,5,6.0,gradual,22,6770.0,72.03807237813885,0.9843468157616332,0.89697265625,62.243749999999984,138.25
moving_peaks,5,6.0,gradual,23,4603.875,6.867119410279384,0.9856647764810692,0.878173828125,35.349999999999994,129.25
moving_peaks,5,6.0,gradual,24,3125.0,43.72968,0.9842903063773696,0.842529296875,23.862499999999997,117.375
moving_peaks,5,6.0,gradual,25,4926.125,111.22984280240554,0.98283221829726,0.901123046875,36.00624999999999,165.875
moving_peaks,5,6.0,gradual,26,5054.625,158.7900159507382,0.9851619279190995,0.908447265625,38.71249999999999,90.125
moving_peaks,5,6.0,gradual,27,4924.625,69.72479820798537,0.9826994762013675,0.904052734375,37.25,106.75
moving_peaks,5,6.0,gradual,28,4585.25,31.262731039747013,0.983536922019294,0.896484375,33.71249999999999,108.5
moving_peaks,5,6.0,gradual,29,3739.75,35.957935022394544,0.986869147839085,0.862548828125,27.862499999999997,114.5
moving_peaks,5,6.0,abrupt,0,5334.5,79.5874027556472,0.984972809439094,0.90283203125,40.974999999999994,116.25
moving_peaks,5,6.0,abrupt,1,4959.125,48.84901255261765,0.9837017383655378,0.896484375,37.668749999999996,137.5
moving_peaks,5,6.0,abrupt,2,5149.875,43.682877618388794,0.9839750190832883,0.9033203125,38.9875,101.25
moving_peaks,5,6.0,abrupt,3,4902.625,90.51002970347518,0.9839376321522858,0.901611328125,35.9875,99.0
moving_peaks,5,6.0,abrupt,4,5725.625,56.60853345704617,0.985281998548548,0.9140625,44.043749999999996,87.875
moving_peaks,5,6.0,abrupt,5,5275.5,34.27765140744953,0.9848776549009906,0.8984375,41.168749999999996,146.0
moving_peaks,5,6.0,abrupt,6,5555.25,280.67556590612486,0.9854322317904831,0.91162109375,44.76874999999999,137.625
moving_peaks,5,6.0,abrupt,7,6775.25,33.35270838714439,0.9884101935880066,0.930908203125,50.474999999999994,96.625
moving_peaks,5,6.0,abrupt,8,3849.875,45.08623250754895,0.9842295197135873,0.88330078125,31.099999999999994,61.25
moving_peaks,5,6.0,abrupt,9,3755.75,10.417077148372496,0.9874748032457623,0.86767578125,27.918749999999996,98.625
moving_peaks,5,6.0,abrupt,10,4885.0,48.82599795291709,0.9851951921696183,0.901123046875,38.46249999999999,98.625
moving_peaks,5,6.0,abrupt,11,4245.25,11.103394970849774,0.9875083512646247,0.885009765625,31.168749999999996,113.125
moving_peaks,5,6.0,abrupt,12,4531.125,65.03917004607024,0.9834732283792917,0.869384765625,39.118749999999984,123.0
moving_peaks,5,6.0,abrupt,13,2812.875,49.164683597742524,0.9829529683757221,0.835693359375,21.80625,37.375
moving_peaks,5,6.0,abrupt,14,4514.75,76.58883382247079,0.9861904235470406,0.883056640625,37.03124999999999,106.875
moving_peaks,5,6.0,abrupt,15,3704.125,40.503252286302434,0.9861425412561743,0.881591796875,28.30625,59.875
moving_peaks,5,6.0,abrupt,16,4416.875,50.92675463421537,0.987080400502127,0.889404296875,33.9875,84.125
moving_peaks,5,6.0,abrupt,17,4535.75,92.71668136471366,0.9879735404494987,0.8994140625,33.793749999999996,87.75
moving_peaks,5,6.0,abrupt,18,5786.25,178.71854612227264,0.9871439886896073,0.9140625,44.30625,121.875
moving_peaks,5,6.0,abrupt,19,5818.875,50.48194184872506,0.9850861480768452,0.9169921875,44.724999999999994,96.875
moving_peaks,5,6.0,abrupt,20,5850.125,36.79179664964424,0.9831530315947279,0.900390625,45.80625,121.0
moving_peaks,5,6.0,abrupt,21,4584.125,59.518688817386085,0.9850992104446504,0.8818359375,35.918749999999996,118.0
moving_peaks,5,6.0,abrupt,22,6770.0,72.03807237813885,0.9843468157616332,0.89697265625,62.243749999999984,138.25
moving_peaks,5,6.0,abrupt,23,4603.875,6.867119410279384,0.9856647764810692,0.878173828125,35.349999999999994,129.25
moving_peaks,5,6.0,abrupt,24,3125.0,43.72968,0.9842903063773696,0.842529296875,23.862499999999997,117.375
moving_peaks,5,6.0,abrupt,25,4926.125,111.22984280240554,0.98283221829726,0.901123046875,36.00624999999999,165.875
moving_peaks,5,6.0,abrupt,26,5054.625,158.7900159507382,0.9851619279190995,0.908447265625,38.71249999999999,90.125
moving_peaks,5,6.0,abrupt,27,4924.625,69.72479820798537,0.9826994762013675,0.904052734375,37.25,106.75
moving_peaks,5,6.0,abrupt,28,4585.25,31.262731039747013,0.983536922019294,0.896484375,33.71249999999999,108.5
moving_peaks,5,6.0,abrupt,29,3739.75,35.957935022394544,0.986869147839085,0.862548828125,27.862499999999997,114.5


==> anc/results/residual_calibration.csv <==
n,delta,target,b_hat,eps_hat,hoeffding_bound,test_exceedance,operational_coverage,contract_floor
1024,0.05,0.01,4,0.004767795138888889,0.3207705521708485,0.004588758680555555,0.9999385151928801,0.6292294478291515


==> anc/results/selection.csv <==
alg,k,symdiff,symdiff_sd
cyclic,4,0.5577777777777778,0.12377625758299364
cyclic,8,0.5422222222222223,0.1381135446409303
cyclic,16,0.6077777777777779,0.18459510072935914
cyclic,32,0.6866666666666666,0.13407837817580012
cyclic,64,0.7066666666666668,0.1870111763414913
cyclic,128,0.697777777777778,0.1523590569928976
cyclic,256,0.9033333333333332,0.17027136331383197
cyclic,512,1.0911111111111111,0.14853907553370824
generational,4,2.2022222222222223,0.32399959005382195
generational,8,2.1100000000000003,0.326616228806133
generational,16,2.174444444444445,0.2770511569195246
generational,32,2.3099999999999996,0.24559724685516174
generational,64,2.356666666666667,0.36189687572429224
generational,128,2.602222222222222,0.3826639165800229
generational,256,2.7566666666666664,0.39169051040164005
generational,512,3.3588888888888895,0.45626195115472845


==> anc/results/selection_summary.csv <==
alg,n,K_over_n,K_over_n_sd,transfer_bound,tournament_error
cyclic,1024,0.5531792534722223,0.006407587964300041,46.59111111111111,0.0010814843665146086
generational,1024,2.063719618055556,0.02354970173586767,90.61777777777777,0.004034642459541654


==> anc/results/shock_policies.csv <==
n,alpha,kind,w,L,shock_J,policy,seed,recovery_probes,recovery_sweeps,bound_patrol,bound_resort,bound_hybrid,k_eq,swap_base_mu,swap_base_sd
4096,0.0,block,4,3,6,patrol,0,12285,3.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,patrol,1,12285,3.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,patrol,2,12285,3.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,patrol,3,12285,3.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,patrol,4,12285,3.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,patrol,5,12285,3.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,patrol,6,12285,3.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,patrol,7,12285,3.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,patrol,8,12285,3.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,patrol,9,12285,3.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,resort,0,40974,10.005860805860806,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,resort,1,40974,10.005860805860806,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,resort,2,40974,10.005860805860806,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,resort,3,40974,10.005860805860806,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,resort,4,40974,10.005860805860806,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,resort,5,40974,10.005860805860806,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,resort,6,40974,10.005860805860806,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,resort,7,40974,10.005860805860806,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,resort,8,40974,10.005860805860806,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,resort,9,40974,10.005860805860806,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,hybrid,0,16380,4.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,hybrid,1,16380,4.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,hybrid,2,16380,4.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,hybrid,3,16380,4.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,hybrid,4,16380,4.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,hybrid,5,16380,4.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,hybrid,6,16380,4.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,hybrid,7,16380,4.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,hybrid,8,16380,4.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,4,3,6,hybrid,9,16380,4.0,16380,45057,20475,0.0,0.0,0.0
4096,0.0,block,16,15,120,patrol,0,61425,15.0,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,patrol,1,61425,15.0,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,patrol,2,61425,15.0,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,patrol,3,61425,15.0,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,patrol,4,61425,15.0,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,patrol,5,61425,15.0,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,patrol,6,61425,15.0,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,patrol,7,61425,15.0,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,patrol,8,61425,15.0,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,patrol,9,61425,15.0,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,resort,0,40980,10.007326007326007,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,resort,1,40980,10.007326007326007,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,resort,2,40980,10.007326007326007,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,resort,3,40980,10.007326007326007,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,resort,4,40980,10.007326007326007,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,resort,5,40980,10.007326007326007,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,resort,6,40980,10.007326007326007,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,resort,7,40980,10.007326007326007,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,resort,8,40980,10.007326007326007,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,resort,9,40980,10.007326007326007,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,hybrid,0,90117,22.006593406593407,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,hybrid,1,90117,22.006593406593407,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,hybrid,2,90117,22.006593406593407,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,hybrid,3,90117,22.006593406593407,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,hybrid,4,90117,22.006593406593407,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,hybrid,5,90117,22.006593406593407,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,hybrid,6,90117,22.006593406593407,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,hybrid,7,90117,22.006593406593407,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,hybrid,8,90117,22.006593406593407,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,16,15,120,hybrid,9,90117,22.006593406593407,65520,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,patrol,0,257985,63.0,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,patrol,1,257985,63.0,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,patrol,2,257985,63.0,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,patrol,3,257985,63.0,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,patrol,4,257985,63.0,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,patrol,5,257985,63.0,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,patrol,6,257985,63.0,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,patrol,7,257985,63.0,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,patrol,8,257985,63.0,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,patrol,9,257985,63.0,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,resort,0,41005,10.013431013431013,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,resort,1,41005,10.013431013431013,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,resort,2,41005,10.013431013431013,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,resort,3,41005,10.013431013431013,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,resort,4,41005,10.013431013431013,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,resort,5,41005,10.013431013431013,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,resort,6,41005,10.013431013431013,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,resort,7,41005,10.013431013431013,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,resort,8,41005,10.013431013431013,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,resort,9,41005,10.013431013431013,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,hybrid,0,90144,22.013186813186813,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,hybrid,1,90144,22.013186813186813,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,hybrid,2,90144,22.013186813186813,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,hybrid,3,90144,22.013186813186813,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,hybrid,4,90144,22.013186813186813,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,hybrid,5,90144,22.013186813186813,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,hybrid,6,90144,22.013186813186813,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,hybrid,7,90144,22.013186813186813,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,hybrid,8,90144,22.013186813186813,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,64,63,2016,hybrid,9,90144,22.013186813186813,262080,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,patrol,0,1044225,255.0,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,patrol,1,1044225,255.0,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,patrol,2,1044225,255.0,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,patrol,3,1044225,255.0,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,patrol,4,1044225,255.0,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,patrol,5,1044225,255.0,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,patrol,6,1044225,255.0,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,patrol,7,1044225,255.0,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,patrol,8,1044225,255.0,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,patrol,9,1044225,255.0,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,resort,0,41103,10.037362637362637,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,resort,1,41103,10.037362637362637,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,resort,2,41103,10.037362637362637,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,resort,3,41103,10.037362637362637,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,resort,4,41103,10.037362637362637,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,resort,5,41103,10.037362637362637,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,resort,6,41103,10.037362637362637,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,resort,7,41103,10.037362637362637,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,resort,8,41103,10.037362637362637,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,resort,9,41103,10.037362637362637,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,hybrid,0,90241,22.036874236874237,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,hybrid,1,90241,22.036874236874237,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,hybrid,2,90241,22.036874236874237,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,hybrid,3,90241,22.036874236874237,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,hybrid,4,90241,22.036874236874237,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,hybrid,5,90241,22.036874236874237,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,hybrid,6,90241,22.036874236874237,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,hybrid,7,90241,22.036874236874237,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,hybrid,8,90241,22.036874236874237,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,256,255,32640,hybrid,9,90241,22.036874236874237,1048320,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,patrol,0,4189185,1023.0,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,patrol,1,4189185,1023.0,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,patrol,2,4189185,1023.0,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,patrol,3,4189185,1023.0,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,patrol,4,4189185,1023.0,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,resort,0,41523,10.13992673992674,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,resort,1,41523,10.13992673992674,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,resort,2,41523,10.13992673992674,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,resort,3,41523,10.13992673992674,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,resort,4,41523,10.13992673992674,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,hybrid,0,90657,22.138461538461538,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,hybrid,1,90657,22.138461538461538,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,hybrid,2,90657,22.138461538461538,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,hybrid,3,90657,22.138461538461538,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,1024,1023,523776,hybrid,4,90657,22.138461538461538,4193280,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,patrol,0,16769025,4095.0,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,patrol,1,16769025,4095.0,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,patrol,2,16769025,4095.0,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,patrol,3,16769025,4095.0,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,patrol,4,16769025,4095.0,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,resort,0,45057,11.002930402930403,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,resort,1,45057,11.002930402930403,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,resort,2,45057,11.002930402930403,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,resort,3,45057,11.002930402930403,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,resort,4,45057,11.002930402930403,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,hybrid,0,94186,23.0002442002442,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,hybrid,1,94186,23.0002442002442,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,hybrid,2,94186,23.0002442002442,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,hybrid,3,94186,23.0002442002442,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,block,4096,4095,8386560,hybrid,4,94186,23.0002442002442,16773120,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3313,72166,patrol,0,13566735,3313.0,13570830,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,4055,89148,patrol,1,16605225,4055.0,16609320,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3574,75050,patrol,2,14635530,3574.0,14639625,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3887,84964,patrol,3,15917265,3887.0,15921360,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3279,98262,patrol,4,13427505,3279.0,13431600,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3334,69532,patrol,5,13652730,3334.0,13656825,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3447,82604,patrol,6,14115465,3447.0,14119560,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3180,84092,patrol,7,13022100,3180.0,13026195,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3523,83706,patrol,8,14426685,3523.0,14430780,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3850,82758,patrol,9,15765750,3850.0,15769845,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3313,72166,resort,0,43124,10.53089133089133,13570830,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,4055,89148,resort,1,43489,10.62002442002442,16609320,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3574,75050,resort,2,43222,10.554822954822955,14639625,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3887,84964,resort,3,42851,10.464224664224664,15921360,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3279,98262,resort,4,43411,10.6009768009768,13431600,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3334,69532,resort,5,43170,10.542124542124542,13656825,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3447,82604,resort,6,43266,10.565567765567765,14119560,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3180,84092,resort,7,43582,10.642735042735042,13026195,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3523,83706,resort,8,43030,10.507936507936508,14430780,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3850,82758,resort,9,43227,10.556043956043956,15769845,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3313,72166,hybrid,0,90137,22.01147741147741,13570830,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,4055,89148,hybrid,1,90818,22.177777777777777,16609320,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3574,75050,hybrid,2,90744,22.15970695970696,14639625,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3887,84964,hybrid,3,91090,22.244200244200243,15921360,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3279,98262,hybrid,4,91253,22.284004884004883,13431600,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3334,69532,hybrid,5,90584,22.12063492063492,13656825,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3447,82604,hybrid,6,90593,22.122832722832722,14119560,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3180,84092,hybrid,7,90857,22.187301587301587,13026195,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3523,83706,hybrid,8,90955,22.21123321123321,14430780,45057,94197,0.0,0.0,0.0
4096,0.0,random,32,3850,82758,hybrid,9,90619,22.12918192918193,15769845,45057,94197,0.0,0.0,0.0
4096,1.0,block,4,10,6,patrol,0,4095,1.0,45045,45057,49140,2271.3,1781.0,19.922070396645246
4096,1.0,block,4,6,6,patrol,1,4095,1.0,28665,45057,32760,2294.4,1799.8,32.358409520040794
4096,1.0,block,4,9,6,patrol,2,4095,1.0,40950,45057,45045,2220.6,1772.0,21.97978869577938
4096,1.0,block,4,9,6,patrol,3,4095,1.0,40950,45057,45045,2225.5,1790.6,35.03712316957544
4096,1.0,block,4,9,6,patrol,4,4095,1.0,40950,45057,45045,2267.0,1780.2,28.173273386905777
4096,1.0,block,4,8,6,patrol,5,4095,1.0,36855,45057,40950,2266.7,1802.6,11.983321743156194
4096,1.0,block,4,8,6,patrol,6,4095,1.0,36855,45057,40950,2266.3,1783.5,35.89877744745944
4096,1.0,block,4,12,6,patrol,7,4095,1.0,53235,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,4,9,6,patrol,8,4095,1.0,40950,45057,45045,2226.5,1771.5,17.76544711261473
4096,1.0,block,4,8,6,patrol,9,4095,1.0,36855,45057,40950,2271.6,1786.1,21.19984276671252
4096,1.0,block,4,10,6,resort,0,417690,102.0,45045,45057,49140,2271.3,1781.0,19.922070396645246
4096,1.0,block,4,6,6,resort,1,401310,98.0,28665,45057,32760,2294.4,1799.8,32.358409520040794
4096,1.0,block,4,9,6,resort,2,413595,101.0,40950,45057,45045,2220.6,1772.0,21.97978869577938
4096,1.0,block,4,9,6,resort,3,413595,101.0,40950,45057,45045,2225.5,1790.6,35.03712316957544
4096,1.0,block,4,9,6,resort,4,413595,101.0,40950,45057,45045,2267.0,1780.2,28.173273386905777
4096,1.0,block,4,8,6,resort,5,409500,100.0,36855,45057,40950,2266.7,1802.6,11.983321743156194
4096,1.0,block,4,8,6,resort,6,409500,100.0,36855,45057,40950,2266.3,1783.5,35.89877744745944
4096,1.0,block,4,12,6,resort,7,425880,104.0,53235,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,4,9,6,resort,8,413595,101.0,40950,45057,45045,2226.5,1771.5,17.76544711261473
4096,1.0,block,4,8,6,resort,9,409500,100.0,36855,45057,40950,2271.6,1786.1,21.19984276671252
4096,1.0,block,4,10,6,hybrid,0,4095,1.0,45045,45057,49140,2271.3,1781.0,19.922070396645246
4096,1.0,block,4,6,6,hybrid,1,4095,1.0,28665,45057,32760,2294.4,1799.8,32.358409520040794
4096,1.0,block,4,9,6,hybrid,2,4095,1.0,40950,45057,45045,2220.6,1772.0,21.97978869577938
4096,1.0,block,4,9,6,hybrid,3,4095,1.0,40950,45057,45045,2225.5,1790.6,35.03712316957544
4096,1.0,block,4,9,6,hybrid,4,4095,1.0,40950,45057,45045,2267.0,1780.2,28.173273386905777
4096,1.0,block,4,8,6,hybrid,5,4095,1.0,36855,45057,40950,2266.7,1802.6,11.983321743156194
4096,1.0,block,4,8,6,hybrid,6,4095,1.0,36855,45057,40950,2266.3,1783.5,35.89877744745944
4096,1.0,block,4,12,6,hybrid,7,4095,1.0,53235,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,4,9,6,hybrid,8,4095,1.0,40950,45057,45045,2226.5,1771.5,17.76544711261473
4096,1.0,block,4,8,6,hybrid,9,4095,1.0,36855,45057,40950,2271.6,1786.1,21.19984276671252
4096,1.0,block,16,15,120,patrol,0,4095,1.0,65520,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,16,16,120,patrol,1,4095,1.0,69615,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,16,15,120,patrol,2,4095,1.0,65520,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,16,18,120,patrol,3,4095,1.0,77805,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,16,15,120,patrol,4,4095,1.0,65520,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,16,16,120,patrol,5,4095,1.0,69615,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,block,16,18,120,patrol,6,4095,1.0,77805,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,block,16,14,120,patrol,7,4095,1.0,61425,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,16,15,120,patrol,8,4095,1.0,65520,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,block,16,15,120,patrol,9,4095,1.0,65520,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,block,16,15,120,resort,0,438165,107.0,65520,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,16,16,120,resort,1,442260,108.0,69615,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,16,15,120,resort,2,438165,107.0,65520,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,16,18,120,resort,3,450450,110.0,77805,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,16,15,120,resort,4,438165,107.0,65520,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,16,16,120,resort,5,442260,108.0,69615,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,block,16,18,120,resort,6,450450,110.0,77805,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,block,16,14,120,resort,7,434070,106.0,61425,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,16,15,120,resort,8,438165,107.0,65520,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,block,16,15,120,resort,9,438165,107.0,65520,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,block,16,15,120,hybrid,0,4095,1.0,65520,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,16,16,120,hybrid,1,4095,1.0,69615,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,16,15,120,hybrid,2,4095,1.0,65520,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,16,18,120,hybrid,3,4095,1.0,77805,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,16,15,120,hybrid,4,4095,1.0,65520,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,16,16,120,hybrid,5,4095,1.0,69615,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,block,16,18,120,hybrid,6,4095,1.0,77805,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,block,16,14,120,hybrid,7,4095,1.0,61425,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,16,15,120,hybrid,8,4095,1.0,65520,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,block,16,15,120,hybrid,9,4095,1.0,65520,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,block,64,63,2016,patrol,0,106470,26.0,262080,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,64,62,2016,patrol,1,102375,25.0,257985,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,64,64,2016,patrol,2,110565,27.0,266175,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,64,66,2016,patrol,3,110565,27.0,274365,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,64,63,2016,patrol,4,114660,28.0,262080,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,64,62,2016,patrol,5,106470,26.0,257985,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,block,64,63,2016,patrol,6,102375,25.0,262080,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,block,64,62,2016,patrol,7,102375,25.0,257985,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,64,62,2016,patrol,8,118755,29.0,257985,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,block,64,62,2016,patrol,9,110565,27.0,257985,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,block,64,63,2016,resort,0,634725,155.0,262080,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,64,62,2016,resort,1,630630,154.0,257985,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,64,64,2016,resort,2,638820,156.0,266175,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,64,66,2016,resort,3,647010,158.0,274365,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,64,63,2016,resort,4,634725,155.0,262080,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,64,62,2016,resort,5,630630,154.0,257985,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,block,64,63,2016,resort,6,634725,155.0,262080,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,block,64,62,2016,resort,7,630630,154.0,257985,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,64,62,2016,resort,8,630630,154.0,257985,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,block,64,62,2016,resort,9,630630,154.0,257985,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,block,64,63,2016,hybrid,0,683865,167.0,262080,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,64,62,2016,hybrid,1,679770,166.0,257985,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,64,64,2016,hybrid,2,687960,168.0,266175,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,64,66,2016,hybrid,3,696150,170.0,274365,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,64,63,2016,hybrid,4,683865,167.0,262080,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,64,62,2016,hybrid,5,679770,166.0,257985,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,block,64,63,2016,hybrid,6,683865,167.0,262080,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,block,64,62,2016,hybrid,7,679770,166.0,257985,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,64,62,2016,hybrid,8,679770,166.0,257985,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,block,64,62,2016,hybrid,9,679770,166.0,257985,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,block,256,254,32640,patrol,0,888615,217.0,1044225,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,256,254,32640,patrol,1,872235,213.0,1044225,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,256,255,32640,patrol,2,913185,223.0,1048320,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,256,256,32640,patrol,3,904995,221.0,1052415,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,256,254,32640,patrol,4,900900,220.0,1044225,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,256,255,32640,patrol,5,904995,221.0,1048320,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,block,256,256,32640,patrol,6,896805,219.0,1052415,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,block,256,255,32640,patrol,7,900900,220.0,1048320,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,256,258,32640,patrol,8,933660,228.0,1060605,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,block,256,254,32640,patrol,9,876330,214.0,1044225,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,block,256,254,32640,resort,0,1416870,346.0,1044225,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,256,254,32640,resort,1,1416870,346.0,1044225,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,256,255,32640,resort,2,1420965,347.0,1048320,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,256,256,32640,resort,3,1425060,348.0,1052415,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,256,254,32640,resort,4,1416870,346.0,1044225,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,256,255,32640,resort,5,1420965,347.0,1048320,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,block,256,256,32640,resort,6,1425060,348.0,1052415,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,block,256,255,32640,resort,7,1420965,347.0,1048320,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,256,258,32640,resort,8,1433250,350.0,1060605,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,block,256,254,32640,resort,9,1416870,346.0,1044225,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,block,256,254,32640,hybrid,0,1466010,358.0,1044225,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,256,254,32640,hybrid,1,1466010,358.0,1044225,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,256,255,32640,hybrid,2,1470105,359.0,1048320,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,256,256,32640,hybrid,3,1474200,360.0,1052415,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,256,254,32640,hybrid,4,1466010,358.0,1044225,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,256,255,32640,hybrid,5,1470105,359.0,1048320,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,block,256,256,32640,hybrid,6,1474200,360.0,1052415,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,block,256,255,32640,hybrid,7,1470105,359.0,1048320,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,block,256,258,32640,hybrid,8,1482390,362.0,1060605,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,block,256,254,32640,hybrid,9,1466010,358.0,1044225,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,block,1024,1026,523776,patrol,0,4095000,1000.0,4205565,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,1024,1023,523776,patrol,1,4078620,996.0,4193280,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,1024,1023,523776,patrol,2,4111380,1004.0,4193280,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,1024,1024,523776,patrol,3,4144140,1012.0,4197375,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,1024,1024,523776,patrol,4,4144140,1012.0,4197375,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,1024,1026,523776,resort,0,4578210,1118.0,4205565,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,1024,1023,523776,resort,1,4565925,1115.0,4193280,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,1024,1023,523776,resort,2,4565925,1115.0,4193280,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,1024,1024,523776,resort,3,4570020,1116.0,4197375,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,1024,1024,523776,resort,4,4570020,1116.0,4197375,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,1024,1026,523776,hybrid,0,4627350,1130.0,4205565,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,1024,1023,523776,hybrid,1,4615065,1127.0,4193280,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,1024,1023,523776,hybrid,2,4615065,1127.0,4193280,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,1024,1024,523776,hybrid,3,4619160,1128.0,4197375,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,1024,1024,523776,hybrid,4,4619160,1128.0,4197375,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,4096,4095,8386560,patrol,0,16511040,4032.0,16773120,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,4096,4095,8386560,patrol,1,16511040,4032.0,16773120,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,4096,4095,8386560,patrol,2,16478280,4024.0,16773120,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,4096,4095,8386560,patrol,3,16478280,4024.0,16773120,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,4096,4095,8386560,patrol,4,16511040,4032.0,16773120,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,4096,4095,8386560,resort,0,17145765,4187.0,16773120,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,4096,4095,8386560,resort,1,17145765,4187.0,16773120,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,4096,4095,8386560,resort,2,17145765,4187.0,16773120,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,4096,4095,8386560,resort,3,17145765,4187.0,16773120,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,4096,4095,8386560,resort,4,17145765,4187.0,16773120,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,block,4096,4095,8386560,hybrid,0,17194905,4199.0,16773120,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,block,4096,4095,8386560,hybrid,1,17194905,4199.0,16773120,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,block,4096,4095,8386560,hybrid,2,17194905,4199.0,16773120,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,block,4096,4095,8386560,hybrid,3,17194905,4199.0,16773120,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,block,4096,4095,8386560,hybrid,4,17194905,4199.0,16773120,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,random,32,3665,98550,patrol,0,13824720,3376.0,15012270,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,random,32,3473,83092,patrol,1,12841920,3136.0,14226030,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,random,32,3019,79896,patrol,2,11466000,2800.0,12366900,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,random,32,3505,97022,patrol,3,12809160,3128.0,14357070,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,random,32,2980,71320,patrol,4,10647000,2600.0,12207195,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,random,32,3332,71134,patrol,5,10810800,2640.0,13648635,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,random,32,3291,88786,patrol,6,12448800,3040.0,13480740,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,random,32,3979,93498,patrol,7,13693680,3344.0,16298100,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,random,32,3674,79202,patrol,8,12972960,3168.0,15049125,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,random,32,3702,82710,patrol,9,13267800,3240.0,15163785,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,random,32,3665,98550,resort,0,15384915,3757.0,15012270,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,random,32,3473,83092,resort,1,14598675,3565.0,14226030,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,random,32,3019,79896,resort,2,12739545,3111.0,12366900,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,random,32,3505,97022,resort,3,14729715,3597.0,14357070,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,random,32,2980,71320,resort,4,12579840,3072.0,12207195,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,random,32,3332,71134,resort,5,14021280,3424.0,13648635,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,random,32,3291,88786,resort,6,13853385,3383.0,13480740,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,random,32,3979,93498,resort,7,16670745,4071.0,16298100,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,random,32,3674,79202,resort,8,15421770,3766.0,15049125,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,random,32,3702,82710,resort,9,15536430,3794.0,15163785,45057,94197,2271.6,1786.1,21.19984276671252
4096,1.0,random,32,3665,98550,hybrid,0,15434055,3769.0,15012270,45057,94197,2271.3,1781.0,19.922070396645246
4096,1.0,random,32,3473,83092,hybrid,1,14647815,3577.0,14226030,45057,94197,2294.4,1799.8,32.358409520040794
4096,1.0,random,32,3019,79896,hybrid,2,12788685,3123.0,12366900,45057,94197,2220.6,1772.0,21.97978869577938
4096,1.0,random,32,3505,97022,hybrid,3,14778855,3609.0,14357070,45057,94197,2225.5,1790.6,35.03712316957544
4096,1.0,random,32,2980,71320,hybrid,4,12628980,3084.0,12207195,45057,94197,2267.0,1780.2,28.173273386905777
4096,1.0,random,32,3332,71134,hybrid,5,14070420,3436.0,13648635,45057,94197,2266.7,1802.6,11.983321743156194
4096,1.0,random,32,3291,88786,hybrid,6,13902525,3395.0,13480740,45057,94197,2266.3,1783.5,35.89877744745944
4096,1.0,random,32,3979,93498,hybrid,7,16719885,4083.0,16298100,45057,94197,2324.2,1782.8,25.887792060694895
4096,1.0,random,32,3674,79202,hybrid,8,15470910,3778.0,15049125,45057,94197,2226.5,1771.5,17.76544711261473
4096,1.0,random,32,3702,82710,hybrid,9,15585570,3806.0,15163785,45057,94197,2271.6,1786.1,21.19984276671252


==> anc/results/snapshot.csv <==
item,x,y,ex,ey,true_max,est_max
0,25,19,25,19,0,0
1,5,114,0,115,0,0
2,15,129,15,129,0,0
3,2,58,1,58,0,0
4,12,22,10,21,0,0
5,0,101,3,99,0,0
6,14,1,14,6,0,0
7,1,127,2,125,0,0
8,8,70,7,74,0,0
9,16,144,17,145,0,0
10,4,147,5,146,0,0
11,17,94,16,94,0,0
12,6,137,9,137,0,0
13,9,100,6,101,0,0
14,7,0,8,2,0,0
15,10,126,11,126,0,0
16,3,122,4,123,0,0
17,18,99,18,97,0,0
18,11,156,12,155,0,0
19,22,72,23,72,0,0
20,24,159,26,159,1,1
21,13,152,13,152,0,0
22,32,36,32,36,0,0
23,19,140,20,139,0,0
24,20,131,19,131,0,0
25,21,135,21,135,0,0
26,27,6,28,11,0,0
27,35,37,34,38,0,0
28,42,42,38,41,0,0
29,31,78,30,77,0,0
30,23,98,22,96,0,0
31,39,139,41,144,0,0
32,36,56,36,55,0,0
33,30,30,31,30,0,0
34,26,45,24,45,0,0
35,47,134,44,134,0,0
36,28,31,27,32,0,0
37,38,35,35,34,0,0
38,41,18,43,16,0,0
39,51,57,50,57,0,0
40,40,46,39,46,0,0
41,55,71,54,68,0,0
42,54,28,55,27,0,0
43,33,104,33,102,0,0
44,49,106,48,107,0,0
45,37,143,42,142,0,0
46,29,107,29,106,0,0
47,43,67,40,69,0,0
48,34,65,37,65,0,0
49,56,112,56,113,0,0
50,48,88,49,92,0,0
51,46,113,47,112,0,0
52,60,121,60,121,0,0
53,57,5,57,5,0,0
54,50,39,51,39,0,0
55,58,64,59,64,0,0
56,63,10,62,12,0,0
57,61,116,61,116,0,0
58,45,86,46,86,0,0
59,65,33,63,33,0,0
60,53,29,52,29,0,0
61,52,111,53,110,0,0
62,72,117,71,119,0,0
63,69,47,68,48,0,0
64,59,93,58,93,0,0
65,66,23,72,25,0,0
66,64,133,65,132,0,0
67,44,96,45,100,0,0
68,67,158,64,157,1,0
69,71,20,69,22,0,0
70,79,84,79,87,0,0
71,94,74,90,73,0,0
72,70,12,70,10,0,0
73,77,136,75,136,0,0
74,78,146,78,147,0,0
75,83,149,83,149,0,0
76,76,21,76,20,0,0
77,68,4,67,7,0,0
78,73,41,73,42,0,0
79,75,120,77,120,0,0
80,84,43,84,43,0,0
81,88,87,91,84,0,0
82,90,60,87,62,0,0
83,82,130,82,130,0,0
84,87,90,86,91,0,0
85,74,3,74,1,0,0
86,62,95,66,95,0,0
87,85,15,88,17,0,0
88,97,132,95,133,0,0
89,91,105,94,105,0,0
90,96,125,97,127,0,0
91,80,50,81,52,0,0
92,89,83,89,82,0,0
93,81,51,80,49,0,0
94,108,66,105,66,0,0
95,92,62,92,63,0,0
96,86,76,85,76,0,0
97,102,75,102,75,0,0
98,93,63,93,61,0,0
99,98,17,99,18,0,0
100,100,81,100,81,0,0
101,95,16,96,15,0,0
102,114,26,113,23,0,0
103,104,38,104,37,0,0
104,106,128,107,128,0,0
105,103,7,103,3,0,0
106,101,155,101,158,0,1
107,111,142,111,140,0,0
108,105,89,106,88,0,0
109,99,40,98,40,0,0
110,115,52,115,53,0,0
111,118,151,118,151,0,0
112,109,108,109,108,0,0
113,110,49,110,50,0,0
114,107,118,108,117,0,0
115,119,150,119,150,0,0
116,131,103,129,104,0,0
117,112,69,112,70,0,0
118,122,97,120,98,0,0
119,113,32,114,31,0,0
120,134,148,133,148,0,0
121,123,153,122,153,0,0
122,120,123,121,122,0,0
123,127,2,127,0,0,0
124,128,141,128,141,0,0
125,117,82,117,85,0,0
126,125,8,125,8,0,0
127,139,59,138,59,0,0
128,135,79,135,79,0,0
129,116,102,116,103,0,0
130,121,80,123,80,0,0
131,149,11,145,13,0,0
132,124,34,124,35,0,0
133,142,138,142,138,0,0
134,126,9,126,4,0,0
135,132,124,132,124,0,0
136,137,68,137,67,0,0
137,145,44,144,44,0,0
138,140,115,139,114,0,0
139,130,73,131,71,0,0
140,147,77,147,78,0,0
141,146,55,149,56,0,0
142,129,110,130,111,0,0
143,150,48,150,47,0,0
144,133,27,136,28,0,0
145,136,24,134,24,0,0
146,138,154,140,154,0,0
147,156,157,156,156,1,1
148,144,13,143,9,0,0
149,159,25,159,26,1,1
150,151,91,151,89,0,0
151,143,54,146,54,0,0
152,157,85,157,83,1,1
153,148,53,148,51,0,0
154,154,92,154,90,0,0
155,152,109,152,109,0,0
156,141,119,141,118,0,0
157,155,61,155,60,0,0
158,153,145,153,143,0,0
159,158,14,158,14,0,0


==> anc/results/steady_vs_n.csv <==
alg,n,K_over_n,K_over_n_sd,F_over_n,F_over_n_sd,maxage_over_n
cyclic,256,0.5502457682291666,0.011162301339997545,0.9964973958333334,0.018874528475808023,0.9921875
cyclic,1024,0.5518929036458332,0.004628717152302665,0.9998095703125002,0.007703113738136691,0.998046875
cyclic,4096,0.5551893107096354,0.0026686075789926034,1.0046995035807291,0.004357055380771898,0.99951171875
cyclic,16384,0.5551526896158855,0.001401832538555377,1.0047934977213542,0.002251045066123439,0.9998779296875
boustrophedon,256,0.5195247395833333,0.007585538168982797,0.9537923177083333,0.012683056380165196,0.9921875
boustrophedon,1024,0.5215226236979167,0.0045607404515910985,0.9572631835937501,0.007813349052857802,0.998046875
boustrophedon,4096,0.52369873046875,0.0023595879897009885,0.9609785970052084,0.0037247023212203766,0.99951171875
boustrophedon,16384,0.5234850819905599,0.0008884592785676444,0.9607947794596353,0.001528556459892829,0.9998779296875
insertion,256,0.5045328776041668,0.00788408912808029,0.9172949218750001,0.013645736588224423,1.8193082682291668
insertion,1024,0.5091097005208333,0.004120489505201249,0.9241992187499999,0.006739508551867341,1.8472591145833333
insertion,4096,0.5107522583007812,0.0016572296139914626,0.9267523193359376,0.002741860422950935,1.853373819986979
insertion,16384,0.5109335327148438,0.0009264236050442177,0.9268927510579428,0.0014549550074850225,1.8549147796630858
random,256,1.0044921875,0.024069408581525335,1.7303938802083332,0.038112304051433454,3.085797526041667
random,1024,1.0230623372395833,0.014189586173301206,1.75927734375,0.02186948772563945,3.8196354166666664
random,4096,1.0276113891601562,0.007568350003738465,1.766043904622396,0.011706253764552858,4.470506286621093
random,16384,1.025710906982422,0.0038612513191045405,1.763132985432943,0.005968817348867367,5.169379603068033


==> anc/results/stress.csv <==
kind,model,alg,seed,n,K_over_n,recovery,error_area,shock_size,stale_coverage,reset_coverage,reset_yield
drift,poisson,cyclic,0,4096,0.55799560546875,,,,,,
drift,poisson,cyclic,1,4096,0.55426025390625,,,,,,
drift,poisson,cyclic,2,4096,0.56119384765625,,,,,,
drift,poisson,cyclic,3,4096,0.5578857421875,,,,,,
drift,poisson,cyclic,4,4096,0.556103515625,,,,,,
drift,poisson,cyclic,5,4096,0.5513427734375,,,,,,
drift,poisson,cyclic,6,4096,0.55994873046875,,,,,,
drift,poisson,cyclic,7,4096,0.5509033203125,,,,,,
drift,poisson,cyclic,8,4096,0.5482177734375,,,,,,
drift,poisson,cyclic,9,4096,0.54766845703125,,,,,,
drift,poisson,cyclic,10,4096,0.5495361328125,,,,,,
drift,poisson,cyclic,11,4096,0.553857421875,,,,,,
drift,poisson,cyclic,12,4096,0.5584716796875,,,,,,
drift,poisson,cyclic,13,4096,0.55804443359375,,,,,,
drift,poisson,cyclic,14,4096,0.55106201171875,,,,,,
drift,poisson,cyclic,15,4096,0.55645751953125,,,,,,
drift,poisson,cyclic,16,4096,0.55438232421875,,,,,,
drift,poisson,cyclic,17,4096,0.5548583984375,,,,,,
drift,poisson,cyclic,18,4096,0.5472900390625,,,,,,
drift,poisson,cyclic,19,4096,0.547509765625,,,,,,
drift,poisson,cyclic,20,4096,0.55592041015625,,,,,,
drift,poisson,cyclic,21,4096,0.55986328125,,,,,,
drift,poisson,cyclic,22,4096,0.5493408203125,,,,,,
drift,poisson,cyclic,23,4096,0.55040283203125,,,,,,
drift,poisson,cyclic,24,4096,0.56253662109375,,,,,,
drift,poisson,cyclic,25,4096,0.55125732421875,,,,,,
drift,poisson,cyclic,26,4096,0.55494384765625,,,,,,
drift,poisson,cyclic,27,4096,0.55399169921875,,,,,,
drift,poisson,cyclic,28,4096,0.5525390625,,,,,,
drift,poisson,cyclic,29,4096,0.556689453125,,,,,,
drift,poisson,insertion,0,4096,0.50888671875,,,,,,
drift,poisson,insertion,1,4096,0.5080810546875,,,,,,
drift,poisson,insertion,2,4096,0.51424560546875,,,,,,
drift,poisson,insertion,3,4096,0.50938720703125,,,,,,
drift,poisson,insertion,4,4096,0.51363525390625,,,,,,
drift,poisson,insertion,5,4096,0.51180419921875,,,,,,
drift,poisson,insertion,6,4096,0.5124267578125,,,,,,
drift,poisson,insertion,7,4096,0.50587158203125,,,,,,
drift,poisson,insertion,8,4096,0.51160888671875,,,,,,
drift,poisson,insertion,9,4096,0.5018798828125,,,,,,
drift,poisson,insertion,10,4096,0.50533447265625,,,,,,
drift,poisson,insertion,11,4096,0.51097412109375,,,,,,
drift,poisson,insertion,12,4096,0.5103515625,,,,,,
drift,poisson,insertion,13,4096,0.51552734375,,,,,,
drift,poisson,insertion,14,4096,0.50279541015625,,,,,,
drift,poisson,insertion,15,4096,0.511376953125,,,,,,
drift,poisson,insertion,16,4096,0.51329345703125,,,,,,
drift,poisson,insertion,17,4096,0.5119384765625,,,,,,
drift,poisson,insertion,18,4096,0.50823974609375,,,,,,
drift,poisson,insertion,19,4096,0.5085693359375,,,,,,
drift,poisson,insertion,20,4096,0.513037109375,,,,,,
drift,poisson,insertion,21,4096,0.51485595703125,,,,,,
drift,poisson,insertion,22,4096,0.50516357421875,,,,,,
drift,poisson,insertion,23,4096,0.51019287109375,,,,,,
drift,poisson,insertion,24,4096,0.5141357421875,,,,,,
drift,poisson,insertion,25,4096,0.51455078125,,,,,,
drift,poisson,insertion,26,4096,0.50980224609375,,,,,,
drift,poisson,insertion,27,4096,0.51220703125,,,,,,
drift,poisson,insertion,28,4096,0.5111328125,,,,,,
drift,poisson,insertion,29,4096,0.51387939453125,,,,,,
drift,compound,cyclic,0,4096,0.41519775390625,,,,,,
drift,compound,cyclic,1,4096,0.41129150390625,,,,,,
drift,compound,cyclic,2,4096,0.41885986328125,,,,,,
drift,compound,cyclic,3,4096,0.4269287109375,,,,,,
drift,compound,cyclic,4,4096,0.4140625,,,,,,
drift,compound,cyclic,5,4096,0.4116943359375,,,,,,
drift,compound,cyclic,6,4096,0.4126953125,,,,,,
drift,compound,cyclic,7,4096,0.42117919921875,,,,,,
drift,compound,cyclic,8,4096,0.41507568359375,,,,,,
drift,compound,cyclic,9,4096,0.4200927734375,,,,,,
drift,compound,cyclic,10,4096,0.4081787109375,,,,,,
drift,compound,cyclic,11,4096,0.413232421875,,,,,,
drift,compound,cyclic,12,4096,0.43609619140625,,,,,,
drift,compound,cyclic,13,4096,0.41947021484375,,,,,,
drift,compound,cyclic,14,4096,0.4152587890625,,,,,,
drift,compound,cyclic,15,4096,0.416259765625,,,,,,
drift,compound,cyclic,16,4096,0.42069091796875,,,,,,
drift,compound,cyclic,17,4096,0.42950439453125,,,,,,
drift,compound,cyclic,18,4096,0.4112060546875,,,,,,
drift,compound,cyclic,19,4096,0.409521484375,,,,,,
drift,compound,cyclic,20,4096,0.4251708984375,,,,,,
drift,compound,cyclic,21,4096,0.421484375,,,,,,
drift,compound,cyclic,22,4096,0.422705078125,,,,,,
drift,compound,cyclic,23,4096,0.427978515625,,,,,,
drift,compound,cyclic,24,4096,0.41629638671875,,,,,,
drift,compound,cyclic,25,4096,0.4197021484375,,,,,,
drift,compound,cyclic,26,4096,0.427783203125,,,,,,
drift,compound,cyclic,27,4096,0.41817626953125,,,,,,
drift,compound,cyclic,28,4096,0.42518310546875,,,,,,
drift,compound,cyclic,29,4096,0.41539306640625,,,,,,
drift,compound,insertion,0,4096,0.2976806640625,,,,,,
drift,compound,insertion,1,4096,0.2978515625,,,,,,
drift,compound,insertion,2,4096,0.2979736328125,,,,,,
drift,compound,insertion,3,4096,0.31153564453125,,,,,,
drift,compound,insertion,4,4096,0.30281982421875,,,,,,
drift,compound,insertion,5,4096,0.2942138671875,,,,,,
drift,compound,insertion,6,4096,0.29913330078125,,,,,,
drift,compound,insertion,7,4096,0.3055419921875,,,,,,
drift,compound,insertion,8,4096,0.30228271484375,,,,,,
drift,compound,insertion,9,4096,0.30230712890625,,,,,,
drift,compound,insertion,10,4096,0.29256591796875,,,,,,
drift,compound,insertion,11,4096,0.299853515625,,,,,,
drift,compound,insertion,12,4096,0.31524658203125,,,,,,
drift,compound,insertion,13,4096,0.30400390625,,,,,,
drift,compound,insertion,14,4096,0.2989013671875,,,,,,
drift,compound,insertion,15,4096,0.30162353515625,,,,,,
drift,compound,insertion,16,4096,0.3028564453125,,,,,,
drift,compound,insertion,17,4096,0.30462646484375,,,,,,
drift,compound,insertion,18,4096,0.29405517578125,,,,,,
drift,compound,insertion,19,4096,0.29671630859375,,,,,,
drift,compound,insertion,20,4096,0.29920654296875,,,,,,
drift,compound,insertion,21,4096,0.3061279296875,,,,,,
drift,compound,insertion,22,4096,0.303076171875,,,,,,
drift,compound,insertion,23,4096,0.3078857421875,,,,,,
drift,compound,insertion,24,4096,0.30086669921875,,,,,,
drift,compound,insertion,25,4096,0.2994873046875,,,,,,
drift,compound,insertion,26,4096,0.3093994140625,,,,,,
drift,compound,insertion,27,4096,0.3048828125,,,,,,
drift,compound,insertion,28,4096,0.30111083984375,,,,,,
drift,compound,insertion,29,4096,0.29888916015625,,,,,,
drift,hotspot,cyclic,0,4096,0.4638427734375,,,,,,
drift,hotspot,cyclic,1,4096,0.498388671875,,,,,,
drift,hotspot,cyclic,2,4096,0.5306640625,,,,,,
drift,hotspot,cyclic,3,4096,0.49383544921875,,,,,,
drift,hotspot,cyclic,4,4096,0.486328125,,,,,,
drift,hotspot,cyclic,5,4096,0.46884765625,,,,,,
drift,hotspot,cyclic,6,4096,0.4897216796875,,,,,,
drift,hotspot,cyclic,7,4096,0.45408935546875,,,,,,
drift,hotspot,cyclic,8,4096,0.50340576171875,,,,,,
drift,hotspot,cyclic,9,4096,0.47274169921875,,,,,,
drift,hotspot,cyclic,10,4096,0.45726318359375,,,,,,
drift,hotspot,cyclic,11,4096,0.45498046875,,,,,,
drift,hotspot,cyclic,12,4096,0.47530517578125,,,,,,
drift,hotspot,cyclic,13,4096,0.47135009765625,,,,,,
drift,hotspot,cyclic,14,4096,0.45794677734375,,,,,,
drift,hotspot,cyclic,15,4096,0.48150634765625,,,,,,
drift,hotspot,cyclic,16,4096,0.4585205078125,,,,,,
drift,hotspot,cyclic,17,4096,0.47066650390625,,,,,,
drift,hotspot,cyclic,18,4096,0.48765869140625,,,,,,
drift,hotspot,cyclic,19,4096,0.48714599609375,,,,,,
drift,hotspot,cyclic,20,4096,0.49599609375,,,,,,
drift,hotspot,cyclic,21,4096,0.497607421875,,,,,,
drift,hotspot,cyclic,22,4096,0.49356689453125,,,,,,
drift,hotspot,cyclic,23,4096,0.47607421875,,,,,,
drift,hotspot,cyclic,24,4096,0.484228515625,,,,,,
drift,hotspot,cyclic,25,4096,0.45408935546875,,,,,,
drift,hotspot,cyclic,26,4096,0.48292236328125,,,,,,
drift,hotspot,cyclic,27,4096,0.43636474609375,,,,,,
drift,hotspot,cyclic,28,4096,0.475341796875,,,,,,
drift,hotspot,cyclic,29,4096,0.510888671875,,,,,,
drift,hotspot,insertion,0,4096,0.20048828125,,,,,,
drift,hotspot,insertion,1,4096,0.20269775390625,,,,,,
drift,hotspot,insertion,2,4096,0.200927734375,,,,,,
drift,hotspot,insertion,3,4096,0.20126953125,,,,,,
drift,hotspot,insertion,4,4096,0.2038818359375,,,,,,
drift,hotspot,insertion,5,4096,0.19888916015625,,,,,,
drift,hotspot,insertion,6,4096,0.202197265625,,,,,,
drift,hotspot,insertion,7,4096,0.2043701171875,,,,,,
drift,hotspot,insertion,8,4096,0.20225830078125,,,,,,
drift,hotspot,insertion,9,4096,0.20340576171875,,,,,,
drift,hotspot,insertion,10,4096,0.2029296875,,,,,,
drift,hotspot,insertion,11,4096,0.19813232421875,,,,,,
drift,hotspot,insertion,12,4096,0.2025390625,,,,,,
drift,hotspot,insertion,13,4096,0.20146484375,,,,,,
drift,hotspot,insertion,14,4096,0.19892578125,,,,,,
drift,hotspot,insertion,15,4096,0.2031982421875,,,,,,
drift,hotspot,insertion,16,4096,0.19974365234375,,,,,,
drift,hotspot,insertion,17,4096,0.20203857421875,,,,,,
drift,hotspot,insertion,18,4096,0.20447998046875,,,,,,
drift,hotspot,insertion,19,4096,0.20059814453125,,,,,,
drift,hotspot,insertion,20,4096,0.20184326171875,,,,,,
drift,hotspot,insertion,21,4096,0.20087890625,,,,,,
drift,hotspot,insertion,22,4096,0.199462890625,,,,,,
drift,hotspot,insertion,23,4096,0.19912109375,,,,,,
drift,hotspot,insertion,24,4096,0.203857421875,,,,,,
drift,hotspot,insertion,25,4096,0.20260009765625,,,,,,
drift,hotspot,insertion,26,4096,0.20504150390625,,,,,,
drift,hotspot,insertion,27,4096,0.20064697265625,,,,,,
drift,hotspot,insertion,28,4096,0.20203857421875,,,,,,
drift,hotspot,insertion,29,4096,0.2015869140625,,,,,,
drift,regime,cyclic,0,4096,1.1438720703125,,,,,,
drift,regime,cyclic,1,4096,1.12723388671875,,,,,,
drift,regime,cyclic,2,4096,1.10491943359375,,,,,,
drift,regime,cyclic,3,4096,1.097119140625,,,,,,
drift,regime,cyclic,4,4096,1.1080322265625,,,,,,
drift,regime,cyclic,5,4096,1.13602294921875,,,,,,
drift,regime,cyclic,6,4096,1.09273681640625,,,,,,
drift,regime,cyclic,7,4096,1.124169921875,,,,,,
drift,regime,cyclic,8,4096,1.0991943359375,,,,,,
drift,regime,cyclic,9,4096,1.11793212890625,,,,,,
drift,regime,cyclic,10,4096,1.11595458984375,,,,,,
drift,regime,cyclic,11,4096,1.09344482421875,,,,,,
drift,regime,cyclic,12,4096,1.12830810546875,,,,,,
drift,regime,cyclic,13,4096,1.10614013671875,,,,,,
drift,regime,cyclic,14,4096,1.107421875,,,,,,
drift,regime,cyclic,15,4096,1.10355224609375,,,,,,
drift,regime,cyclic,16,4096,1.1301025390625,,,,,,
drift,regime,cyclic,17,4096,1.10550537109375,,,,,,
drift,regime,cyclic,18,4096,1.1229248046875,,,,,,
drift,regime,cyclic,19,4096,1.10372314453125,,,,,,
drift,regime,cyclic,20,4096,1.09903564453125,,,,,,
drift,regime,cyclic,21,4096,1.12039794921875,,,,,,
drift,regime,cyclic,22,4096,1.10052490234375,,,,,,
drift,regime,cyclic,23,4096,1.10509033203125,,,,,,
drift,regime,cyclic,24,4096,1.10404052734375,,,,,,
drift,regime,cyclic,25,4096,1.127880859375,,,,,,
drift,regime,cyclic,26,4096,1.1217529296875,,,,,,
drift,regime,cyclic,27,4096,1.114208984375,,,,,,
drift,regime,cyclic,28,4096,1.12030029296875,,,,,,
drift,regime,cyclic,29,4096,1.1022216796875,,,,,,
drift,regime,insertion,0,4096,0.96241455078125,,,,,,
drift,regime,insertion,1,4096,0.963818359375,,,,,,
drift,regime,insertion,2,4096,0.9508056640625,,,,,,
drift,regime,insertion,3,4096,0.94503173828125,,,,,,
drift,regime,insertion,4,4096,0.95052490234375,,,,,,
drift,regime,insertion,5,4096,0.96085205078125,,,,,,
drift,regime,insertion,6,4096,0.93778076171875,,,,,,
drift,regime,insertion,7,4096,0.96114501953125,,,,,,
drift,regime,insertion,8,4096,0.942822265625,,,,,,
drift,regime,insertion,9,4096,0.95589599609375,,,,,,
drift,regime,insertion,10,4096,0.9635498046875,,,,,,
drift,regime,insertion,11,4096,0.941162109375,,,,,,
drift,regime,insertion,12,4096,0.95264892578125,,,,,,
drift,regime,insertion,13,4096,0.94483642578125,,,,,,
drift,regime,insertion,14,4096,0.94925537109375,,,,,,
drift,regime,insertion,15,4096,0.9500732421875,,,,,,
drift,regime,insertion,16,4096,0.96177978515625,,,,,,
drift,regime,insertion,17,4096,0.9455078125,,,,,,
drift,regime,insertion,18,4096,0.9540771484375,,,,,,
drift,regime,insertion,19,4096,0.955029296875,,,,,,
drift,regime,insertion,20,4096,0.9640380859375,,,,,,
drift,regime,insertion,21,4096,0.97080078125,,,,,,
drift,regime,insertion,22,4096,0.95205078125,,,,,,
drift,regime,insertion,23,4096,0.9482421875,,,,,,
drift,regime,insertion,24,4096,0.95050048828125,,,,,,
drift,regime,insertion,25,4096,0.96011962890625,,,,,,
drift,regime,insertion,26,4096,0.9600341796875,,,,,,
drift,regime,insertion,27,4096,0.95325927734375,,,,,,
drift,regime,insertion,28,4096,0.956689453125,,,,,,
drift,regime,insertion,29,4096,0.9571533203125,,,,,,
shock,block,cyclic,0,4096,0.55908203125,0.124755859375,0.021716535091400146,120,0.998779296875,1.0,0.5
shock,block,cyclic,1,4096,0.595703125,0.124755859375,0.01672142744064331,120,0.998779296875,1.0,0.5
shock,block,cyclic,2,4096,0.5908203125,0.124755859375,0.015777230262756348,120,0.9990234375,1.0,0.5
shock,block,cyclic,3,4096,0.563232421875,0.124755859375,0.02101600170135498,120,0.998779296875,1.0,0.5
shock,block,cyclic,4,4096,0.585693359375,0.124755859375,0.013431966304779053,120,0.9990234375,1.0,0.5
shock,block,cyclic,5,4096,0.5615234375,0.124755859375,0.01994997262954712,120,0.998779296875,1.0,0.5
shock,block,cyclic,6,4096,0.563232421875,0.124755859375,0.02683347463607788,120,0.998779296875,1.0,0.5
shock,block,cyclic,7,4096,0.594482421875,0.124755859375,0.020589590072631836,120,0.998779296875,1.0,0.5
shock,block,cyclic,8,4096,0.595703125,0.124755859375,0.020071804523468018,120,0.9990234375,1.0,0.5
shock,block,cyclic,9,4096,0.56591796875,0.124755859375,0.014162957668304443,120,0.998779296875,1.0,0.5
shock,block,cyclic,10,4096,0.583251953125,0.124755859375,0.010599374771118164,120,0.998779296875,1.0,0.5
shock,block,cyclic,11,4096,0.580078125,0.124755859375,0.013888835906982422,120,0.998779296875,1.0,0.5
shock,block,cyclic,12,4096,0.560546875,0.124755859375,0.015411734580993652,120,0.998779296875,1.0,0.5
shock,block,cyclic,13,4096,0.560791015625,0.124755859375,0.020254552364349365,120,0.998779296875,1.0,0.5
shock,block,cyclic,14,4096,0.581787109375,0.124755859375,0.01519852876663208,120,0.9990234375,1.0,0.5
shock,block,cyclic,15,4096,0.55712890625,0.124755859375,0.013858377933502197,120,0.998779296875,1.0,0.5
shock,block,cyclic,16,4096,0.564697265625,0.124755859375,0.02028501033782959,120,0.998779296875,1.0,0.5
shock,block,cyclic,17,4096,0.591064453125,0.124755859375,0.01599043607711792,120,0.998779296875,1.0,0.5
shock,block,cyclic,18,4096,0.604736328125,0.124755859375,0.011086702346801758,120,0.9990234375,1.0,0.5
shock,block,cyclic,19,4096,0.578125,0.124755859375,0.015959978103637695,120,0.99853515625,1.0,0.5
shock,block,cyclic,20,4096,0.57861328125,0.124755859375,0.010660290718078613,120,0.998779296875,1.0,0.5
shock,block,cyclic,21,4096,0.597900390625,0.124755859375,0.014315247535705566,120,0.99853515625,1.0,0.5
shock,block,cyclic,22,4096,0.570556640625,0.124755859375,0.013523340225219727,120,0.998779296875,1.0,0.5
shock,block,cyclic,23,4096,0.591552734375,0.124755859375,0.011665403842926025,120,0.998779296875,1.0,0.5
shock,block,cyclic,24,4096,0.592041015625,0.124755859375,0.012609601020812988,120,0.998779296875,1.0,0.5
shock,block,cyclic,25,4096,0.583251953125,0.124755859375,0.01909714937210083,120,0.998779296875,1.0,0.5
shock,block,cyclic,26,4096,0.560302734375,0.124755859375,0.014315247535705566,120,0.9990234375,1.0,0.5
shock,block,cyclic,27,4096,0.568603515625,0.124755859375,0.019980430603027344,120,0.998779296875,1.0,0.5
shock,block,cyclic,28,4096,0.56494140625,0.124755859375,0.01586860418319702,120,0.9990234375,1.0,0.5
shock,block,cyclic,29,4096,0.58056640625,0.124755859375,0.0036854147911071777,120,0.998779296875,1.0,0.5
shock,block,cyclic,0,4096,1.01025390625,9.99755859375,4.12373548746109,2016,0.992919921875,1.0,0.5
shock,block,cyclic,1,4096,1.0439453125,9.99755859375,3.7871139645576477,2016,0.992919921875,1.0,0.5
shock,block,cyclic,2,4096,1.03857421875,9.99755859375,3.7260457277297974,2016,0.9931640625,1.0,0.5
shock,block,cyclic,3,4096,1.016357421875,9.99755859375,4.063916027545929,2016,0.992919921875,1.0,0.5
shock,block,cyclic,4,4096,1.036376953125,9.99755859375,3.7660979628562927,2016,0.9931640625,1.0,0.5
shock,block,cyclic,5,4096,1.01220703125,9.99755859375,4.1022321581840515,2016,0.992919921875,1.0,0.5
shock,block,cyclic,6,4096,1.013916015625,9.99755859375,4.145147442817688,2016,0.992919921875,1.0,0.5
shock,block,cyclic,7,4096,1.042724609375,9.99755859375,3.802738904953003,2016,0.992919921875,1.0,0.5
shock,block,cyclic,8,4096,1.044921875,9.99755859375,3.7393863201141357,2016,0.9931640625,1.0,0.5
shock,block,cyclic,9,4096,1.0166015625,9.99755859375,3.9940149784088135,2016,0.992919921875,1.0,0.5
shock,block,cyclic,10,4096,1.031982421875,9.99755859375,3.8461110591888428,2016,0.992919921875,1.0,0.5
shock,block,cyclic,11,4096,1.0244140625,9.99755859375,3.831613063812256,2016,0.992919921875,1.0,0.5
shock,block,cyclic,12,4096,1.01220703125,9.99755859375,4.02611768245697,2016,0.992919921875,1.0,0.5
shock,block,cyclic,13,4096,1.010986328125,9.99755859375,3.955820679664612,2016,0.992919921875,1.0,0.5
shock,block,cyclic,14,4096,1.029052734375,9.99755859375,3.845319151878357,2016,0.9931640625,1.0,0.5
shock,block,cyclic,15,4096,1.00732421875,9.99755859375,4.011497855186462,2016,0.992919921875,1.0,0.5
shock,block,cyclic,16,4096,1.016357421875,9.99755859375,4.16710764169693,2016,0.992919921875,1.0,0.5
shock,block,cyclic,17,4096,1.040283203125,9.99755859375,3.804079055786133,2016,0.992919921875,1.0,0.5
shock,block,cyclic,18,4096,1.050537109375,9.99755859375,3.6796582341194153,2016,0.9931640625,1.0,0.5
shock,block,cyclic,19,4096,1.02685546875,9.99755859375,3.949637711048126,2016,0.99267578125,1.0,0.5
shock,block,cyclic,20,4096,1.02978515625,9.99755859375,3.785682439804077,2016,0.992919921875,1.0,0.5
shock,block,cyclic,21,4096,1.042724609375,9.99755859375,3.702562630176544,2016,0.99267578125,1.0,0.5
shock,block,cyclic,22,4096,1.022216796875,9.99755859375,3.8737364411354065,2016,0.992919921875,1.0,0.5
shock,block,cyclic,23,4096,1.040283203125,9.99755859375,3.699943244457245,2016,0.992919921875,1.0,0.5
shock,block,cyclic,24,4096,1.042724609375,9.99755859375,3.843187093734741,2016,0.992919921875,1.0,0.5
shock,block,cyclic,25,4096,1.031005859375,9.99755859375,3.8654518723487854,2016,0.992919921875,1.0,0.5
shock,block,cyclic,26,4096,1.005615234375,9.99755859375,3.955820679664612,2016,0.9931640625,1.0,0.5
shock,block,cyclic,27,4096,1.023681640625,9.99755859375,3.9409876465797424,2016,0.992919921875,1.0,0.5
shock,block,cyclic,28,4096,1.0146484375,9.99755859375,4.00842159986496,2016,0.9931640625,1.0,0.5
shock,block,cyclic,29,4096,1.029296875,9.99755859375,3.7846773266792297,2016,0.992919921875,1.0,0.5
shock,block,cyclic,0,4096,8.443359375,9.99755859375,75.39402282238007,32640,0.969482421875,1.0,0.5
shock,block,cyclic,1,4096,8.4560546875,9.99755859375,74.94598603248596,32640,0.969482421875,1.0,0.5
shock,block,cyclic,2,4096,8.4599609375,9.99755859375,74.97291088104248,32640,0.9697265625,1.0,0.5
shock,block,cyclic,3,4096,8.450927734375,9.99755859375,75.34254884719849,32640,0.969482421875,1.0,0.5
shock,block,cyclic,4,4096,8.461669921875,9.99755859375,75.0103132724762,32640,0.9697265625,1.0,0.5
shock,block,cyclic,5,4096,8.43896484375,9.99755859375,75.35579806566238,32640,0.969482421875,1.0,0.5
shock,block,cyclic,6,4096,8.438232421875,9.99755859375,75.39877426624298,32640,0.969482421875,1.0,0.5
shock,block,cyclic,7,4096,8.464111328125,9.99755859375,75.03361362218857,32640,0.969482421875,1.0,0.5
shock,block,cyclic,8,4096,8.47265625,9.99755859375,74.9600880742073,32640,0.9697265625,1.0,0.5
shock,block,cyclic,9,4096,8.443359375,9.99755859375,75.29037433862686,32640,0.969482421875,1.0,0.5
shock,block,cyclic,10,4096,8.455810546875,9.99755859375,75.0277047753334,32640,0.969482421875,1.0,0.5
shock,block,cyclic,11,4096,8.45166015625,9.99755859375,75.07619386911392,32640,0.969482421875,1.0,0.5
shock,block,cyclic,12,4096,8.44287109375,9.99755859375,75.1982085108757,32640,0.969482421875,1.0,0.5
shock,block,cyclic,13,4096,8.436767578125,9.99755859375,75.19595462083817,32640,0.969482421875,1.0,0.5
shock,block,cyclic,14,4096,8.448974609375,9.99755859375,75.06824433803558,32640,0.9697265625,1.0,0.5
shock,block,cyclic,15,4096,8.43896484375,9.99755859375,75.30599927902222,32640,0.969482421875,1.0,0.5
shock,block,cyclic,16,4096,8.442626953125,9.99755859375,75.38083451986313,32640,0.9697265625,1.0,0.5
shock,block,cyclic,17,4096,8.452392578125,9.99755859375,74.95567166805267,32640,0.969482421875,1.0,0.5
shock,block,cyclic,18,4096,8.467041015625,9.99755859375,74.79488402605057,32640,0.9697265625,1.0,0.5
shock,block,cyclic,19,4096,8.4443359375,9.99755859375,75.1663190126419,32640,0.96923828125,1.0,0.5
shock,block,cyclic,20,4096,8.45947265625,9.99755859375,75.03550201654434,32640,0.969482421875,1.0,0.5
shock,block,cyclic,21,4096,8.460205078125,9.99755859375,74.84142380952835,32640,0.96923828125,1.0,0.5
shock,block,cyclic,22,4096,8.450927734375,9.99755859375,75.0668432712555,32640,0.969482421875,1.0,0.5
shock,block,cyclic,23,4096,8.458740234375,9.99755859375,74.90154784917831,32640,0.969482421875,1.0,0.5
shock,block,cyclic,24,4096,8.465576171875,9.99755859375,75.18721318244934,32640,0.969482421875,1.0,0.5
shock,block,cyclic,25,4096,8.443603515625,9.99755859375,75.03641575574875,32640,0.969482421875,1.0,0.5
shock,block,cyclic,26,4096,8.431396484375,9.99755859375,75.16108024120331,32640,0.9697265625,1.0,0.5
shock,block,cyclic,27,4096,8.447998046875,9.99755859375,75.17816716432571,32640,0.969482421875,1.0,0.5
shock,block,cyclic,28,4096,8.439453125,9.99755859375,75.2595204114914,32640,0.9697265625,1.0,0.5
shock,block,cyclic,29,4096,8.4443359375,9.99755859375,74.90821814537048,32640,0.969482421875,1.0,0.5
shock,random,cyclic,0,4096,6.28955078125,9.99755859375,37.99117451906204,23592,0.997314453125,1.0,0.5
shock,random,cyclic,1,4096,5.9580078125,9.99755859375,33.65724855661392,22080,0.99755859375,1.0,0.5
shock,random,cyclic,2,4096,6.44189453125,9.99755859375,37.39566022157669,24090,0.997802734375,1.0,0.5
shock,random,cyclic,3,4096,6.123779296875,9.99755859375,35.54061734676361,22894,0.99853515625,1.0,0.5
shock,random,cyclic,4,4096,7.632080078125,9.99755859375,46.12759572267532,28980,0.99853515625,1.0,0.5
shock,random,cyclic,5,4096,4.94140625,9.99755859375,27.1616593003273,18060,0.99853515625,1.0,0.5
shock,random,cyclic,6,4096,7.915283203125,9.99755859375,49.85528618097305,30258,0.99853515625,1.0,0.5
shock,random,cyclic,7,4096,6.216552734375,9.99755859375,36.38140970468521,23162,0.99853515625,1.0,0.5
shock,random,cyclic,8,4096,5.80908203125,9.99755859375,33.12785851955414,21472,0.998779296875,1.0,0.5
shock,random,cyclic,9,4096,6.0498046875,9.99755859375,34.9130003452301,22584,0.997802734375,1.0,0.5
shock,random,cyclic,10,4096,5.052001953125,9.99755859375,28.839589059352875,18434,0.997314453125,1.0,0.5
shock,random,cyclic,11,4096,3.46728515625,9.99755859375,16.980838000774384,11944,0.99853515625,1.0,0.5
shock,random,cyclic,12,4096,5.3466796875,9.99755859375,29.926207721233368,19714,0.997802734375,1.0,0.5
shock,random,cyclic,13,4096,3.736083984375,9.99755859375,19.35189986228943,13128,0.998291015625,1.0,0.5
shock,random,cyclic,14,4096,4.130126953125,9.99755859375,21.262284874916077,14660,0.998046875,1.0,0.5
shock,random,cyclic,15,4096,3.669921875,9.99755859375,18.77039623260498,12860,0.99755859375,1.0,0.5
shock,random,cyclic,16,4096,6.932861328125,9.99755859375,41.4112394452095,26212,0.998046875,1.0,0.5
shock,random,cyclic,17,4096,4.011962890625,9.99755859375,20.615052938461304,14144,0.998046875,1.0,0.5
shock,random,cyclic,18,4096,5.671630859375,9.99755859375,32.698979794979095,20874,0.9970703125,1.0,0.5
shock,random,cyclic,19,4096,7.3583984375,9.99755859375,45.18601793050766,27900,0.998046875,1.0,0.5
shock,random,cyclic,20,4096,5.42236328125,9.99755859375,31.257617115974426,19960,0.998779296875,1.0,0.5
shock,random,cyclic,21,4096,4.540771484375,9.99755859375,23.98175549507141,16274,0.998046875,1.0,0.5
shock,random,cyclic,22,4096,4.475341796875,9.99755859375,24.673821568489075,16118,0.997802734375,1.0,0.5
shock,random,cyclic,23,4096,4.738037109375,9.99755859375,26.1038538813591,17096,0.99755859375,1.0,0.5
shock,random,cyclic,24,4096,8.231689453125,9.99755859375,51.62565588951111,31412,0.998046875,1.0,0.5
shock,random,cyclic,25,4096,5.233154296875,9.99755859375,28.651176035404205,19172,0.998291015625,1.0,0.5
shock,random,cyclic,26,4096,5.065185546875,9.99755859375,28.766002595424652,18578,0.998046875,1.0,0.5
shock,random,cyclic,27,4096,4.238525390625,9.99755859375,22.16563791036606,15156,0.998046875,1.0,0.5
shock,random,cyclic,28,4096,6.52197265625,9.99755859375,38.88408046960831,24524,0.997802734375,1.0,0.5
shock,random,cyclic,29,4096,5.53955078125,9.99755859375,30.957758367061615,20430,0.998779296875,1.0,0.5
shock,random,cyclic,0,4096,19.91943359375,9.99755859375,159.2386713027954,79472,0.991943359375,1.0,0.5
shock,random,cyclic,1,4096,17.64990234375,9.99755859375,136.2739075422287,70010,0.991455078125,1.0,0.5
shock,random,cyclic,2,4096,18.73828125,9.99755859375,144.90067166090012,74500,0.9931640625,1.0,0.5
shock,random,cyclic,3,4096,22.010009765625,9.99755859375,178.1624538898468,88008,0.9931640625,1.0,0.5
shock,random,cyclic,4,4096,18.249267578125,9.99755859375,141.9864832162857,72524,0.993408203125,1.0,0.5
shock,random,cyclic,5,4096,18.79296875,9.99755859375,146.33536404371262,74844,0.99267578125,1.0,0.5
shock,random,cyclic,6,4096,26.913330078125,9.99755859375,226.2034804224968,108124,0.9931640625,1.0,0.5
shock,random,cyclic,7,4096,17.849365234375,9.99755859375,136.71682739257812,70864,0.991943359375,1.0,0.5
shock,random,cyclic,8,4096,21.173828125,9.99755859375,171.4823197722435,84468,0.994140625,1.0,0.5
shock,random,cyclic,9,4096,19.2841796875,9.99755859375,151.3976924419403,76838,0.99169921875,1.0,0.5
shock,random,cyclic,10,4096,18.215087890625,9.99755859375,142.57219004631042,72398,0.989990234375,1.0,0.5
shock,random,cyclic,11,4096,16.521484375,9.99755859375,126.19094771146774,65462,0.99267578125,1.0,0.5
shock,random,cyclic,12,4096,18.85888671875,9.99755859375,148.84254258871078,75104,0.99072265625,1.0,0.5
shock,random,cyclic,13,4096,17.999267578125,9.99755859375,140.8975802063942,71596,0.992431640625,1.0,0.5
shock,random,cyclic,14,4096,24.000732421875,9.99755859375,197.7258539199829,96098,0.991943359375,1.0,0.5
shock,random,cyclic,15,4096,17.93212890625,9.99755859375,140.27139472961426,71346,0.9931640625,1.0,0.5
shock,random,cyclic,16,4096,21.928955078125,9.99755859375,178.25221353769302,87692,0.991943359375,1.0,0.5
shock,random,cyclic,17,4096,21.865478515625,9.99755859375,175.65067619085312,87324,0.992431640625,1.0,0.5
shock,random,cyclic,18,4096,22.613525390625,9.99755859375,185.47605293989182,90334,0.990478515625,1.0,0.5
shock,random,cyclic,19,4096,21.50634765625,9.99755859375,176.75736665725708,85908,0.9931640625,1.0,0.5
shock,random,cyclic,20,4096,23.654296875,9.99755859375,195.42262196540833,94682,0.993896484375,1.0,0.5
shock,random,cyclic,21,4096,19.535400390625,9.99755859375,155.06760412454605,77766,0.9921875,1.0,0.5
shock,random,cyclic,22,4096,23.030517578125,9.99755859375,189.43397521972656,92164,0.99169921875,1.0,0.5
shock,random,cyclic,23,4096,21.033935546875,9.99755859375,169.1989768743515,83898,0.99267578125,1.0,0.5
shock,random,cyclic,24,4096,22.269775390625,9.99755859375,182.0000062584877,88988,0.99169921875,1.0,0.5
shock,random,cyclic,25,4096,22.234619140625,9.99755859375,181.05620503425598,88878,0.9912109375,1.0,0.5
shock,random,cyclic,26,4096,23.114990234375,9.99755859375,191.6910938024521,92568,0.991943359375,1.0,0.5
shock,random,cyclic,27,4096,19.177001953125,9.99755859375,150.9290356040001,76416,0.991943359375,1.0,0.5
shock,random,cyclic,28,4096,20.4609375,9.99755859375,162.48719692230225,81668,0.99169921875,1.0,0.5
shock,random,cyclic,29,4096,25.19677734375,9.99755859375,208.92250955104828,101002,0.992431640625,1.0,0.5


==> anc/results/summary.txt <==
Comparison Patrols paper-profile result index
steady-state cells: 16
alpha-sweep cells: 20
stress runs: 390
frontier-regime runs: 450
dynamic-EA runs: 3900
rank-diagnostic rows: 540
n=65536 scale runs: 20
DS microbench rows: 25


==> anc/results/trajectory.csv <==
alg,sweep,K_over_n
cyclic,0,0.0
cyclic,1,0.3974609375
cyclic,2,0.4677734375
cyclic,3,0.4892578125
cyclic,4,0.525390625
cyclic,5,0.5361328125
cyclic,6,0.51171875
cyclic,7,0.537109375
cyclic,8,0.53515625
cyclic,9,0.54296875
cyclic,10,0.5732421875
cyclic,11,0.53125
cyclic,12,0.5361328125
cyclic,13,0.521484375
cyclic,14,0.5478515625
cyclic,15,0.5478515625
cyclic,16,0.603515625
cyclic,17,0.58203125
cyclic,18,0.5830078125
cyclic,19,0.5732421875
cyclic,20,0.5771484375
cyclic,21,0.5771484375
cyclic,22,0.5625
cyclic,23,0.609375
cyclic,24,0.59375
cyclic,25,0.5693359375
cyclic,26,0.580078125
cyclic,27,0.580078125
cyclic,28,0.5244140625
cyclic,29,0.5458984375
cyclic,30,0.5771484375
cyclic,31,0.57421875
cyclic,32,0.5654296875
cyclic,33,0.587890625
cyclic,34,0.5234375
cyclic,35,0.5390625
cyclic,36,0.5546875
cyclic,37,0.5595703125
cyclic,38,0.5673828125
cyclic,39,0.552734375
cyclic,40,0.564453125
cyclic,41,0.55859375
cyclic,42,0.5595703125
cyclic,43,0.5107421875
cyclic,44,0.5390625
cyclic,45,0.5380859375
cyclic,46,0.55859375
cyclic,47,0.537109375
cyclic,48,0.5302734375
cyclic,49,0.50390625
cyclic,50,0.5322265625
cyclic,51,0.5380859375
cyclic,52,0.53515625
cyclic,53,0.580078125
cyclic,54,0.5439453125
cyclic,55,0.5498046875
cyclic,56,0.5517578125
cyclic,57,0.5439453125
cyclic,58,0.5625
cyclic,59,0.544921875
cyclic,60,0.58203125
cyclic,61,0.580078125
cyclic,62,0.5595703125
cyclic,63,0.5078125
cyclic,64,0.525390625
cyclic,65,0.53125
cyclic,66,0.548828125
cyclic,67,0.5556640625
cyclic,68,0.529296875
cyclic,69,0.521484375
cyclic,70,0.5322265625
cyclic,71,0.5244140625
cyclic,72,0.55859375
cyclic,73,0.55078125
cyclic,74,0.5234375
cyclic,75,0.58203125
cyclic,76,0.5732421875
cyclic,77,0.525390625
cyclic,78,0.50390625
cyclic,79,0.521484375
cyclic,80,0.57421875
cyclic,81,0.57421875
cyclic,82,0.5712890625
cyclic,83,0.5673828125
cyclic,84,0.5859375
cyclic,85,0.5771484375
cyclic,86,0.5693359375
cyclic,87,0.5615234375
cyclic,88,0.595703125
cyclic,89,0.5693359375
cyclic,90,0.59765625
cyclic,91,0.58203125
cyclic,92,0.5673828125
cyclic,93,0.5927734375
cyclic,94,0.5732421875
cyclic,95,0.537109375
cyclic,96,0.5673828125
cyclic,97,0.544921875
cyclic,98,0.548828125
cyclic,99,0.546875
cyclic,100,0.541015625
cyclic,101,0.5380859375
cyclic,102,0.5576171875
cyclic,103,0.578125
cyclic,104,0.556640625
cyclic,105,0.537109375
cyclic,106,0.572265625
cyclic,107,0.5556640625
cyclic,108,0.5224609375
cyclic,109,0.5517578125
cyclic,110,0.5732421875
cyclic,111,0.533203125
cyclic,112,0.56640625
cyclic,113,0.5595703125
cyclic,114,0.564453125
cyclic,115,0.5576171875
cyclic,116,0.568359375
cyclic,117,0.583984375
cyclic,118,0.587890625
cyclic,119,0.5361328125
cyclic,120,0.5390625
insertion,0,0.0
insertion,1,0.3994140625
insertion,2,0.505859375
insertion,3,0.5
insertion,4,0.5107421875
insertion,5,0.509765625
insertion,6,0.5048828125
insertion,7,0.5390625
insertion,8,0.5361328125
insertion,9,0.52734375
insertion,10,0.5439453125
insertion,11,0.4921875
insertion,12,0.5029296875
insertion,13,0.4716796875
insertion,14,0.517578125
insertion,15,0.498046875
insertion,16,0.5302734375
insertion,17,0.533203125
insertion,18,0.5341796875
insertion,19,0.5166015625
insertion,20,0.5283203125
insertion,21,0.537109375
insertion,22,0.5087890625
insertion,23,0.51953125
insertion,24,0.5224609375
insertion,25,0.544921875
insertion,26,0.5712890625
insertion,27,0.513671875
insertion,28,0.4853515625
insertion,29,0.5078125
insertion,30,0.5146484375
insertion,31,0.541015625
insertion,32,0.525390625
insertion,33,0.548828125
insertion,34,0.5009765625
insertion,35,0.5166015625
insertion,36,0.5146484375
insertion,37,0.5166015625
insertion,38,0.513671875
insertion,39,0.513671875
insertion,40,0.5234375
insertion,41,0.5302734375
insertion,42,0.482421875
insertion,43,0.4638671875
insertion,44,0.498046875
insertion,45,0.5048828125
insertion,46,0.513671875
insertion,47,0.4931640625
insertion,48,0.4892578125
insertion,49,0.439453125
insertion,50,0.4921875
insertion,51,0.5087890625
insertion,52,0.5029296875
insertion,53,0.533203125
insertion,54,0.5068359375
insertion,55,0.4853515625
insertion,56,0.505859375
insertion,57,0.4853515625
insertion,58,0.4931640625
insertion,59,0.4892578125
insertion,60,0.529296875
insertion,61,0.5185546875
insertion,62,0.5361328125
insertion,63,0.486328125
insertion,64,0.484375
insertion,65,0.4873046875
insertion,66,0.5048828125
insertion,67,0.5380859375
insertion,68,0.4951171875
insertion,69,0.44921875
insertion,70,0.4873046875
insertion,71,0.5
insertion,72,0.5068359375
insertion,73,0.4736328125
insertion,74,0.4755859375
insertion,75,0.5078125
insertion,76,0.5244140625
insertion,77,0.5
insertion,78,0.4736328125
insertion,79,0.4716796875
insertion,80,0.494140625
insertion,81,0.529296875
insertion,82,0.53515625
insertion,83,0.4970703125
insertion,84,0.5283203125
insertion,85,0.4951171875
insertion,86,0.478515625
insertion,87,0.501953125
insertion,88,0.515625
insertion,89,0.5146484375
insertion,90,0.5400390625
insertion,91,0.5390625
insertion,92,0.5244140625
insertion,93,0.5166015625
insertion,94,0.517578125
insertion,95,0.458984375
insertion,96,0.4931640625
insertion,97,0.5263671875
insertion,98,0.5439453125
insertion,99,0.5048828125
insertion,100,0.5048828125
insertion,101,0.521484375
insertion,102,0.54296875
insertion,103,0.525390625
insertion,104,0.470703125
insertion,105,0.4814453125
insertion,106,0.4990234375
insertion,107,0.4951171875
insertion,108,0.4951171875
insertion,109,0.5283203125
insertion,110,0.5029296875
insertion,111,0.5126953125
insertion,112,0.501953125
insertion,113,0.5166015625
insertion,114,0.4814453125
insertion,115,0.4853515625
insertion,116,0.4951171875
insertion,117,0.5048828125
insertion,118,0.5146484375
insertion,119,0.48046875
insertion,120,0.4755859375
random,0,0.0
random,1,0.4541015625
random,2,0.642578125
random,3,0.7294921875
random,4,0.8251953125
random,5,0.869140625
random,6,0.8896484375
random,7,0.9462890625
random,8,0.9599609375
random,9,0.984375
random,10,1.025390625
random,11,0.9638671875
random,12,0.916015625
random,13,0.9287109375
random,14,0.9501953125
random,15,0.9580078125
random,16,0.9619140625
random,17,0.962890625
random,18,0.9892578125
random,19,1.0087890625
random,20,1.0263671875
random,21,1.0712890625
random,22,1.044921875
random,23,1.08984375
random,24,1.052734375
random,25,1.013671875
random,26,1.06640625
random,27,1.064453125
random,28,1.017578125
random,29,0.9892578125
random,30,0.9931640625
random,31,1.0234375
random,32,1.0234375
random,33,1.0625
random,34,1.048828125
random,35,1.041015625
random,36,1.0419921875
random,37,1.02734375
random,38,1.0166015625
random,39,1.0166015625
random,40,1.0302734375
random,41,1.0830078125
random,42,1.1064453125
random,43,1.0615234375
random,44,1.0732421875
random,45,1.0517578125
random,46,1.0595703125
random,47,1.029296875
random,48,0.9814453125
random,49,0.943359375
random,50,0.9404296875
random,51,0.9462890625
random,52,0.93359375
random,53,0.966796875
random,54,0.9970703125
random,55,1.00390625
random,56,1.0400390625
random,57,1.009765625
random,58,1.048828125
random,59,1.021484375
random,60,1.06640625
random,61,1.048828125
random,62,1.037109375
random,63,0.9716796875
random,64,1.0048828125
random,65,1.0087890625
random,66,0.96875
random,67,1.01171875
random,68,1.0126953125
random,69,1.0224609375
random,70,1.0478515625
random,71,1.009765625
random,72,1.083984375
random,73,1.0634765625
random,74,1.0693359375
random,75,1.1103515625
random,76,1.1083984375
random,77,1.0537109375
random,78,1.0517578125
random,79,1.041015625
random,80,1.0517578125
random,81,1.072265625
random,82,1.0556640625
random,83,1.0048828125
random,84,1.0400390625
random,85,1.005859375
random,86,1.025390625
random,87,1.0205078125
random,88,1.0322265625
random,89,1.04296875
random,90,1.107421875
random,91,1.1455078125
random,92,1.1083984375
random,93,1.083984375
random,94,1.07421875
random,95,1.0546875
random,96,1.091796875
random,97,1.0615234375
random,98,1.0498046875
random,99,1.0537109375
random,100,1.0302734375
random,101,1.0341796875
random,102,1.099609375
random,103,1.1220703125
random,104,1.080078125
random,105,1.017578125
random,106,1.0830078125
random,107,1.076171875
random,108,1.0693359375
random,109,1.0712890625
random,110,1.0537109375
random,111,1.0185546875
random,112,1.0869140625
random,113,1.107421875
random,114,1.052734375
random,115,1.0537109375
random,116,1.0546875
random,117,0.9921875
random,118,1.0341796875
random,119,0.970703125
random,120,0.970703125


==> anc/run_all.sh <==
#!/usr/bin/env bash
# Regenerates everything behind the paper from fixed seeds:
#   1. run the test suite (engine invariants, theorem checks, coverage),
#   2. run every experiment, writing results/*.csv + summary + manifest,
#   3. convert results into the figdata/ tables the figures read.
# Requirements: Bash and python3 with numpy; pytest for step 1 (skipped if absent).
set -euo pipefail
cd "$(dirname "$0")"

if command -v pytest >/dev/null 2>&1; then
    pytest tests.py -q
else
    echo "pytest not found; skipping tests.py" >&2
fi

python3 experiments.py "$@" | tee full_run.log
FIGDATA_DIR="${FIGDATA_DIR:-../figdata}" python3 make_fig_data.py


==> anc/selection.py <==
"""The drifting order read as a drifting fitness ranking: selection
operators with transfer guarantees on top of any maintainer that exposes
estimated positions and verification ages.

Conventions match drift_order.py: items are 0..n-1, position n-1 is the
fittest, and the top-k set under a rank array r is {x : r[x] >= n-k}.
"""

from __future__ import annotations

import numpy as np

from theory import certificate_radius


def topk_mask(rank_like: np.ndarray, k: int) -> np.ndarray:
    """Boolean mask of the k fittest items under the given rank array."""
    r = np.asarray(rank_like)
    return r >= len(r) - k


def topk_symdiff(true_rank: np.ndarray, est_pos: np.ndarray, k: int) -> int:
    """|T_k(truth) symdiff T_k(estimate)|: the number of selection errors
    truncation selection commits when it trusts the estimate."""
    return int((topk_mask(true_rank, k) != topk_mask(est_pos, k)).sum())


class RadiusTable:
    """D(g, delta) precomputed for every integer age 0..max_age, so the
    per-item certified radius is one vectorized lookup."""

    def __init__(self, n: int, alpha: float, delta: float, max_age: int):
        self.D = np.array([certificate_radius(max(g, 1), n, alpha, delta)
                           for g in range(max_age + 1)])
        self.max_age = max_age

    def __getitem__(self, ages: np.ndarray) -> np.ndarray:
        return self.D[np.minimum(ages, self.max_age)]


def certified_topk(pos: np.ndarray, ages: np.ndarray, k: int,
                   radii: RadiusTable, pad: int) -> np.ndarray:
    """Margin truncation selection: select x only when even the certified
    worst case leaves it inside the top k, i.e. when
    pos[x] - D(age, delta) - pad clears the boundary n - k.

    Soundness (Proposition: certified elitism): on the certificate event,
    and whenever the verification residual was at most pad, every selected
    item is truly in the top k.  Returns the boolean selection mask."""
    n = len(pos)
    return pos - radii[ages] - pad >= n - k


==> anc/stats_utils.py <==
"""Small statistical helpers for paired dynamic-optimization experiments."""

from __future__ import annotations

import numpy as np


def bootstrap_ci(values, seed=0, confidence=0.95, draws=4000):
    values = np.asarray(values, dtype=float)
    if values.size == 1:
        return float(values[0]), float(values[0])
    rng = np.random.default_rng(seed)
    means = values[rng.integers(0, len(values), (draws, len(values)))].mean(axis=1)
    q = (1.0 - confidence) / 2.0
    return tuple(np.quantile(means, [q, 1.0 - q]).tolist())


def paired_wilcoxon(x, y):
    """Two-sided paired Wilcoxon p-value and matched rank-biserial effect."""
    from scipy.stats import rankdata, wilcoxon

    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    d = x - y
    nz = d[d != 0]
    if nz.size == 0:
        return 1.0, 0.0
    result = wilcoxon(x, y, zero_method="wilcox", alternative="two-sided")
    ranks = rankdata(np.abs(nz), method="average")
    pos = ranks[nz > 0].sum()
    neg = ranks[nz < 0].sum()
    effect = (pos - neg) / (pos + neg)
    return float(result.pvalue), float(effect)


def holm_adjust(pvalues):
    pvalues = np.asarray(pvalues, dtype=float)
    order = np.argsort(pvalues)
    out = np.empty_like(pvalues)
    running = 0.0
    m = len(pvalues)
    for i, idx in enumerate(order):
        running = max(running, (m - i) * pvalues[idx])
        out[idx] = min(1.0, running)
    return out


==> anc/tests.py <==
"""Test suite for the ancillary code.

Three layers, mirroring the paper:

1.  Engine invariants: the drift process is a permutation process, event
    counts honor the Poisson clock, metrics agree with brute force.
2.  Theorems on fixed inputs: deterministic claims (age bounds, zero-drift
    sorting, transfer bounds, tightness families) are checked exactly,
    including the constructions that attain the bounds.
3.  Stochastic claims: decay envelope, certificate coverage, and certified
    selection precision are checked on seeded Monte Carlo runs with
    margins wide enough to be deterministic given the seeds.

Run:  pytest tests.py -q     (or: python3 tests.py)
"""

from __future__ import annotations

import itertools

import numpy as np
import pytest

import theory
from dynamic_ea import EAConfig, ranks_from_scores, run_dynamic_ea
from dynamic_landscapes import DynamicBitMatching
from drift_order import (DriftOrder, MAINTAINERS, CyclicPatrol,
                         BoustrophedonPatrol, RepeatedInsertion,
                         GenerationalResort, kendall, footrule,
                         _count_inversions, certificate_radius_no_scipy,
                         maxima_of)
from selection import topk_mask, topk_symdiff, RadiusTable, certified_topk


# ------------------------------------------------- layer 1: engine + metrics


def test_drift_preserves_bijection():
    o = DriftOrder(64, 2.0, seed=7)
    m = CyclicPatrol(o)
    for _ in range(500):
        m.step()
    assert sorted(o.rank.tolist()) == list(range(64))
    assert (o.elem[o.rank] == np.arange(64)).all()
    assert (o.rank[o.elem] == np.arange(64)).all()
    assert (m.S[m.pos] == np.arange(64)).all()


def test_event_rate_matches_poisson_clock():
    o = DriftOrder(32, 1.5, seed=0)
    steps = 40000
    for _ in range(steps):
        o._drift_one_step()
    rate = o.events / steps
    assert abs(rate - 1.5) < 0.05


def test_inversion_count_matches_bruteforce():
    rng = np.random.default_rng(1)
    for _ in range(20):
        a = rng.permutation(40)
        brute = sum(1 for i, j in itertools.combinations(range(40), 2)
                    if a[i] > a[j])
        assert _count_inversions(a) == brute


def test_kendall_footrule_diaconis_graham():
    rng = np.random.default_rng(2)
    for trial in range(10):
        n = 50
        o = DriftOrder(n, 1.0, seed=trial,
                       init_rank=rng.permutation(n))
        est = rng.permutation(n)            # est[i] = item at estimated rank i
        K = kendall(o, est)
        F = footrule(o, est)
        assert K <= F <= 2 * K or (K == 0 and F == 0)
    ident = DriftOrder(50, 1.0, seed=0)
    assert kendall(ident, np.arange(50)) == 0
    assert footrule(ident, np.arange(50)) == 0


# --------------------------------------- layer 2: deterministic theorem checks


def test_cyclic_patrol_age_bound_deterministic():
    """Proposition (verification ages, i): a_t(x) <= 2(n-1) at all times,
    under heavy drift, deterministically."""
    n = 48
    o = DriftOrder(n, 4.0, seed=3)
    m = CyclicPatrol(o)
    for _ in range(6000):
        m.step()
        assert m.ages().max() <= 2 * (n - 1)


def test_boustrophedon_age_bound_deterministic():
    """Boustrophedon constant: a_t(x) <= 4(n-1) at all times."""
    n = 48
    o = DriftOrder(n, 4.0, seed=4)
    m = BoustrophedonPatrol(o)
    for _ in range(6000):
        m.step()
        assert m.ages().max() <= 4 * (n - 1)


def test_zero_drift_patrol_is_bubble_sort():
    """With alpha = 0 the cyclic patrol sorts within n-1 cycles."""
    n = 32
    rng = np.random.default_rng(5)
    o = DriftOrder(n, 0.0, seed=5, init_rank=rng.permutation(n))
    m = CyclicPatrol(o)
    for _ in range((n - 1) * (n - 1)):
        m.step()
    assert kendall(o, m.S) == 0


def test_patrol_adt_invariants_and_query_arrays():
    n = 40
    o = DriftOrder(n, 1.0, seed=51)
    m = CyclicPatrol(o)
    previous_last = m.last.copy()
    for _ in range(300):
        m.step()
        assert sorted(m.S.tolist()) == list(range(n))
        assert (m.S[m.pos] == np.arange(n)).all()
        assert (m.last >= previous_last).all()
        assert (m.last <= o.probes).all()
        assert m.ages().max() <= 2 * (n - 1)
        previous_last = m.last.copy()
    # QueryOrder is the position-array comparison exposed by the ADT.
    x, y = m.S[7], m.S[21]
    assert bool(m.pos[x] < m.pos[y]) is True


def test_patrol_self_stabilizes_from_reversed_estimate():
    n = 24
    o = DriftOrder(n, 0.0, seed=52)
    m = CyclicPatrol(o)
    m.S[:] = np.arange(n - 1, -1, -1)
    m.pos[m.S] = np.arange(n)
    for _ in range(n * (n - 1)):
        if kendall(o, m.S) == 0:
            break
        m.step()
    assert kendall(o, m.S) == 0


def test_zero_drift_insertion_sorts():
    n = 32
    rng = np.random.default_rng(6)
    o = DriftOrder(n, 0.0, seed=6, init_rank=rng.permutation(n))
    m = RepeatedInsertion(o)
    for _ in range(n * n):
        m.step()
    assert kendall(o, m.S) == 0


def test_zero_drift_generational_publishes_exact_sort():
    n = 64
    rng = np.random.default_rng(7)
    o = DriftOrder(n, 0.0, seed=7, init_rank=rng.permutation(n))
    m = GenerationalResort(o)
    steps = 0
    while m.generations == 0:
        m.step()
        steps += 1
        assert steps < 4 * n * int(np.log2(n)) + 8 * n
    assert kendall(o, m.S) == 0
    assert (m.S[m.pos] == np.arange(n)).all()


def test_generational_generation_length_is_n_log_n():
    n = 256
    o = DriftOrder(n, 1.0, seed=8)
    m = GenerationalResort(o)
    while m.generations < 2:
        m.step()
    per_gen = o.probes / 2.0
    assert 0.5 * n * np.log2(n) < per_gen < 2.0 * n * np.log2(n)


def test_frontier_bound_on_random_instances():
    """Theorem (frontier charging) on random drifted estimates."""
    rng = np.random.default_rng(9)
    n = 120
    for _ in range(15):
        rx = rng.permutation(n)
        ry = rng.permutation(n)
        ex, ey = rx.copy(), ry.copy()
        for r, e in ((rx, ex), (ry, ey)):
            for _ in range(rng.integers(1, 200)):
                i = rng.integers(0, n - 1)
                a = np.where(e == i)[0][0]
                b = np.where(e == i + 1)[0][0]
                e[a], e[b] = e[b], e[a]
        kx = _kendall_arrays(rx, ex)
        ky = _kendall_arrays(ry, ey)
        sym = len(maxima_of(rx, ry) ^ maxima_of(ex, ey))
        assert sym <= theory.frontier_bound(kx, ky)


def test_frontier_tightness_antidiagonal():
    """The antidiagonal family meets |M symdiff M_hat| = K^x + K^y."""
    n, k = 40, 9
    rx = np.arange(n)
    ry = n - 1 - np.arange(n)
    ex = rx.copy()
    for i in range(k):                      # k disjoint adjacent swaps
        ex[2 * i], ex[2 * i + 1] = ex[2 * i + 1], ex[2 * i]
    kx = _kendall_arrays(rx, ex)
    sym = len(maxima_of(rx, ry) ^ maxima_of(ex, ry))
    assert kx == k and sym == k


def test_maxima_bruteforce():
    rng = np.random.default_rng(10)
    for _ in range(10):
        n = 60
        rx, ry = rng.permutation(n), rng.permutation(n)
        brute = {i for i in range(n)
                 if not any(rx[j] > rx[i] and ry[j] > ry[i]
                            for j in range(n))}
        assert maxima_of(rx, ry) == brute


def test_topk_transfer_bound_on_random_instances():
    """Theorem (selection transfer) on random drifted estimates."""
    rng = np.random.default_rng(11)
    n = 150
    for _ in range(15):
        r = rng.permutation(n)
        e = r.copy()
        for _ in range(rng.integers(1, 400)):
            i = rng.integers(0, n - 1)
            a = np.where(e == i)[0][0]
            b = np.where(e == i + 1)[0][0]
            e[a], e[b] = e[b], e[a]
        K = _kendall_arrays(r, e)
        for k in (5, 20, 75, 120):
            assert topk_symdiff(r, e, k) <= theory.topk_transfer_bound(K)


def test_topk_tightness_block_exchange():
    """Block exchange of size m across the boundary attains the bound
    exactly: K = m^2 and |T_k symdiff T_k_hat| = 2m, for every m."""
    n, k = 64, 20
    for m in (1, 3, 7, 12):
        sigma = np.arange(n)
        tau = sigma.copy()
        lo = n - k - m                      # block below the boundary
        tau[lo:lo + m] += m                 # moves up, internal order kept
        tau[lo + m:lo + 2 * m] -= m         # block above moves down
        K = _kendall_arrays(sigma, tau)
        sym = topk_symdiff(sigma, tau, k)
        assert K == m * m
        assert sym == 2 * m == theory.topk_transfer_bound(K)


def test_tournament_identity_exact():
    """Proposition (tournament error): the error probability of a uniform
    random binary tournament equals K / C(n,2) exactly."""
    rng = np.random.default_rng(12)
    n = 24
    for _ in range(10):
        r, e = rng.permutation(n), rng.permutation(n)
        K = _kendall_arrays(r, e)
        wrong = sum(1 for x, y in itertools.combinations(range(n), 2)
                    if (r[x] < r[y]) != (e[x] < e[y]))
        assert wrong / (n * (n - 1) / 2) == theory.tournament_error_rate(K, n)


def test_certificate_radius_paper_values():
    """The radii quoted in the paper's coverage table."""
    n, alpha = 1024, 1.0
    expect = {(256, 0.10): 4, (256, 0.05): 5, (256, 0.01): 6,
              (1024, 0.10): 6, (1024, 0.05): 7, (1024, 0.01): 8,
              (4096, 0.10): 10, (4096, 0.05): 11, (4096, 0.01): 13}
    for (g, d), D in expect.items():
        assert theory.certificate_radius(g, n, alpha, d) == D


def test_certificate_radius_is_n_free_at_fixed_relative_age():
    """Remark (the width does not grow with n)."""
    for beta in (0.25, 1.0, 2.0):
        d1 = theory.certificate_radius(beta * 1024, 1024, 1.0, 0.05)
        d2 = theory.certificate_radius(beta * 4096, 4096, 1.0, 0.05)
        assert abs(d1 - d2) <= 1


def test_certificate_radius_monotone():
    n, alpha = 1024, 1.0
    radii = [theory.certificate_radius(g, n, alpha, 0.05)
             for g in (64, 256, 1024, 4096, 16384)]
    assert radii == sorted(radii)
    assert (theory.certificate_radius(1024, n, alpha, 0.01)
            >= theory.certificate_radius(1024, n, alpha, 0.10))


def test_drift_order_alias_matches_theory():
    for g in (17, 256, 1024, 5000):
        for d in (0.10, 0.05, 0.01):
            assert (certificate_radius_no_scipy(g, 1024, 1.0, d)
                    == theory.certificate_radius(g, 1024, 1.0, d))


def test_oblivious_bound_constants():
    """Corollaries (unit and low rates): the optimized bound clears the
    quoted (n-1)/12 and alpha (n-1)/24 envelopes."""
    n = 1024
    assert theory.oblivious_bound_best(n, 1.0, n) >= (n - 1) / 12
    for alpha in (0.125, 0.5, 1.0):
        assert (theory.oblivious_bound_best(n, alpha, n)
                >= min(alpha, 1.0) * (n - 1) / 24)


# -------------------------------------------- layer 3: stochastic guarantees


def test_unattended_decay_envelope():
    """Lemma (unattended decay): sample mean stays above 0.85x the
    envelope and below the event count, n = 128, 12 seeds."""
    n, t = 128, 32
    ks, events = [], []
    for seed in range(12):
        o = DriftOrder(n, 1.0, seed=100 + seed)
        for _ in range(t):
            o._drift_one_step()
        ks.append(kendall(o, np.arange(n)))
        events.append(o.events)
    mean_k = np.mean(ks)
    assert mean_k >= 0.85 * theory.decay_envelope(t, n, 1.0)
    assert mean_k <= np.mean(events)


def test_certificate_coverage_monte_carlo():
    """Lemma (motion tail) on the bare drift process: empirical coverage
    of D(g, 0.10) clears 0.97 (the bound is conservative)."""
    n, alpha, g, delta = 256, 1.0, 256, 0.10
    D = theory.certificate_radius(g, n, alpha, delta)
    rng = np.random.default_rng(13)
    inside = total = 0
    for _ in range(300):
        rank = np.arange(n)
        elem = np.arange(n)
        for i in rng.integers(0, n - 1, rng.poisson(alpha * g)):
            a, b = elem[i], elem[i + 1]
            elem[i], elem[i + 1] = b, a
            rank[a], rank[b] = i + 1, i
        disp = np.abs(rank - np.arange(n))
        interior = (np.arange(n) >= D + 1) & (np.arange(n) <= n - 2 - D)
        inside += int((disp[interior] <= D).sum())
        total += int(interior.sum())
    assert inside / total >= 0.97


def test_certified_topk_precision():
    """Proposition (certified elitism), operationally: margin selection on
    a live patrol makes no wrong picks over 8 seeds x 40 snapshots."""
    n, alpha, k, delta, pad = 256, 1.0, 32, 0.05, 4
    radii = RadiusTable(n, alpha, delta, 3 * n)
    picked = wrong = 0
    for seed in range(8):
        o = DriftOrder(n, alpha, seed=200 + seed)
        m = CyclicPatrol(o)
        for _ in range(40 * (n - 1)):
            m.step()
        for _ in range(40):
            for _ in range(n - 1):
                m.step()
            sel = certified_topk(m.pos, m.ages(), k, radii, pad)
            picked += int(sel.sum())
            wrong += int((o.rank[sel] < n - k).sum())
    assert picked > 1000
    assert wrong == 0


def test_topk_mask_and_symdiff_basics():
    r = np.array([4, 0, 3, 1, 2])
    assert topk_mask(r, 2).tolist() == [True, False, True, False, False]
    assert topk_symdiff(r, r, 2) == 0
    e = np.array([4, 0, 2, 1, 3])           # items 2 and 4 trade places
    assert topk_symdiff(r, e, 2) == 2


def test_rank_orientation_and_topk_edges():
    """Code convention: zero is least, n-1 is fittest."""
    scores = np.array([-2.0, 7.0, 1.0, 3.0])
    ranks = ranks_from_scores(scores)
    assert ranks.tolist() == [0, 3, 1, 2]
    assert topk_mask(ranks, 1).tolist() == [False, True, False, False]
    assert topk_mask(ranks, 3).tolist() == [False, True, True, True]


def test_explicit_shock_size_and_triangle_bound():
    n, width = 64, 12
    o = DriftOrder(n, 0.0, seed=91)
    estimate = np.arange(n)
    before = kendall(o, estimate)
    J = o.apply_block_reversal(20, width)
    after = kendall(o, estimate)
    assert J == width * (width - 1) // 2
    assert after <= theory.shock_kendall_bound(before, J)
    assert sorted(o.rank.tolist()) == list(range(n))


def test_random_nonlocal_shock_reports_exact_kendall_size():
    o = DriftOrder(80, 0.0, seed=95)
    before = o.elem.copy()
    J = o.apply_random_transpositions(7)
    assert J == _count_inversions(o.rank[before])
    assert sorted(o.rank.tolist()) == list(range(80))


def test_variable_rate_certificate_reduces_to_constant_rate():
    for g in (32, 256, 1024):
        assert (theory.certificate_radius_intensity(1.5 * g, 1024, 0.05)
                == theory.certificate_radius(g, 1024, 1.5, 0.05))


def test_nonpoisson_drift_models_preserve_permutations():
    for model, options in [
            ("compound", {"mean_burst": 4.0}),
            ("hotspot", {"fraction": 0.1, "mass": 0.9}),
            ("regime", {"period": 32, "low": 0.1, "high": 3.0})]:
        o = DriftOrder(80, 1.0, seed=92, drift_model=model,
                       drift_options=options)
        m = CyclicPatrol(o)
        for _ in range(500):
            m.step()
        assert sorted(o.rank.tolist()) == list(range(80))
        assert (o.elem[o.rank] == np.arange(80)).all()


def test_dynamic_ea_accounting_and_determinism():
    cfg = EAConfig(population=48, evaluations=600, maintenance_share=0.25,
                   sample_every=50, elite_k=12)

    def run():
        landscape = DynamicBitMatching(64, 200, 0.1, "abrupt", seed=93)
        return run_dynamic_ea(landscape, "patrol", seed=94, config=cfg)

    a, b = run(), run()
    assert a == b
    assert a["total_evaluations"] == cfg.evaluations
    assert (a["maintenance_evaluations"] + a["offspring_evaluations"]
            == cfg.evaluations - cfg.population)
    ratio = a["maintenance_evaluations"] / (
        a["maintenance_evaluations"] + a["offspring_evaluations"])
    assert abs(ratio - cfg.maintenance_share) < 0.02


# --------------------- layer 2b: equilibrium, recovery, frontier-local ------


def test_bump_lemma_one_aligned_cycle():
    """Lemma (bump): in one drift-free aligned cycle every item with
    positive leftward displacement moves down by exactly one, and no
    item's positive displacement grows."""
    rng = np.random.default_rng(31)
    n = 64
    for _ in range(10):
        o = DriftOrder(n, 0.0, seed=31, init_rank=rng.permutation(n))
        m = CyclicPatrol(o)
        ell_before = m.pos - o.rank
        for _ in range(n - 1):
            m.step()
        ell_after = m.pos - o.rank
        displaced = ell_before >= 1
        assert (ell_after[displaced] == ell_before[displaced] - 1).all()
        assert (np.maximum(ell_after, 0) <= np.maximum(ell_before, 0)).all()


def test_self_stabilization_within_L_cycles():
    """Theorem (self-stabilization): zero-drift patrol sorts within L
    aligned cycles, L the maximum leftward displacement; the reversed
    start attains L = n-1."""
    rng = np.random.default_rng(32)
    n = 48
    for _ in range(6):
        o = DriftOrder(n, 0.0, seed=32, init_rank=rng.permutation(n))
        m = CyclicPatrol(o)
        L = int(max(0, (m.pos - o.rank).max()))
        for _ in range(L * (n - 1)):
            m.step()
        assert kendall(o, m.S) == 0
    o = DriftOrder(n, 0.0, seed=33)
    m = CyclicPatrol(o)
    m.S[:] = np.arange(n - 1, -1, -1)
    m.pos[m.S] = np.arange(n)
    L = int((m.pos - o.rank).max())
    assert L == n - 1
    cycles = 0
    while kendall(o, m.S) != 0:
        for _ in range(n - 1):
            m.step()
        cycles += 1
        assert cycles <= L
    assert cycles >= L - 2


def test_patrol_floor_formula_and_measurement():
    """Theorem (equilibrium floor): the optimized floor clears
    min(alpha,1)(n-1)/24 and is itself cleared by the measured patrol."""
    for n in (256, 1024, 4096):
        for alpha in (0.0625, 0.25, 1.0, 4.0, 16.0, 64.0):
            floor = theory.patrol_floor(n, alpha)
            assert floor >= min(alpha, 1.0) * (n - 1) / 24.0
    n, alpha = 256, 1.0
    ks = []
    for seed in range(6):
        o = DriftOrder(n, alpha, seed=600 + seed)
        m = CyclicPatrol(o)
        for _ in range(40 * (n - 1)):
            m.step()
        for _ in range(20):
            for _ in range(n - 1):
                m.step()
            ks.append(kendall(o, m.S))
    assert np.mean(ks) >= theory.patrol_floor(n, alpha)


def test_inversion_ledger_is_exact():
    """The birth/death ledger tracks the discordant pairs exactly."""
    from drift_order import LedgerOrder, LedgeredCyclicPatrol
    o = LedgerOrder(64, 2.0, seed=71)
    m = LedgeredCyclicPatrol(o)
    o.recording = True
    for step in range(1, 1201):
        m.step()
        if step % 100 == 0:
            assert len(o.ledger) == kendall(o, m.S)
    assert o.births > 0
    assert len(o.deaths_repair) > 0


def test_frontier_local_refined_bound():
    """Theorem (frontier charging, localized): the symmetric difference is
    bounded by twice the discordances inside M union M_hat, which never
    exceed the global count."""
    rng = np.random.default_rng(34)
    n = 120
    for _ in range(12):
        rx, ry = rng.permutation(n), rng.permutation(n)
        ex, ey = rx.copy(), ry.copy()
        for r, e in ((rx, ex), (ry, ey)):
            for _ in range(rng.integers(1, 300)):
                i = rng.integers(0, n - 1)
                a = np.where(e == i)[0][0]
                b = np.where(e == i + 1)[0][0]
                e[a], e[b] = e[b], e[a]
        kx = _kendall_arrays(rx, ex)
        ky = _kendall_arrays(ry, ey)
        tm = maxima_of(rx, ry)
        em = maxima_of(ex, ey)
        U = np.array(sorted(tm | em))
        dx = (rx[U][:, None] < rx[U][None, :]) != (ex[U][:, None] < ex[U][None, :])
        dy = (ry[U][:, None] < ry[U][None, :]) != (ey[U][:, None] < ey[U][None, :])
        k_front = int(np.triu(dx | dy, k=1).sum())
        sym = len(tm ^ em)
        assert sym <= theory.frontier_local_bound(k_front) <= 2 * (kx + ky)


def test_shock_recovery_and_hybrid_bounds():
    """Corollary (recovery) and Proposition (hybrid) at zero drift, via
    the experiment harness itself."""
    from experiments import _shock_job
    n = 64
    for w in (8, 24, 48):
        for policy in ("patrol", "resort", "hybrid"):
            row = _shock_job((n, 0.0, "block", w, policy, 0))
            assert row["L"] == w - 1
            bound = {"patrol": row["bound_patrol"],
                     "resort": row["bound_resort"],
                     "hybrid": row["bound_hybrid"]}[policy]
            assert row["recovery_probes"] <= bound


def test_resort_probe_cost_is_an_upper_bound():
    n = 128
    o = DriftOrder(n, 0.0, seed=81, init_rank=np.random.default_rng(81).permutation(n))
    m = GenerationalResort(o)
    while m.generations == 0:
        m.step()
    assert o.probes <= theory.resort_probe_cost(n)
    assert kendall(o, m.S) == 0


def test_tournament_size_is_backward_compatible_and_effective():
    """tournament_size=2 replays the historical RNG stream exactly;
    larger sizes run deterministically under the same accounting."""
    base = EAConfig(population=32, evaluations=400, maintenance_share=0.25,
                    sample_every=50, elite_k=8)
    strong = EAConfig(population=32, evaluations=400, maintenance_share=0.25,
                      sample_every=50, elite_k=8, tournament_size=4)

    def run(cfg):
        landscape = DynamicBitMatching(64, 120, 0.1, "abrupt", seed=97)
        return run_dynamic_ea(landscape, "patrol", seed=98, config=cfg)

    a, b = run(base), run(base)
    assert a == b
    c = run(strong)
    assert c["total_evaluations"] == strong.evaluations
    assert c != a


def test_strong_ea_policies_run_and_account():
    """The added policies (immigrants, hypermutation, memory, restart,
    hybrid) respect the budget accounting and replay deterministically."""
    from dynamic_ea import POLICIES
    cfg = EAConfig(population=32, evaluations=400, maintenance_share=0.25,
                   sample_every=50, elite_k=8)
    for name in ["immigrants", "hypermutation", "memory", "restart",
                 "hybrid"]:
        assert name in POLICIES

        def run():
            landscape = DynamicBitMatching(64, 120, 0.1, "abrupt", seed=95)
            return run_dynamic_ea(landscape, name, seed=96, config=cfg)

        a, b = run(), run()
        assert a == b
        assert a["total_evaluations"] == cfg.evaluations
        assert (a["maintenance_evaluations"] + a["offspring_evaluations"]
                == cfg.evaluations - cfg.population)


# ----------------------------------------------------------------- helpers --


def _kendall_arrays(true_rank, est_rank):
    """Kendall distance between two item-indexed rank arrays."""
    order = np.argsort(est_rank)            # items by estimated rank
    return _count_inversions(true_rank[order])


if __name__ == "__main__":
    import sys
    sys.exit(pytest.main([__file__, "-q"]))


==> anc/theory.py <==
"""Closed-form quantities of the manuscript, in one importable place.

Every bound the paper states as a formula is implemented here once, so the
experiments, the tests, and the text all evaluate the same expressions.
Section references follow the manuscript.

Dependencies: numpy only.
"""

from __future__ import annotations

import numpy as np

# ---------------------------------------------- Section 2: unattended decay -


def decay_envelope_events(m: int, n: int) -> float:
    """Lower envelope of E K after m drift events from a matched start
    (Lemma: unattended decay, event-indexed form)."""
    rho = 1.0 - 2.0 / (n - 1)
    return (n - 1) / 2.0 * (1.0 - rho ** m)


def decay_envelope(t: float, n: int, alpha: float) -> float:
    """Lower envelope of E K_t under the Poisson clock (Lemma: unattended
    decay, time-indexed form)."""
    return (n - 1) / 2.0 * (1.0 - np.exp(-2.0 * alpha * t / (n - 1)))


# ---------------------------------------- Section 3: oblivious lower bound --


def oblivious_bound(n: int, alpha: float, w: int) -> float:
    """E K_t >= this for every oblivious schedule and every t >= w
    (Theorem: oblivious lower bound, window length w)."""
    mu = alpha * w / (n - 1)
    return (n - 1 - w) * np.exp(-2.0 * mu) * (1.0 - np.exp(-2.0 * mu)) / 2.0


def oblivious_bound_best(n: int, alpha: float, t: int) -> float:
    """The theorem optimized over the admissible window lengths."""
    w_max = min(int(t), n - 2)
    if w_max < 1:
        return 0.0
    return max(oblivious_bound(n, alpha, w) for w in range(1, w_max + 1))


# --------------------------------------------- Section 4: balance heuristic -


def balance_prediction(n: int, alpha: float) -> float:
    """Stock-flow equilibrium prediction K* ~ alpha (n-1)/2."""
    return alpha * (n - 1) / 2.0


# ------------------------------------- Section 5: displacement certificates -


def poisson_upper_bennett(lam: float, delta: float) -> float:
    """m with P(Poisson(lam) >= m) <= delta, via the Bernstein/Bennett
    tail; no scipy dependency, slightly conservative."""
    L = np.log(1.0 / delta)
    return lam + L / 3.0 + np.sqrt((L / 3.0) ** 2 + 2.0 * lam * L)


def freedman_radius(v: float, delta: float) -> float:
    """D with P(a martingale with increments in [-1,1] and predictable
    variation <= v ever reaches |D|) <= delta (Freedman, two-sided)."""
    L = np.log(2.0 / delta)
    return L / 3.0 + np.sqrt((L / 3.0) ** 2 + 2.0 * L * v)


def certificate_radius(g: float, n: int, alpha: float, delta: float) -> int:
    """Displacement radius D(g, delta) of the motion-tail lemma: with
    probability >= 1 - delta an interior item moves less than D within a
    window of g probe steps.  Poisson tail at level delta/2 for the event
    count, Freedman tail at level delta/2 for the stopped rank walk."""
    m = poisson_upper_bennett(alpha * g, delta / 2.0)
    v = 2.0 * m / (n - 1)
    return int(np.ceil(freedman_radius(v, delta / 2.0)))


def certificate_radius_intensity(integrated_intensity: float, n: int,
                                 delta: float) -> int:
    """Certificate for a non-homogeneous Poisson clock.

    ``integrated_intensity`` is Lambda = integral alpha(s) ds over the
    item's unattended interval.  The homogeneous formula is recovered with
    Lambda = alpha * g.
    """
    m = poisson_upper_bennett(integrated_intensity, delta / 2.0)
    v = 2.0 * m / (n - 1)
    return int(np.ceil(freedman_radius(v, delta / 2.0)))


def shock_kendall_bound(current_error: int, shock_size: int) -> int:
    """Triangle-inequality certificate after an environmental rank shock."""
    return int(current_error + shock_size)


# --------------------------------------------- Section 6: frontier transfer -


def frontier_bound(kx: int, ky: int) -> int:
    """|M symdiff M_hat| <= 2 (K^x + K^y) (Theorem: frontier charging)."""
    return 2 * (kx + ky)


# -------------------------------------------- Section 7: selection transfer -


def topk_transfer_bound(K: int) -> int:
    """|T_k(sigma) symdiff T_k(tau)| <= 2 floor(sqrt(K)) for every k
    (Theorem: selection transfer); attained for every value of the
    right-hand side by the block-exchange family."""
    return 2 * int(np.floor(np.sqrt(K)))


def tournament_error_rate(K: int, n: int) -> float:
    """Exact probability that a binary tournament between a uniformly
    random pair, judged on the estimate, contradicts the hidden order
    (Proposition: tournament error)."""
    return K / (n * (n - 1) / 2.0)


# ------------------------- Section 4: patrol equilibrium floor (lower bound) -


def patrol_floor_window(n: int, alpha: float, w: int) -> float:
    """E K_t >= this for every location-oblivious unit-budget prober
    (both patrols included), for every t >= w (Theorem: equilibrium floor,
    window length w)."""
    spoil = ((3.0 + 2.0 * alpha) * w + 2.0) / (n - 1)
    if spoil >= 1.0:
        return 0.0
    return alpha * w * (1.0 - spoil) / (1.0 + alpha * w / (n - 1))


def patrol_floor(n: int, alpha: float, t: int | None = None) -> float:
    """The equilibrium floor optimized over admissible window lengths."""
    w_max = n - 2 if t is None else min(int(t), n - 2)
    if w_max < 1:
        return 0.0
    w = np.arange(1, w_max + 1, dtype=float)
    spoil = ((3.0 + 2.0 * alpha) * w + 2.0) / (n - 1)
    vals = alpha * w * (1.0 - spoil) / (1.0 + alpha * w / (n - 1))
    return float(vals.max())


# ----------------- Section 4/6: self-stabilization and recovery accounting --


def stabilization_sweep_bound(L: int) -> int:
    """Zero-drift sorting time of the patrol in aligned cycles, from any
    estimate whose maximum leftward displacement is L (Theorem:
    self-stabilization).  One extra cycle covers an arbitrary cursor
    phase."""
    return int(L) + 1


def resort_probe_cost(n: int) -> int:
    """Exact live comparisons of one full binary-insertion rebuild:
    inserting item i+1 into a sorted prefix of i items costs
    ceil(log2(i+1)) comparisons."""
    return int(sum(int(np.ceil(np.log2(m))) for m in range(2, n + 1)))


def patrol_recovery_probes(L: int, n: int) -> int:
    """Probe bound for quiet-aftermath patrol recovery after a shock of
    maximum leftward displacement L (Corollary: recovery)."""
    return (int(L) + 1) * (n - 1)


def hybrid_probe_bound(n: int, L: int) -> int:
    """Probe bound for the swap-triggered hybrid (Proposition: hybrid):
    patrol until the first swap-free cycle, for at most T0 cycles, then
    one binary-insertion rebuild."""
    c = resort_probe_cost(n)
    t0 = int(np.ceil(c / (n - 1)))
    if L + 1 <= t0:
        return (int(L) + 2) * (n - 1)
    return t0 * (n - 1) + c


# --------------------------- Section 6: frontier-local refined bound --------


def frontier_local_bound(k_front: int) -> int:
    """|M symdiff M_hat| <= 2 K_front where K_front counts discordant
    pairs with BOTH endpoints in M union M_hat (Theorem: frontier
    charging, localized form)."""
    return 2 * int(k_front)

